Spin-polarized tunable photocurrents

Harnessing the unique features of topological materials for the development of a new generation of topological based devices is a challenge of paramount importance. Using Floquet scattering theory combined with atomistic models we study the interplay between laser illumination, spin and topology in a two-dimensional material with spin-orbit coupling. Starting from a topological phase, we show how laser illumination can selectively disrupt the topological edge states depending on their spin. This is manifested by the generation of pure spin currents and spin-polarized charge photocurrents under linearly and circularly polarized laser-illumination, respectively. Our results open a path for the generation and control of spin-polarized photocurrents.

==> anc/2dTI_floquet.bib <==

@article{dauphin_loading_2017,
	title = {Loading ultracold gases in topological {Floquet} bands: the fate of current and center-of-mass responses},
	volume = {4},
	issn = {2053-1583},
	shorttitle = {Loading ultracold gases in topological {Floquet} bands},
	url = {https://doi.org/10.1088%2F2053-1583%2Faa6a3b},
	doi = {10.1088/2053-1583/aa6a3b},
	abstract = {Topological band structures can be designed by subjecting lattice systems to time-periodic modulations, as was proposed for irradiated graphene, and recently demonstrated in two-dimensional (2D) ultracold gases and photonic crystals. However, changing the topological nature of Floquet Bloch bands from trivial to non-trivial, by progressively launching the time-modulation, is necessarily accompanied with gap-closing processes: this has important consequences for the loading of particles into a target Floquet band with non-trivial topology, and hence, on the subsequent measurements. In this work, we analyse how such loading sequences can be optimized in view of probing the topology of 2D Floquet bands through transport measurements. In particular, we demonstrate the robustness of center-of-mass responses, as compared to current responses, which present important irregularities due to an interplay between the micro-motion of the drive and inter-band interference effects. The results presented in this work illustrate how probing the center-of-mass displacement of atomic clouds offers a reliable method to detect the topology of Floquet bands, after realistic loading sequences.},
	language = {en},
	number = {2},
	urldate = {2019-07-17},
	journal = {2D Materials},
	author = {Dauphin, Alexandre and Tran, Duc-Thanh and Lewenstein, Maciej and Goldman, Nathan},
	month = may,
	year = {2017},
	pages = {024010}
}

@article{varjas_computation_2019,
	title = {Computation of topological invariants of disordered materials using the kernel polynomial method},
	url = {http://arxiv.org/abs/1905.02215},
	abstract = {We present an algorithm to determine topological invariants of inhomogeneous systems, such as alloys, disordered crystals, or amorphous systems. Our algorithm allows for efficient analysis of three-dimensional samples with more than \$10{\textasciicircum}7\$ degrees of freedom, two orders of magnitude above the previous best. This performance gain is due to a localized approximation of the band projector based on the kernel polynomial method combined with the stochastic trace approximation. Our method makes it possible to study large samples and complex compounds, where disorder plays a central role, and provides a better resolution of disorder-driven phase transitions. As a case study we apply this approach to Pb\$\_\{1-x\}\$Sn\$\_\{x\}\$Te and related alloys, and obtain the topological phase diagram of this family of three-dimensional mirror Chern insulators.},
	urldate = {2019-07-17},
	journal = {arXiv:1905.02215 [cond-mat]},
	author = {Varjas, Daniel and Fruchart, Michel and Akhmerov, Anton R. and Perez-Piskunow, Pablo},
	month = may,
	year = {2019},
	note = {arXiv: 1905.02215},
	keywords = {Condensed Matter - Disordered Systems and Neural Networks, Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{asboth_chiral_2014,
	title = {Chiral symmetry and bulk-boundary correspondence in periodically driven one-dimensional systems},
	volume = {90},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.90.125143},
	doi = {10.1103/PhysRevB.90.125143},
	abstract = {In periodically driven lattice systems, the effective (Floquet) Hamiltonian can be engineered to be topological; then, the principle of bulk-boundary correspondence guarantees the existence of robust edge states. However, such setups can also host edge states not predicted by the Floquet Hamiltonian. The exploration of such edge states and the corresponding unique bulk topological invariants has only recently begun. In this work we calculate these invariants for chiral symmetric periodically driven one-dimensional systems. We find simple closed expressions for these invariants, as winding numbers of blocks of the unitary operator corresponding to a part of the time evolution. This gives a robust way to tune these invariants using sublattice shifts. We illustrate our ideas on the periodically driven Su-Schrieffer-Heeger model, which, as we show, can realize a discrete-time quantum walk; this opens a useful connection between periodically driven lattice systems and discrete-time quantum walks. Our work helps interpret the results of recent simulations where a large number of Floquet Majorana fermions in periodically driven superconductors have been found.},
	number = {12},
	urldate = {2019-07-11},
	journal = {Physical Review B},
	author = {Asbóth, J. K. and Tarasinski, B. and Delplace, P.},
	month = sep,
	year = {2014},
	pages = {125143}
}

@article{fedorova_cherpakova_limits_2019,
	title = {Limits of topological protection under local periodic driving},
	volume = {8},
	copyright = {2019 The Author(s)},
	issn = {2047-7538},
	url = {https://www.nature.com/articles/s41377-019-0172-8},
	doi = {10.1038/s41377-019-0172-8},
	abstract = {Applying periodic changes to quantum states on the edges of certain insulators can destroy the isolation of these states, researchers in Germany show. Topological insulators do not conduct within their bulk but have conducting ‘edge states’ on their surfaces that are robust against defects. Researchers from the Universities of Bonn and Kaiserslautern now performed simulations in which periodic driving forces were applied to topological edge states. In a certain driving frequency interval, they observed dramatic changes in the occupation and characteristics of edge states, which could only be explained as hybrid states between edge and bulk states. Their theoretical findings, backed up by real waveguide experiments, suggest that careful periodic driving of quantum systems could lead to exotic ‘designed’ properties that are not found in equilibrium.},
	language = {En},
	number = {1},
	urldate = {2019-07-11},
	journal = {Light: Science \& Applications},
	author = {Fedorova (Cherpakova), Z. and Jörg, C. and Dauer, C. and Letscher, F. and Fleischhauer, M. and Eggert, S. and Linden, S. and Freymann, G. von},
	month = jul,
	year = {2019},
	pages = {63}
}

@article{foa_torres_sudden_2019,
	title = {A sudden twist},
	copyright = {2019  Springer Nature Limited},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/s41567-019-0595-4},
	doi = {10.1038/s41567-019-0595-4},
	abstract = {Floquet engineering harnesses alternating fields to create a topological band structure in an otherwise ordinary material. These fields drive plasmons that can spontaneously split into chiral circulating modes and induce magnetization.},
	language = {En},
	urldate = {2019-07-11},
	journal = {Nature Physics},
	author = {Foa Torres, Luis E. F.},
	month = jul,
	year = {2019},
	pages = {1}
}

@article{rudner_self-induced_2019,
	title = {Self-induced {Berry} flux and spontaneous non-equilibrium magnetism},
	copyright = {2019 The Author(s), under exclusive licence to Springer Nature Limited},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/s41567-019-0578-5},
	doi = {10.1038/s41567-019-0578-5},
	abstract = {The authors predict that Berry flux can be spontaneously generated in a metal by plasmonic oscillations in response to illumination by light. They show that this topological ‘Berryogenesis’ can work in graphene.},
	language = {En},
	urldate = {2019-07-11},
	journal = {Nature Physics},
	author = {Rudner, Mark S. and Song, Justin C. W.},
	month = jul,
	year = {2019},
	pages = {1}
}

@article{rider_perspective_2019,
	title = {A perspective on topological nanophotonics: {Current} status and future challenges},
	volume = {125},
	issn = {0021-8979},
	shorttitle = {A perspective on topological nanophotonics},
	url = {https://aip.scitation.org/doi/10.1063/1.5086433},
	doi = {10.1063/1.5086433},
	abstract = {Topological photonic systems, with their ability to host states protected against disorder and perturbation, allow us to do with photons what topological insulators do with electrons. Topological photonics can refer to electronic systems coupled with light or purely photonic setups. By shrinking these systems to the nanoscale, we can harness the enhanced sensitivity observed in nanoscale structures and combine this with the protection of the topological photonic states, allowing us to design photonic local density of states and to push towards one of the ultimate goals of modern science: the precise control of photons at the nanoscale. This is paramount for both nanotechnological applications and fundamental research in light matter problems. For purely photonic systems, we work with bosonic rather than fermionic states, so the implementation of topology in these systems requires new paradigms. Trying to face these challenges has helped in the creation of the exciting new field of topological nanophotonics, with far-reaching applications. In this article, we review milestones in topological photonics and discuss how they can be built upon at the nanoscale.},
	number = {12},
	urldate = {2019-06-14},
	journal = {Journal of Applied Physics},
	author = {Rider, Marie S. and Palmer, Samuel J. and Pocock, Simon R. and Xiao, Xiaofei and Arroyo Huidobro, Paloma and Giannini, Vincenzo},
	month = mar,
	year = {2019},
	pages = {120901}
}

@article{sandovalsantana_method_nodate,
	title = {Method for {Finding} the {Exact} {Effective} {Hamiltonian} of {Time}-{Driven} {Quantum} {Systems}},
	volume = {0},
	copyright = {© 2019 WILEY‐VCH Verlag GmbH \& Co. KGaA, Weinheim},
	issn = {1521-3889},
	url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/andp.201900035},
	doi = {10.1002/andp.201900035},
	abstract = {Time-driven quantum systems are important in many different fields of physics as cold atoms, solid state, optics, etc. Many of their properties are encoded in the time evolution operator or the effective Hamiltonian. Finding these operators usually requires very complex calculations that often involve some approximations. To perform this task, a systematic scheme that can be cast in the form of a symbolic computational algorithm is presented. It is suitable for periodic and non-periodic potentials and, for convoluted systems, can also be adapted to yield numerical solutions. The method exploits the structure of the associated Lie group and a decomposition of the evolution operator on each group generator. To illustrate the use of the method, five examples are provided: harmonic oscillator with time-dependent frequency (Paul trap), modulated optical lattice, time-driven quantum oscillator, a step-wise driving of a free particle, and the non-periodic Caldirola-Kanai Hamiltonian. To the extent of the authors' knowledge, whereas the exact form of Paul trap's evolution operator is well known, its effective Hamiltonian was until now unknown. The remaining four examples accurately reproduce previous results.},
	language = {en},
	number = {0},
	urldate = {2019-06-05},
	journal = {Annalen der Physik},
	author = {Sandoval‐Santana, Juan Carlos and Ibarra‐Sierra, Victor Guadalupe and Cardoso, José Luis and Kunold, Alejandro and Roman‐Taboada, Pedro and Naúmis, Gerardo García},
	keywords = {Lie algebra, Paul trap, effective Hamiltonian, evolution operator, modulated optical lattice},
	pages = {1900035}
}

@article{cheng_observation_2019,
	title = {Observation of {Anomalous} \${\textbackslash}ensuremath\{{\textbackslash}pi\}\$ {Modes} in {Photonic} {Floquet} {Engineering}},
	volume = {122},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.122.173901},
	doi = {10.1103/PhysRevLett.122.173901},
	abstract = {Recent progress on Floquet topological phases has shed new light on time-dependant quantum systems, among which one-dimensional (1D) Floquet systems have been under extensive theoretical research. However, an unambiguous experimental observation of these 1D Floquet topological phases is still lacking. Here, by periodically bending an ultrathin metallic array of coupled corrugated waveguides, a photonic Floquet simulator was well designed and successfully fabricated to mimic the periodically driven Su-Schrieffer-Heeger model. Intriguingly, under moderate driven frequencies, we report the first observation of the anomalous Floquet topological π mode, propagating along the array’s boundary. The different evolutionary behaviors between static and nonstatic topological end modes have been clearly demonstrated by the microwave near-field experiment. Furthermore, the experiment in the fast-driving regime also reveals the universal high-frequency behavior in driven systems. Our photonic simulator can serve as a versatile testing ground for various phenomena related to time-dependant 1D quantum phases, such as Thouless pumping and dynamical localization.},
	number = {17},
	urldate = {2019-06-05},
	journal = {Physical Review Letters},
	author = {Cheng, Qingqing and Pan, Yiming and Wang, Huaiqiang and Zhang, Chaoshi and Yu, Dong and Gover, Avi and Zhang, Haijun and Li, Tao and Zhou, Lei and Zhu, Shining},
	month = may,
	year = {2019},
	pages = {173901}
}

@article{budich_dissipative_2015,
	title = {Dissipative preparation of {Chern} insulators},
	volume = {91},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.91.042117},
	doi = {10.1103/PhysRevA.91.042117},
	abstract = {Engineered dissipation can be employed to prepare interesting quantum many-body states in a nonequilibrium fashion. The basic idea is to obtain the state of interest as the unique steady state of a quantum master equation, irrespective of the initial state. Due to a fundamental competition of topology and locality, the dissipative preparation of gapped topological phases with a nonvanishing Chern number has so far remained elusive. Here, we study the open quantum system dynamics of fermions on a two-dimensional lattice in the framework of a Lindblad master equation. In particular, we discover a mechanism to dissipatively prepare a topological steady state with nonzero Chern number by means of short-range system bath interaction. Quite remarkably, this gives rise to a stable topological phase in a nonequilibrium phase diagram. We demonstrate how our theoretical construction can be implemented in a microscopic model that is experimentally feasible with cold atoms in optical lattices.},
	number = {4},
	urldate = {2019-06-05},
	journal = {Physical Review A},
	author = {Budich, Jan Carl and Zoller, Peter and Diehl, Sebastian},
	month = apr,
	year = {2015},
	pages = {042117}
}

@article{sato_microscopic_2019,
	title = {Microscopic theory for the light-induced anomalous {Hall} effect in graphene},
	url = {http://arxiv.org/abs/1905.04508},
	abstract = {We employ a quantum Liouville equation with relaxation to model the recently observed anomalous Hall effect in graphene irradiated by an ultrafast pulse of circularly polarized light. In the weak-field regime, we demonstrate that the Hall effect originates from an asymmetric population of photocarriers in the Dirac bands. By contrast, in the strong-field regime, the system is driven into a non-equilibrium steady state that is well-described by topologically non-trivial Floquet-Bloch bands. Here, the anomalous Hall current originates from the combination of a population imbalance in these dressed bands together with a smaller anomalous velocity contribution arising from their Berry curvature. This robust and general finding enables the simulation of electrical transport from light-induced Floquet-Bloch bands in an experimentally relevant parameter regime and creates a pathway to designing ultrafast quantum devices with Floquet-engineered transport properties.},
	urldate = {2019-06-04},
	journal = {arXiv:1905.04508 [cond-mat, physics:physics]},
	author = {Sato, S. A. and McIver, J. W. and Nuske, M. and Tang, P. and Jotzu, G. and Schulte, B. and Hübener, H. and De Giovannini, U. and Mathey, L. and Sentef, M. A. and Cavalleri, A. and Rubio, A.},
	month = may,
	year = {2019},
	note = {arXiv: 1905.04508},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics}
}

@article{sato_light-induced_2019,
	title = {Light-induced anomalous {Hall} effect in massless {Dirac} fermion systems and topological insulators with dissipation},
	url = {http://arxiv.org/abs/1905.12981},
	abstract = {Employing the quantum Liouville equation with phenomenological dissipation, we investigate the transport properties of massless and massive Dirac fermion systems that mimics graphene and topological insulators, respectively. The massless Dirac fermion system does not show an intrinsic Hall effect, but it shows a Hall current under the presence of circularly-polarized laser fields as a nature of a optically-driven nonequilibrium state. Based on the microscopic analysis, we find that the light-induced Hall effect mainly originates from the imbalance of photocarrier distribution in momentum space although the emergent Floquet-Berry curvature also has a non-zero contribution. We further compute the Hall transport property of the massive Dirac fermion system with an intrinsic Hall effect in order to investigate the interplay of the intrinsic topological contribution and the extrinsic light-induced population contribution. As a result, we find that the contribution from the photocarrier population imbalance becomes significant in the strong field regime and it overcomes the intrinsic contribution. This finding clearly demonstrates that intrinsic transport properties of materials can be overwritten by external driving and may open a way to ultrafast optical-control of transport properties of materials.},
	urldate = {2019-06-04},
	journal = {arXiv:1905.12981 [cond-mat, physics:physics]},
	author = {Sato, S. A. and Tang, P. and Sentef, M. A. and De Giovannini, U. and Hübener, H. and Rubio, A.},
	month = may,
	year = {2019},
	note = {arXiv: 1905.12981},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics}
}

@article{castelvecchi_strange_2017,
	title = {The strange topology that is reshaping physics},
	volume = {547},
	url = {http://www.nature.com/news/the-strange-topology-that-is-reshaping-physics-1.22316},
	doi = {10.1038/547272a},
	abstract = {Topological effects might be hiding inside perfectly ordinary materials, waiting to reveal bizarre new particles or bolster quantum computing.},
	language = {en},
	number = {7663},
	urldate = {2019-04-07},
	journal = {Nature},
	author = {Castelvecchi, Davide},
	month = jul,
	year = {2017},
	pages = {272}
}

@article{song_non-hermitian_2019,
	title = {Non-{Hermitian} {Topological} {Invariants} in {Real} {Space}},
	url = {http://arxiv.org/abs/1905.02211},
	abstract = {Topology of non-Hermitian systems is drastically shaped by the non-Hermitian skin effect, which leads to the generalized bulk-boundary correspondence that replaces the conventional one. The essential part in formulations of bulk-boundary correspondence is a general and computable definition of topological invariants. In this paper, we introduce a construction of non-Hermitian topological invariants based directly on real-space wavefunctions, which provides a general and straightforward approach for determining non-Hermitian topology. As an illustration, we apply this formulation to several representative models of non-Hermitian systems, efficiently obtaining their topological invariants in the presence of non-Hermitian skin effect. Our formulation also provides a surprisingly simple dual picture of the generalized Brillouin zone of non-Hermitian systems, leading to a unique perspective of bulk-boundary correspondence.},
	urldate = {2019-05-20},
	journal = {arXiv:1905.02211 [cond-mat, physics:physics]},
	author = {Song, Fei and Yao, Shunyu and Wang, Zhong},
	month = may,
	year = {2019},
	note = {arXiv: 1905.02211},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Quantum Gases, Condensed Matter - Strongly Correlated Electrons, Physics - Optics}
}

@article{hernandez-coronado_perfect_2011,
	title = {Perfect transmission scattering as a {PT}-symmetric spectral problem},
	volume = {375},
	issn = {0375-9601},
	url = {http://www.sciencedirect.com/science/article/pii/S037596011100483X},
	doi = {10.1016/j.physleta.2011.04.021},
	abstract = {We establish that a perfect-transmission scattering problem can be described by a class of parity and time reversal symmetric operators and hereby we provide a scenario for understanding and implementing the corresponding quasi-Hermitian quantum mechanical framework from the physical viewpoint. One of the most interesting features of the analysis is that the complex eigenvalues of the underlying non-Hermitian problem, associated with a reflectionless scattering system, lead to the loss of perfect-transmission energies as the parameters characterizing the scattering potential are varied. On the other hand, the scattering data can serve to describe the spectrum of a large class of Schrödinger operators with complex Robin boundary conditions.},
	number = {22},
	urldate = {2019-05-20},
	journal = {Physics Letters A},
	author = {Hernandez-Coronado, H. and Krejčiřík, D. and Siegl, P.},
	month = may,
	year = {2011},
	pages = {2149--2152}
}

@article{jin_physical_2011,
	title = {A physical interpretation for the non-{Hermitian} {Hamiltonian}},
	volume = {44},
	issn = {1751-8121},
	url = {https://doi.org/10.1088%2F1751-8113%2F44%2F37%2F375304},
	doi = {10.1088/1751-8113/44/37/375304},
	abstract = {We explore a way of finding the link between a non-Hermitian Hamiltonian and a Hermitian one. Based on the analysis of Bethe ansatz solutions for a class of non-Hermitian Hamiltonians and the scattering problems for the corresponding Hermitian Hamiltonians, it is shown that a scattering state of an arbitrary Hermitian lattice embedded in a chain as the scattering center shares the same wavefunction with the corresponding non-Hermitian tight binding lattice, which consists of the Hermitian lattice with two additional on-site complex potentials, no matter whether the non-Hermitian is broken symmetry or even non- symmetry. Exactly solvable models are presented to demonstrate the main points of this paper.},
	language = {en},
	number = {37},
	urldate = {2019-05-20},
	journal = {Journal of Physics A: Mathematical and Theoretical},
	author = {Jin, L. and Song, Z.},
	month = aug,
	year = {2011},
	pages = {375304}
}

@article{zyuzin_flat_2018,
	title = {Flat band in disorder-driven non-{Hermitian} {Weyl} semimetals},
	volume = {97},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.97.041203},
	doi = {10.1103/PhysRevB.97.041203},
	abstract = {We study the interplay of disorder and band-structure topology in a Weyl semimetal with a tilted conical spectrum around the Weyl points. The spectrum of particles is given by the eigenvalues of a non-Hermitian matrix, which contains contributions from a Weyl Hamiltonian and complex self-energy due to electron elastic scattering on disorder. We find that the tilt-induced matrix structure of the self-energy gives rise to either a flat band or a nodal line segment at the interface of the electron and hole pockets in the bulk band structure of type-II Weyl semimetals depending on the Weyl cone inclination. For the tilt in a single direction in momentum space, each Weyl point expands into a flat band lying on the plane, which is transverse to the direction of the tilt. The spectrum of the flat band is fully imaginary and is separated from the in-plane dispersive part of the spectrum by the “exceptional nodal ring” where the matrix of the Green's function in momentum-frequency space is defective. The tilt in two directions might shrink a flat band into a nodal line segment with “exceptional edge points.” We discuss the connection to the non-Hermitian topological theory.},
	number = {4},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Zyuzin, A. A. and Zyuzin, A. Yu.},
	month = jan,
	year = {2018},
	pages = {041203}
}

@article{li_floquet-network_2018,
	title = {Floquet-{Network} {Theory} of {Nonreciprocal} {Transport}},
	volume = {9},
	url = {https://link.aps.org/doi/10.1103/PhysRevApplied.9.044031},
	doi = {10.1103/PhysRevApplied.9.044031},
	abstract = {We develop a theoretical framework that lays out the fundamental rules under which a periodic (Floquet) driving scheme can induce nonreciprocal transport. Our approach utilizes an extended Hilbert space where a Floquet network with an extra (frequency) dimension naturally arises. The properties of this network (its on-site potential and the intersite couplings) are in one-to-one correspondence with the initial driving scheme. Its proper design allows for a control of the multipath scattering processes and the associated interferences. We harness this degree of freedom to realize driving schemes with narrow-band or broadband nonreciprocal transport.},
	number = {4},
	urldate = {2019-05-20},
	journal = {Physical Review Applied},
	author = {Li, Huanan and Kottos, Tsampikos and Shapiro, Boris},
	month = apr,
	year = {2018},
	pages = {044031}
}

@article{yuce_edge_2018,
	title = {Edge states at the interface of non-{Hermitian} systems},
	volume = {97},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.97.042118},
	doi = {10.1103/PhysRevA.97.042118},
	abstract = {Topological edge states appear at the interface of two topologically distinct Hermitian insulators. We study the extension of this idea to non-Hermitian systems. We consider PT-symmetric and topologically distinct non-Hermitian insulators with real spectra and study topological edge states at the interface of them. We show that PT symmetry is spontaneously broken at the interface during the topological phase transition. Therefore, topological edge states with complex energy eigenvalues appear at the interface. We apply our idea to a complex extension of the Su-Schrieffer-Heeger model.},
	number = {4},
	urldate = {2019-05-20},
	journal = {Physical Review A},
	author = {Yuce, C.},
	month = apr,
	year = {2018},
	pages = {042118}
}

@article{moors_disorder-driven_2019,
	title = {Disorder-driven exceptional lines and {Fermi} ribbons in tilted nodal-line semimetals},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.041116},
	doi = {10.1103/PhysRevB.99.041116},
	abstract = {We consider the impact of disorder on the spectrum of three-dimensional nodal-line semimetals. We show that the combination of disorder and a tilted spectrum naturally leads to a non-Hermitian self-energy contribution that can split a nodal line into a pair of exceptional lines. These exceptional lines form the boundary of an open and orientable bulk Fermi ribbon in reciprocal space on which the energy gap vanishes. We find that the orientation and shape of such a disorder-induced bulk Fermi ribbon is controlled by the tilt direction and the disorder properties, which can also be exploited to realize a twisted bulk Fermi ribbon with nontrivial winding number. Our results put forward a paradigm for the exploration of non-Hermitian topological phases of matter.},
	number = {4},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Moors, Kristof and Zyuzin, Alexander A. and Zyuzin, Alexander Yu. and Tiwari, Rakesh P. and Schmidt, Thomas L.},
	month = jan,
	year = {2019},
	pages = {041116}
}

@article{ge_anomalous_2016,
	title = {Anomalous parity-time--symmetry transition away from an exceptional point},
	volume = {94},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.94.013837},
	doi = {10.1103/PhysRevA.94.013837},
	abstract = {Parity-time (PT) symmetric systems have two distinguished phases, e.g., one with real-energy eigenvalues and the other with complex-conjugate eigenvalues. To enter one phase from the other, it is believed that the system must pass through an exceptional point, which is a non-Hermitian degenerate point with coalesced eigenvalues and eigenvectors. Here we reveal an anomalous PT transition that takes place away from an exceptional point in a nonlinear system: as the nonlinearity increases, the original linear system evolves along two distinct PT-symmetric trajectories, each of which can have an exceptional point. However, the two trajectories collide and vanish away from these exceptional points, after which the system is left with a PT-broken phase. We first illustrate this phenomenon using a coupled-mode theory and then exemplify it using paraxial wave propagation in a transverse periodic potential.},
	number = {1},
	urldate = {2019-05-20},
	journal = {Physical Review A},
	author = {Ge, Li},
	month = jul,
	year = {2016},
	pages = {013837}
}

@article{ni_$mathcalpt$_2018,
	title = {\${\textbackslash}mathcal\{{PT}\}\$ phase transitions of edge states at \${\textbackslash}mathcal\{{PT}\}\$ symmetric interfaces in non-{Hermitian} topological insulators},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.165129},
	doi = {10.1103/PhysRevB.98.165129},
	abstract = {We demonstrate that the parity-time (PT) symmetric interfaces formed between non-Hermitian amplifying (“gainy”) and lossy topological crystals exhibit PT phase transitions separating phases of lossless and decaying/amplifying topological edge transport. The spectrum of these interface states exhibits exceptional points (EPs) separating (i) a PT symmetric real-valued regime with an evenly distributed wave function in both gainy and lossy domains and (ii) a PT broken complex-valued regime, in which edge states asymmetrically localize in one of the domains. Despite its complex-valued character, the edge spectrum remains gapless and connects complex-valued bulk bands through the EPs. We find that the regimes exist when the real edge spectrum is embedded into the bulk continuum without mixing, indicating that the edge states are protected against leakage into the bulk by the PT symmetry. Two exemplary PT symmetric systems, exhibiting valley and Chern topological phases, respectively, are investigated and the connection with the corresponding Hermitian systems is established. Interestingly, despite the complex bulk spectrum of the Chern insulator, the bulk-interface correspondence principle still holds, as long as the topological gap remains open. The proposed systems are experimentally feasible in photonics, which is evidenced by our rigorous full-wave simulations of PT symmetric silicon-based photonic graphene.},
	number = {16},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Ni, Xiang and Smirnova, Daria and Poddubny, Alexander and Leykam, Daniel and Chong, Yidong and Khanikaev, Alexander B.},
	month = oct,
	year = {2018},
	pages = {165129}
}

@article{ryu_emergent_2019,
	title = {Emergent localized states at the interface of a twofold \${\textbackslash}mathcal\{{PT}\}\$-symmetric lattice},
	url = {http://arxiv.org/abs/1904.00444},
	abstract = {We consider the role of non-triviality resulting from a non-Hermitian Hamiltonian that conserves twofold PT-symmetry assembled by interconnections between a PT-symmetric lattice and its time reversal partner. Twofold PT-symmetry in the lattice produces additional surface exceptional points that play the role of new critical points, along with the bulk exceptional point. We show that there are two distinct regimes possessing symmetry-protected localized states, of which localization lengths are robust against external gain and loss. The states are demonstrated by numerical calculation of a quasi-1D ladder lattice and a 2D bilayered square lattice.},
	urldate = {2019-05-20},
	journal = {arXiv:1904.00444 [cond-mat]},
	author = {Ryu, Jung-Wan and Myoung, Nojoon and Woo, Sungjong and Go, Ara and Choi, Sang-Jun and Park, Hee Chul},
	month = mar,
	year = {2019},
	note = {arXiv: 1904.00444},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{martinez_alvarez_edge_2019,
	title = {Edge states in trimer lattices},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.99.013833},
	doi = {10.1103/PhysRevA.99.013833},
	abstract = {Topological phases of matter have attracted much attention over the years. Motivated by analogy with photonic lattices, here we examine the edge states of a one-dimensional trimer lattice in the phases with and without inversion symmetry protection. In contrast to the Su-Schrieffer-Heeger model, we show that the edge states in the inversion-symmetry broken phase of the trimer model turn out to be chiral, i.e., instead of appearing in pairs localized at opposite edges they can appear at a single edge. Interestingly, these chiral edge states remain robust to large amounts of disorder. In addition, we use the Zak phase to characterize the emergence of degenerate edge states in the inversion-symmetric phase of the trimer model. Furthermore, we capture the essentials of the whole family of trimers through a mapping onto the commensurate off-diagonal Aubry-André-Harper model, which allows us to establish a direct connection between chiral edge modes in the two models, including the calculation of Chern numbers. We thus suggest that the chiral edge modes of the trimer lattice have a topological origin inherited from this effective mapping. Also, we find a nontrivial connection between the topological phase transition point in the trimer lattice and the one in its associated two-dimensional parent system, in agreement with results in the context of Thouless pumping in photonic lattices.},
	number = {1},
	urldate = {2019-05-20},
	journal = {Physical Review A},
	author = {Martinez Alvarez, V. M. and Coutinho-Filho, M. D.},
	month = jan,
	year = {2019},
	pages = {013833}
}

@article{kraus_topological_2012,
	title = {Topological {States} and {Adiabatic} {Pumping} in {Quasicrystals}},
	volume = {109},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.109.106402},
	doi = {10.1103/PhysRevLett.109.106402},
	abstract = {The unrelated discoveries of quasicrystals and topological insulators have in turn challenged prevailing paradigms in condensed-matter physics. We find a surprising connection between quasicrystals and topological phases of matter: (i) quasicrystals exhibit nontrivial topological properties and (ii) these properties are attributed to dimensions higher than that of the quasicrystal. Specifically, we show, both theoretically and experimentally, that one-dimensional quasicrystals are assigned two-dimensional Chern numbers and, respectively, exhibit topologically protected boundary states equivalent to the edge states of a two-dimensional quantum Hall system. We harness the topological nature of these states to adiabatically pump light across the quasicrystal. We generalize our results to higher-dimensional systems and other topological indices. Hence, quasicrystals offer a new platform for the study of topological phases while their topology may better explain their surface properties.},
	number = {10},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Kraus, Yaacov E. and Lahini, Yoav and Ringel, Zohar and Verbin, Mor and Zilberberg, Oded},
	month = sep,
	year = {2012},
	pages = {106402}
}

@article{yao_edge_2018,
	title = {Edge {States} and {Topological} {Invariants} of {Non}-{Hermitian} {Systems}},
	volume = {121},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.121.086803},
	doi = {10.1103/PhysRevLett.121.086803},
	abstract = {The bulk-boundary correspondence is among the central issues of non-Hermitian topological states. We show that a previously overlooked “non-Hermitian skin effect” necessitates redefinition of topological invariants in a generalized Brillouin zone. The resultant phase diagrams dramatically differ from the usual Bloch theory. Specifically, we obtain the phase diagram of the non-Hermitian Su-Schrieffer-Heeger model, whose topological zero modes are determined by the non-Bloch winding number instead of the Bloch-Hamiltonian-based topological number. Our work settles the issue of the breakdown of conventional bulk-boundary correspondence and introduces the non-Bloch bulk-boundary correspondence.},
	number = {8},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Yao, Shunyu and Wang, Zhong},
	month = aug,
	year = {2018},
	pages = {086803}
}

@article{eleuch_resonances_2017,
	title = {Resonances in open quantum systems},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.95.022117},
	doi = {10.1103/PhysRevA.95.022117},
	abstract = {The Hamilton operator of an open quantum system is non-Hermitian. Its eigenvalues are generally complex and provide not only the energies but also the lifetimes of the states of the system. The states may couple via the common environment of scattering wave functions into which the system is embedded. This causes an external mixing (EM) of the states. Mathematically, EM is related to the existence of singular (the so-called exceptional) points. The eigenfunctions of a non-Hermitian operator are biorthogonal, in contrast to the orthogonal eigenfunctions of a Hermitian operator. A quantitative measure for the ratio between biorthogonality and orthogonality is the phase rigidity of the wave functions. At and near an exceptional point (EP), the phase rigidity takes its minimum value. The lifetimes of two nearby eigenstates of a quantum system bifurcate under the influence of an EP. At the parameter value of maximum width bifurcation, the phase rigidity approaches the value one, meaning that the two eigenfunctions become orthogonal. However, the eigenfunctions are externally mixed at this parameter value. The S matrix and therewith the cross section do contain, in the one-channel case, almost no information on the EM of the states. The situation is completely different in the case with two (or more) channels where the resonance structure is strongly influenced by the EM of the states and interesting features of non-Hermitian quantum physics are revealed. We provide numerical results for two and three nearby eigenstates of a non-Hermitian Hamilton operator that are embedded in one common continuum and are influenced by two adjoining EPs. The results are discussed. They are of interest for an experimental test of the non-Hermitian quantum physics as well as for applications.},
	number = {2},
	urldate = {2019-05-20},
	journal = {Physical Review A},
	author = {Eleuch, Hichem and Rotter, Ingrid},
	month = feb,
	year = {2017},
	pages = {022117}
}

@article{auerbach_super-radiant_2011,
	title = {Super-radiant dynamics, doorways and resonances in nuclei and other open mesoscopic systems},
	volume = {74},
	issn = {0034-4885},
	url = {https://doi.org/10.1088%2F0034-4885%2F74%2F10%2F106301},
	doi = {10.1088/0034-4885/74/10/106301},
	abstract = {The phenomenon of super-radiance (Dicke effect, coherent spontaneous radiation by a gas of atoms coupled through a common radiation field) is well known in quantum optics. This review discusses similar physics that emerges in open and marginally stable quantum many-body systems. In the presence of open decay channels, the intrinsic states are coupled through the continuum. At sufficiently strong continuum coupling, the spectrum of resonances undergoes restructuring with segregation of very broad super-radiant states and trapping of remaining long-lived compound states. The appropriate formalism describing this phenomenon is based on the Feshbach projection method and effective non-Hermitian Hamiltonian. A broader generalization is related to the idea of doorway states connecting quantum states of different structures. The method is explained in detail and examples of applications are given to nuclear, atomic and particle physics. The interrelation of the collective dynamics through continuum and possible intrinsic many-body chaos is studied, including universal mesoscopic conductance fluctuations. The theory serves as a natural framework for the general description of quantum signal transmission through an open mesoscopic system.},
	language = {en},
	number = {10},
	urldate = {2019-05-20},
	journal = {Reports on Progress in Physics},
	author = {Auerbach, Naftali and Zelevinsky, Vladimir},
	month = sep,
	year = {2011},
	pages = {106301}
}

@article{yoon_coupling_2012,
	title = {Coupling {Quantum} {States} through a {Continuum}: {A} {Mesoscopic} {Multistate} {Fano} {Resonance}},
	volume = {2},
	shorttitle = {Coupling {Quantum} {States} through a {Continuum}},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.2.021003},
	doi = {10.1103/PhysRevX.2.021003},
	abstract = {We demonstrate a fully tunable realization of a multistate Fano resonance, in which a pair of remote quantum states experience an effective coupling due to their mutual overlap with a continuum. Our mesoscopic implementation of this system exploits the ability of the semiconductor nanostructures known as quantum point contacts (QPCs) to serve, in the low-density limit close to pinch-off, as an on-demand localized state. By coupling the states formed on two separate QPCs, through a two-dimensional electron gas that serves as a continuum, we observe a robust effective interaction between the QPCs. To explain this result, we develop a theoretical formulation, based on the ideas of the Schrieffer-Wolff transformation, which is able to reproduce our key experimental findings. According to this model, the robust character of the interaction between the two remote states arises from the fact that the interaction is essentially mediated by a large number of degenerate continuum states. While the continuum is often viewed as a source of decoherence, our experiment therefore instead suggests the possibility of using this medium to support the interaction of quantum states, a result that may allow new approaches to coherently couple nanostructures in extended geometries.},
	number = {2},
	urldate = {2019-05-20},
	journal = {Physical Review X},
	author = {Yoon, Y. and Kang, M.-G. and Morimoto, T. and Kida, M. and Aoki, N. and Reno, J. L. and Ochiai, Y. and Mourokh, L. and Fransson, J. and Bird, J. P.},
	month = apr,
	year = {2012},
	pages = {021003}
}

@article{bird_electron_2004,
	title = {Electron {Spin} {Polarization} in {Nanoscale} {Constrictions}},
	volume = {303},
	copyright = {© 2004 American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {https://science.sciencemag.org/content/303/5664/1621},
	doi = {10.1126/science.1094520},
	abstract = {In nanometer channels made from extremely pure semiconductors, the electrical conductance is quantized. Recent experiments have suggested that the electrons in such a structure can exhibit a spontaneous alignment of their spins, even if the material is nonmagnetic. In their Perspective, Bird and Ochiai discuss current work on this phenomenon. Consensus is growing that this spin polarization is real, and the results of ongoing experiments may have an important influence on the development of future devices that rely on electron spin.},
	language = {en},
	number = {5664},
	urldate = {2019-05-20},
	journal = {Science},
	author = {Bird, Jonathan P. and Ochiai, Yuichi},
	month = mar,
	year = {2004},
	pmid = {15016986},
	pages = {1621--1622}
}

@article{rechtsman_applied_2017,
	title = {Applied physics: {Optical} sensing gets exceptional},
	volume = {548},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4687},
	shorttitle = {Applied physics},
	url = {https://www.nature.com/articles/548161a},
	doi = {10.1038/548161a},
	abstract = {Conventional sensors based on devices called optical resonators have fundamentally limited sensitivity. Careful engineering has been used to overcome this constraint, opening the door to ultraprecise sensing. See Letters p.187 \&amp; p.192},
	language = {en},
	number = {7666},
	urldate = {2019-05-20},
	journal = {Nature},
	author = {Rechtsman, Mikael C.},
	month = aug,
	year = {2017},
	pages = {161--162}
}

@article{hodaei_enhanced_2017,
	title = {Enhanced sensitivity at higher-order exceptional points},
	volume = {548},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature23280},
	doi = {10.1038/nature23280},
	abstract = {Non-Hermitian degeneracies, also known as exceptional points, have recently emerged as a new way to engineer the response of open physical systems, that is, those that interact with the environment. They correspond to points in parameter space at which the eigenvalues of the underlying system and the corresponding eigenvectors simultaneously coalesce1,2,3. In optics, the abrupt nature of the phase transitions that are encountered around exceptional points has been shown to lead to many intriguing phenomena, such as loss-induced transparency4, unidirectional invisibility5,6, band merging7,8, topological chirality9,10 and laser mode selectivity11,12. Recently, it has been shown that the bifurcation properties of second-order non-Hermitian degeneracies can provide a means of enhancing the sensitivity (frequency shifts) of resonant optical structures to external perturbations13. Of particular interest is the use of even higher-order exceptional points (greater than second order), which in principle could further amplify the effect of perturbations, leading to even greater sensitivity. Although a growing number of theoretical studies have been devoted to such higher-order degeneracies14,15,16, their experimental demonstration in the optical domain has so far remained elusive. Here we report the observation of higher-order exceptional points in a coupled cavity arrangement—specifically, a ternary, parity–time-symmetric photonic laser molecule—with a carefully tailored gain–loss distribution. We study the system in the spectral domain and find that the frequency response associated with this system follows a cube-root dependence on induced perturbations in the refractive index. Our work paves the way for utilizing non-Hermitian degeneracies in fields including photonics, optomechanics10, microwaves9 and atomic physics17,18.},
	language = {en},
	number = {7666},
	urldate = {2019-05-20},
	journal = {Nature},
	author = {Hodaei, Hossein and Hassan, Absar U. and Wittek, Steffen and Garcia-Gracia, Hipolito and El-Ganainy, Ramy and Christodoulides, Demetrios N. and Khajavikhan, Mercedeh},
	month = aug,
	year = {2017},
	pages = {187--191}
}

@article{chen_exceptional_2017,
	title = {Exceptional points enhance sensing in an optical microcavity},
	volume = {548},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature23281},
	doi = {10.1038/nature23281},
	abstract = {Sensors play an important part in many aspects of daily life such as infrared sensors in home security systems, particle sensors for environmental monitoring and motion sensors in mobile phones. High-quality optical microcavities are prime candidates for sensing applications because of their ability to enhance light–matter interactions in a very confined volume. Examples of such devices include mechanical transducers1, magnetometers2, single-particle absorption spectrometers3, and microcavity sensors for sizing single particles4 and detecting nanometre-scale objects such as single nanoparticles and atomic ions5,6,7. Traditionally, a very small perturbation near an optical microcavity introduces either a change in the linewidth or a frequency shift or splitting of a resonance that is proportional to the strength of the perturbation. Here we demonstrate an alternative sensing scheme, by which the sensitivity of microcavities can be enhanced when operated at non-Hermitian spectral degeneracies known as exceptional points8,9,10,11,12,13,14,15,16. In our experiments, we use two nanoscale scatterers to tune a whispering-gallery-mode micro-toroid cavity, in which light propagates along a concave surface by continuous total internal reflection, in a precise and controlled manner to exceptional points12,13. A target nanoscale object that subsequently enters the evanescent field of the cavity perturbs the system from its exceptional point, leading to frequency splitting. Owing to the complex-square-root topology near an exceptional point, this frequency splitting scales as the square root of the perturbation strength and is therefore larger (for sufficiently small perturbations) than the splitting observed in traditional non-exceptional-point sensing schemes. Our demonstration of exceptional-point-enhanced sensitivity paves the way for sensors with unprecedented sensitivity.},
	language = {en},
	number = {7666},
	urldate = {2019-05-20},
	journal = {Nature},
	author = {Chen, Weijian and Kaya Özdemir, Şahin and Zhao, Guangming and Wiersig, Jan and Yang, Lan},
	month = aug,
	year = {2017},
	pages = {192--196}
}

@article{hodaei_parity-timesymmetric_2014,
	title = {Parity-time–symmetric microring lasers},
	volume = {346},
	copyright = {Copyright © 2014, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {https://science.sciencemag.org/content/346/6212/975},
	doi = {10.1126/science.1258480},
	abstract = {The ability to control the modes oscillating within a laser resonator is of fundamental importance. In general, the presence of competing modes can be detrimental to beam quality and spectral purity, thus leading to spatial as well as temporal fluctuations in the emitted radiation. We show that by harnessing notions from parity-time (PT) symmetry, stable single–longitudinal mode operation can be readily achieved in a system of coupled microring lasers. The selective breaking of PT symmetry can be used to systematically enhance the maximum attainable output power in the desired mode. This versatile concept is inherently self-adapting and facilitates mode selectivity over a broad bandwidth without the need for other additional intricate components. Our experimental findings provide the possibility to develop synthetic optical devices and structures with enhanced functionality.
Compensating optical loss for laser gain
Optical loss is thought to be detrimental to the operation of a laser, typically resulting in poor beam quality, multimode emission, and low efficiencies. Now results that take their cue from theoretical ideas of parity-time symmetry and implement them into the design of coupled laser components show that loss and gain can actually work together. Feng et al. and Hodaei et al. designed laser systems based on microring cavities to carefully control the amount of loss and gain within each component. The interplay between the loss and gain resulted in enhanced and cleaner emission from their lasers.
Science, this issue p. 972, p. 975
The interplay between gain and loss can provide a route to control laser emission.
The interplay between gain and loss can provide a route to control laser emission.},
	language = {en},
	number = {6212},
	urldate = {2019-05-20},
	journal = {Science},
	author = {Hodaei, Hossein and Miri, Mohammad-Ali and Heinrich, Matthias and Christodoulides, Demetrios N. and Khajavikhan, Mercedeh},
	month = nov,
	year = {2014},
	pmid = {25414308},
	pages = {975--978}
}

@article{feng_single-mode_2014,
	title = {Single-mode laser by parity-time symmetry breaking},
	volume = {346},
	copyright = {Copyright © 2014, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {https://science.sciencemag.org/content/346/6212/972},
	doi = {10.1126/science.1258479},
	abstract = {Effective manipulation of cavity resonant modes is crucial for emission control in laser physics and applications. Using the concept of parity-time symmetry to exploit the interplay between gain and loss (i.e., light amplification and absorption), we demonstrate a parity-time symmetry–breaking laser with resonant modes that can be controlled at will. In contrast to conventional ring cavity lasers with multiple competing modes, our parity-time microring laser exhibits intrinsic single-mode lasing regardless of the gain spectral bandwidth. Thresholdless parity-time symmetry breaking due to the rotationally symmetric structure leads to stable single-mode operation with the selective whispering-gallery mode order. Exploration of parity-time symmetry in laser physics may open a door to next-generation optoelectronic devices for optical communications and computing.
Compensating optical loss for laser gain
Optical loss is thought to be detrimental to the operation of a laser, typically resulting in poor beam quality, multimode emission, and low efficiencies. Now results that take their cue from theoretical ideas of parity-time symmetry and implement them into the design of coupled laser components show that loss and gain can actually work together. Feng et al. and Hodaei et al. designed laser systems based on microring cavities to carefully control the amount of loss and gain within each component. The interplay between the loss and gain resulted in enhanced and cleaner emission from their lasers.
Science, this issue p. 972, p. 975
The interplay between gain and loss can provide a route to control laser emission.
The interplay between gain and loss can provide a route to control laser emission.},
	language = {en},
	number = {6212},
	urldate = {2019-05-20},
	journal = {Science},
	author = {Feng, Liang and Wong, Zi Jing and Ma, Ren-Min and Wang, Yuan and Zhang, Xiang},
	month = nov,
	year = {2014},
	pmid = {25414307},
	pages = {972--975}
}

@article{lin_unidirectional_2011,
	title = {Unidirectional {Invisibility} {Induced} by \${\textbackslash}mathcal\{{P}\}{\textbackslash}mathcal\{{T}\}\$-{Symmetric} {Periodic} {Structures}},
	volume = {106},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.106.213901},
	doi = {10.1103/PhysRevLett.106.213901},
	abstract = {Parity-time (PT) symmetric periodic structures, near the spontaneous PT-symmetry breaking point, can act as unidirectional invisible media. In this regime, the reflection from one end is diminished while it is enhanced from the other. Furthermore, the transmission coefficient and phase are indistinguishable from those expected in the absence of a grating. The phenomenon is robust even in the presence of Kerr nonlinearities, and it can also effectively suppress optical bistabilities.},
	number = {21},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Lin, Zin and Ramezani, Hamidreza and Eichelkraut, Toni and Kottos, Tsampikos and Cao, Hui and Christodoulides, Demetrios N.},
	month = may,
	year = {2011},
	pages = {213901}
}

@article{ghosh_exceptional_2016,
	title = {Exceptional points and asymmetric mode conversion in quasi-guided dual-mode optical waveguides},
	volume = {6},
	copyright = {2016 Nature Publishing Group},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/srep19837},
	doi = {10.1038/srep19837},
	abstract = {Non-Hermitian systems host unconventional physical effects that be used to design new optical devices. We study a non-Hermitian system consisting of 1D planar optical waveguides with suitable amount of simultaneous gain and loss. The parameter space contains an exceptional point, which can be accessed by varying the transverse gain and loss profile. When light propagates through the waveguide structure, the output mode is independent of the choice of input mode. This “asymmetric mode conversion” phenomenon can be explained by the swapping of mode identities in the vicinity of the exceptional point, together with the failure of adiabatic evolution in non-Hermitian systems.},
	language = {en},
	urldate = {2019-05-20},
	journal = {Scientific Reports},
	author = {Ghosh, S. N. and Chong, Y. D.},
	month = apr,
	year = {2016},
	pages = {19837}
}

@article{von_neuman_uber_1929,
	title = {Uber merkwürdige diskrete {Eigenwerte}. {Uber} das {Verhalten} von {Eigenwerten} bei adiabatischen {Prozessen}},
	volume = {30},
	url = {http://adsabs.harvard.edu/abs/1929PhyZ...30..467V},
	abstract = {Not Available},
	urldate = {2019-05-20},
	journal = {Physikalische Zeitschrift},
	author = {von Neuman, J. and Wigner, E.},
	year = {1929},
	keywords = {JOERGEN CHRISTENSEN-DALSGAARD},
	pages = {467--470}
}

@article{bittner_$mathscpmathsct$_2012,
	title = {\${\textbackslash}mathsc\{{P}\}{\textbackslash}mathsc\{{T}\}\$ {Symmetry} and {Spontaneous} {Symmetry} {Breaking} in a {Microwave} {Billiard}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.024101},
	doi = {10.1103/PhysRevLett.108.024101},
	abstract = {We demonstrate the presence of parity-time (PT) symmetry for the non-Hermitian two-state Hamiltonian of a dissipative microwave billiard in the vicinity of an exceptional point (EP). The shape of the billiard depends on two parameters. The Hamiltonian is determined from the measured resonance spectrum on a fine grid in the parameter plane. After applying a purely imaginary diagonal shift to the Hamiltonian, its eigenvalues are either real or complex conjugate on a curve, which passes through the EP. An appropriate basis choice reveals its PT symmetry. Spontaneous symmetry breaking occurs at the EP.},
	number = {2},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Bittner, S. and Dietz, B. and Günther, U. and Harney, H. L. and Miski-Oglu, M. and Richter, A. and Schäfer, F.},
	month = jan,
	year = {2012},
	pages = {024101}
}

@article{bittner_$mathscpmathsct$_2012-1,
	title = {\${\textbackslash}mathsc\{{P}\}{\textbackslash}mathsc\{{T}\}\$ {Symmetry} and {Spontaneous} {Symmetry} {Breaking} in a {Microwave} {Billiard}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.024101},
	doi = {10.1103/PhysRevLett.108.024101},
	abstract = {We demonstrate the presence of parity-time (PT) symmetry for the non-Hermitian two-state Hamiltonian of a dissipative microwave billiard in the vicinity of an exceptional point (EP). The shape of the billiard depends on two parameters. The Hamiltonian is determined from the measured resonance spectrum on a fine grid in the parameter plane. After applying a purely imaginary diagonal shift to the Hamiltonian, its eigenvalues are either real or complex conjugate on a curve, which passes through the EP. An appropriate basis choice reveals its PT symmetry. Spontaneous symmetry breaking occurs at the EP.},
	number = {2},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Bittner, S. and Dietz, B. and Günther, U. and Harney, H. L. and Miski-Oglu, M. and Richter, A. and Schäfer, F.},
	month = jan,
	year = {2012},
	pages = {024101}
}
@article{dembowski_encircling_2004,
	title = {Encircling an exceptional point},
	volume = {69},
	url = {https://link.aps.org/doi/10.1103/PhysRevE.69.056216},
	doi = {10.1103/PhysRevE.69.056216},
	abstract = {We calculate analytically the geometric phases that the eigenvectors of a parametric dissipative two-state system described by a complex symmetric Hamiltonian pick up when an exceptional point (EP) is encircled. An EP is a parameter setting where the two eigenvalues and the corresponding eigenvectors of the Hamiltonian coalesce. We show that it can be encircled on a path along which the eigenvectors remain approximately real and discuss a microwave cavity experiment, where such an encircling of an EP was realized. Since the wave functions remain approximately real, they could be reconstructed from the nodal lines of the recorded spatial intensity distributions of the electric fields inside the resonator. We measured the geometric phases that occur when an EP is encircled four times and thus confirmed that for our system an EP is a branch point of fourth order.},
	number = {5},
	urldate = {2019-05-20},
	journal = {Physical Review E},
	author = {Dembowski, C. and Dietz, B. and Gräf, H.-D. and Harney, H. L. and Heine, A. and Heiss, W. D. and Richter, A.},
	month = may,
	year = {2004},
	pages = {056216}
}

@article{hu_exceptional_2017,
	title = {Exceptional points in a non-{Hermitian} topological pump},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.95.184306},
	doi = {10.1103/PhysRevB.95.184306},
	abstract = {We investigate the effects of non-Hermiticity on topological pumping and uncover a connection between a topological edge invariant based on topological pumping and the winding numbers of exceptional points. In Hermitian lattices, it is known that the topologically nontrivial regime of the topological pump only arises in the infinite-system limit. In finite non-Hermitian lattices, however, topologically nontrivial behavior can also appear, and we show that this can be understood as the effect of encircling a pair of exceptional points during a pumping cycle. This phenomenon is observed experimentally in a non-Hermitian microwave network containing variable-gain amplifiers.},
	number = {18},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Hu, Wenchao and Wang, Hailong and Shum, Perry Ping and Chong, Y. D.},
	month = may,
	year = {2017},
	pages = {184306}
}

@article{dembowski_experimental_2001,
	title = {Experimental {Observation} of the {Topological} {Structure} of {Exceptional} {Points}},
	volume = {86},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.86.787},
	doi = {10.1103/PhysRevLett.86.787},
	abstract = {We report on a microwave cavity experiment where exceptional points (EPs), which are square root singularities of the eigenvalues as function of a complex interaction parameter, are encircled in the laboratory. The real and imaginary parts of an eigenvalue are given by the frequency and width of a resonance and the eigenvectors by the field distributions. Repulsion of eigenvalues—always associated with EPs—implies frequency anticrossing (crossing) whenever width crossing (anticrossing) is present. The eigenvalues and eigenvectors are interchanged while encircling an EP, but one of the eigenvectors undergoes a sign change which can be discerned in the field patterns.},
	number = {5},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Dembowski, C. and Gräf, H.-D. and Harney, H. L. and Heine, A. and Heiss, W. D. and Rehfeld, H. and Richter, A.},
	month = jan,
	year = {2001},
	pages = {787--790}
}

@article{stehmann_observation_2004,
	title = {Observation of exceptional points in electronic circuits},
	volume = {37},
	issn = {0305-4470},
	url = {https://doi.org/10.1088%2F0305-4470%2F37%2F31%2F012},
	doi = {10.1088/0305-4470/37/31/012},
	abstract = {Two damped coupled oscillators have been used to demonstrate the occurrence of exceptional points in a purely classical system. The implementation was achieved with electronic circuits in the kHz-range. The experimental results perfectly match the mathematical predictions at the exceptional point. A discussion about the universal occurrence of exceptional points—connecting dissipation with spatial orientation—concludes this paper.},
	language = {en},
	number = {31},
	urldate = {2019-05-20},
	journal = {Journal of Physics A: Mathematical and General},
	author = {Stehmann, T. and Heiss, W. D. and Scholtz, F. G.},
	month = jul,
	year = {2004},
	pages = {7813--7819}
}

@article{alvarez_environmentally_2006,
	title = {Environmentally induced quantum dynamical phase transition in the spin swapping operation},
	volume = {124},
	issn = {0021-9606},
	url = {https://aip.scitation.org/doi/10.1063/1.2193518},
	doi = {10.1063/1.2193518},
	number = {19},
	urldate = {2019-05-20},
	journal = {The Journal of Chemical Physics},
	author = {Álvarez, Gonzalo A. and Danieli, Ernesto P. and Levstein, Patricia R. and Pastawski, Horacio M.},
	month = may,
	year = {2006},
	pages = {194507}
}

@article{ryu_reconfiguration_2017,
	title = {Reconfiguration of quantum states in \$\$\{{\textbackslash}mathscr\{{P}\}\}\{{\textbackslash}mathscr\{{T}\}\}\$\$ {P} {T} -symmetric quasi-one-dimensional lattices},
	volume = {7},
	copyright = {2017 The Author(s)},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/s41598-017-09410-y},
	doi = {10.1038/s41598-017-09410-y},
	abstract = {We demonstrate mesoscopic transport through quantum states in quasi-1D lattices maintaining the combination of parity and time-reversal symmetries by controlling energy gain and loss. We investigate the phase diagram of the non-Hermitian system where transitions take place between unbroken and broken 
                  
                    
                  
                  \$\$\{{\textbackslash}mathscr\{P\}\}\{{\textbackslash}mathscr\{T\}\}\$\$
                  
                    
                      P
                      T
                    
                  
                -symmetric phases via exceptional points. Quantum transport in the lattice is measured only in the unbroken phases in the energy band–but not in the broken phases. The broken phase allows for spontaneous symmetry-broken states where the cross-stitch lattice is separated into two identical single lattices corresponding to conditionally degenerate eigenstates. These degeneracies show a lift-up in the complex energy plane, caused by the non-Hermiticity with 
                  
                    
                  
                  \$\$\{{\textbackslash}mathscr\{P\}\}\{{\textbackslash}mathscr\{T\}\}\$\$
                  
                    
                      P
                      T
                    
                  
                -symmetry.},
	language = {En},
	number = {1},
	urldate = {2019-05-20},
	journal = {Scientific Reports},
	author = {Ryu, Jung-Wan and Myoung, Nojoon and Park, Hee Chul},
	month = aug,
	year = {2017},
	pages = {8746}
}

@article{yang_visualizing_2019,
	title = {Visualizing {Topology} of {Real}-{Energy} {Gapless} {Phase} {Arising} from {Exceptional} {Point}},
	url = {http://arxiv.org/abs/1905.07109},
	abstract = {The discovery of novel topological phase advances our knowledge of nature and stimulates the development of applications. In non-Hermitian topological systems, the topology of band touching exceptional points is very important. Here we propose a real-energy topological gapless phase arising from exceptional points in one dimension, which has identical topological invariants as the topological gapless phase arising from degeneracy points. We develop a graphic approach to characterize the topological phases, where the eigenstates of energy bands are mapped to the graphs on a torus. The topologies of different phases are visualized and distinguishable; and the topological gapless edge state with amplification appropriate for topological lasing exists in the nontrivial phase. These results are elucidated through a non-Hermitian Su-Schrieffer-Heeger ladder. Our findings open new way for identifying topology phase of matter from visualizing the eigenstates.},
	urldate = {2019-05-20},
	journal = {arXiv:1905.07109 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Yang, X. M. and Wang, P. and Jin, L. and Song, Z.},
	month = may,
	year = {2019},
	note = {arXiv: 1905.07109},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics, Quantum Physics}
}

@article{lee_topolectrical_2018,
	title = {Topolectrical {Circuits}},
	volume = {1},
	copyright = {2018 The Author(s)},
	issn = {2399-3650},
	url = {https://www.nature.com/articles/s42005-018-0035-2},
	doi = {10.1038/s42005-018-0035-2},
	abstract = {The discovery of topological insulators has given rise to a flourishing field dedicated to the investigation of the topological state of matter. This manuscript contributes to this field by introducing the idea of a topoelectrical circuit, whereby an assembly of conventional circuit elements realises various topological band structures.},
	language = {En},
	number = {1},
	urldate = {2019-05-20},
	journal = {Communications Physics},
	author = {Lee, Ching Hua and Imhof, Stefan and Berger, Christian and Bayer, Florian and Brehm, Johannes and Molenkamp, Laurens W. and Kiessling, Tobias and Thomale, Ronny},
	month = jul,
	year = {2018},
	pages = {39}
}

@article{longhi_parity-time_2017,
	title = {Parity-time symmetry meets photonics: {A} new twist in non-{Hermitian} optics},
	volume = {120},
	copyright = {© EPLA, 2018},
	issn = {0295-5075, 1286-4854},
	shorttitle = {Parity-time symmetry meets photonics},
	url = {https://epljournal.edpsciences.org/articles/epl/abs/2017/24/epl18976/epl18976.html},
	doi = {10.1209/0295-5075/120/64001},
	abstract = {In the past decade, the concept of parity-time symmetry, originally introduced in non-Hermitian extensions of quantum mechanical theories, has come into thinking of photonics, providing a fertile ground for studying, observing, and utilizing some of the peculiar aspects of symmetry in optics. Together with related concepts of non-Hermitian physics of open quantum systems, such as non-Hermitian degeneracies (exceptional points) and spectral singularities, symmetry represents one among the most fruitful ideas introduced in optics in the past few years. Judicious tailoring of optical gain and loss in integrated photonic structures has emerged as a new paradigm in shaping the flow of light in unprecedented ways, with major applications encompassing laser science and technology, optical sensing, and optical material engineering. In this perspective, I review some of the main achievements and emerging areas of -symmetric and non-Hermtian photonics, and provide an outline of challenges and directions for future research in one of the fastest growing research area of photonics.},
	language = {en},
	number = {6},
	urldate = {2019-05-20},
	journal = {EPL},
	author = {Longhi, Stefano},
	month = dec,
	year = {2017},
	pages = {64001}
}

@article{martinez_alvarez_non-hermitian_2018,
	title = {Non-{Hermitian} robust edge states in one dimension: {Anomalous} localization and eigenspace condensation at exceptional points},
	volume = {97},
	shorttitle = {Non-{Hermitian} robust edge states in one dimension},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.97.121401},
	doi = {10.1103/PhysRevB.97.121401},
	abstract = {Capital to topological insulators, the bulk-boundary correspondence ties a topological invariant computed from the bulk (extended) states with those at the boundary, which are hence robust to disorder. Here we put forward a different ordering unique to non-Hermitian lattices whereby a pristine system becomes devoid of extended states, a property which turns out to be robust to disorder. This is enabled by a peculiar type of non-Hermitian degeneracy where a macroscopic fraction of the states coalesce at a single point with a geometrical multiplicity of 1.},
	number = {12},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Martinez Alvarez, V. M. and Barrios Vargas, J. E. and Foa Torres, L. E. F.},
	month = mar,
	year = {2018},
	pages = {121401}
}

@article{xiong_why_2018,
	title = {Why does bulk boundary correspondence fail in some non-hermitian topological models},
	volume = {2},
	issn = {2399-6528},
	url = {https://doi.org/10.1088%2F2399-6528%2Faab64a},
	doi = {10.1088/2399-6528/aab64a},
	abstract = {The bulk-boundary correspondence is crucial to topological insulators. It associates the existence of boundary states (with zero energy and possessing chiral or helical properties) with the topological numbers defined in bulk. In recent years, topology has been extended to non-hermitian systems, opening a new research area called non-hermitian topological insulator. In this paper, however, we will illustrate that the bulk-boundary correspondence does not hold in these new models. This is because a prerequisite condition: ‘the boundaries cannot alter most of the bulk states, so as to the topological numbers defined on them’ does not hold any longer. This cuts out the correspondence between the topological numbers and the boundary states. We will illustrate that, as approaching the open boundary condition by eliminating the strength of the hopping between the two ends of a chain, a new series of exceptional points must be passed through and the topological structure of the spectrum in the complex plane has been changed. This makes the spectrum topology different for the chains with and without boundaries. We also discuss that such exotic behavior does not emerge when the open boundary is replaced by a domain-wall. So the index theorem can be applied to the systems with domain-walls but cannot be further used to those with open boundaries.},
	language = {en},
	number = {3},
	urldate = {2019-05-20},
	journal = {Journal of Physics Communications},
	author = {Xiong, Ye},
	month = mar,
	year = {2018},
	pages = {035043}
}

@article{kozii_non-hermitian_2017,
	title = {Non-{Hermitian} {Topological} {Theory} of {Finite}-{Lifetime} {Quasiparticles}: {Prediction} of {Bulk} {Fermi} {Arc} {Due} to {Exceptional} {Point}},
	shorttitle = {Non-{Hermitian} {Topological} {Theory} of {Finite}-{Lifetime} {Quasiparticles}},
	url = {http://arxiv.org/abs/1708.05841},
	abstract = {We introduce a topological theory to study quasiparticles in interacting and/or disordered many-body systems, which have a finite lifetime due to inelastic and/or elastic scattering. The one-body quasiparticle Hamiltonian includes both the Bloch Hamiltonian of band theory and the self-energy due to interactions, which is non-Hermitian when quasiparticle lifetime is finite. We study the topology of non-Hermitian quasiparticle Hamiltonians in momentum space, whose energy spectrum is complex. The interplay of band structure and quasiparticle lifetime is found to have remarkable consequences in zero- and small-gap systems. In particular, we predict the existence of topological exceptional point and bulk Fermi arc in Dirac materials with two distinct quasiparticle lifetimes.},
	urldate = {2019-05-20},
	journal = {arXiv:1708.05841 [cond-mat]},
	author = {Kozii, Vladyslav and Fu, Liang},
	month = aug,
	year = {2017},
	note = {arXiv: 1708.05841},
	keywords = {Condensed Matter - Materials Science, Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{bliokh_topological_2019,
	title = {Topological non-{Hermitian} origin of surface {Maxwell} waves},
	volume = {10},
	copyright = {2019 The Author(s)},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-019-08397-6},
	doi = {10.1038/s41467-019-08397-6},
	abstract = {Electromagnetic surface waves, derived from Maxwell theory, underpin many optical effects and applications. Here, Bliokh et al. show that surface waves at interfaces between isotropic media have a topological origin described by the non-Hermitian helicity operator and bulk-boundary correspondence.},
	language = {En},
	number = {1},
	urldate = {2019-05-20},
	journal = {Nature Communications},
	author = {Bliokh, Konstantin Y. and Leykam, Daniel and Lein, Max and Nori, Franco},
	month = feb,
	year = {2019},
	pages = {580}
}

@article{li_geometric_2019,
	title = {Geometric classification of non-{Hermitian} topological systems through the singularity ring},
	url = {http://arxiv.org/abs/1905.04965},
	abstract = {This work unveils how geometric features of two-band non-Hermitian Hamiltonians can completely classify the topology of their eigenstates and energy manifolds. Our approach generalizes the Bloch sphere visualization of Hermitian systems to a ``Bloch torus'' picture for non-Hermitian systems, where a singularity ring (SR) captures the degeneracy structure of generic exceptional points. The SR picture affords convenient visualization of various symmetry constraints and reduces their topological characterization to the classification of simple intersection or winding behavior, as detailed by our explicit study of chiral, sublattice, particle-hole and conjugated particle-hole symmetries. In 1D, the winding number about the SR corresponds to the band vorticity measurable through the Berry phase. In 2D, more complicated winding behavior leads to a variety of phases that illustrate the richness of the interplay between SR topology and geometry beyond mere Chern number classification. Through a normalization procedure that puts generic 2-band non-Hermitian Hamiltonians on equal footing, our SR approach also allows for vivid visualization of the non-Hermitian skin effect.},
	urldate = {2019-05-20},
	journal = {arXiv:1905.04965 [cond-mat, physics:quant-ph]},
	author = {Li, Linhu and Lee, Ching Hua and Gong, Jiangbin},
	month = may,
	year = {2019},
	note = {arXiv: 1905.04965},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{lee_anatomy_2019,
	title = {Anatomy of skin modes and topology in non-{Hermitian} systems},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.201103},
	doi = {10.1103/PhysRevB.99.201103},
	abstract = {A non-Hermitian system can exhibit extensive sensitivity of its complex energy spectrum to the imposed boundary conditions, which is beyond any known phenomenon from Hermitian systems. In addition to topologically protected boundary modes, macroscopically many “skin” boundary modes may appear under open boundary conditions. We rigorously derive universal results for characterizing all avenues of boundary modes in non-Hermitian systems for arbitrary hopping ranges. For skin modes, we introduce how exact energies and decay lengths can be obtained by threading an imaginary flux. Furthermore, for one-dimensional topological boundary modes, we derive a generic criterion for their existence in non-Hermitian systems which, in contrast to previous formulations, does not require specific tailoring to the system at hand. Our approach is intimately based on the complex analytical properties of in-gap exceptional points, and gives a lower bound for the winding number related to the vorticity of the energy Riemann surface. It also reveals that the topologically nontrivial phase is partitioned into subregimes where the boundary mode's decay length depends differently on complex momenta roots.},
	number = {20},
	urldate = {2019-05-20},
	journal = {Physical Review B},
	author = {Lee, Ching Hua and Thomale, Ronny},
	month = may,
	year = {2019},
	pages = {201103}
}

@article{bandres_topological_2018,
	title = {Topological insulator laser: {Experiments}},
	volume = {359},
	copyright = {Copyright © 2018 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Topological insulator laser},
	url = {https://science.sciencemag.org/content/359/6381/eaar4005},
	doi = {10.1126/science.aar4005},
	abstract = {Topological protection for lasers
Ideas based on topology, initially developed in mathematics to describe the properties of geometric space under deformations, are now finding application in materials, electronics, and optics. The main driver is topological protection, a property that provides stability to a system even in the presence of defects. Harari et al. outline a theoretical proposal that carries such ideas over to geometrically designed laser cavities. The lasing mode is confined to the topological edge state of the cavity structure. Bandres et al. implemented those ideas to fabricate a topological insulator laser with an array of ring resonators. The results demonstrate a powerful platform for developing new laser systems.
Science, this issue p. eaar4003, p. eaar4005
Structured Abstract
INTRODUCTIONPhysical systems that exhibit topological invariants are naturally endowed with robustness against perturbations, as was recently demonstrated in many settings in condensed matter, photonics, cold atoms, acoustics, and more. The most prominent manifestations of topological systems are topological insulators, which exhibit scatter-free edge-state transport, immune to perturbations and disorder. Recent years have witnessed intense efforts toward exploiting these physical phenomena in the optical domain, with new ideas ranging from topology-driven unidirectional devices to topological protection of path entanglement. But perhaps more technologically relevant than all topological photonic settings studied thus far is, as proposed by the accompanying theoretical paper by Harari et al., an all-dielectric magnet-free topological insulator laser, with desirable properties stemming from the topological transport of light in the laser cavity.
RATIONALEWe demonstrate nonmagnetic topological insulator lasers. The topological properties of the laser system give rise to single-mode lasing, robustness against fabrication defects, and notably higher slope efficiencies compared to those of the topologically trivial counterparts. We further exploit the properties of the active topological platform by assembling topological insulator lasers from S-chiral microresonators that enforce predetermined unidirectional lasing even in the absence of magnetic fields.
RESULTSOur topological insulator laser system is an aperiodic array of 10 unit cell–by–10 unit cell coupled ring resonators on an InGaAsP quantum wells platform. The active lattice uses the topological architecture suggested in the accompanying theoretical paper. This two-dimensional setting is composed of a square lattice of ring resonators coupled to each other by means of link rings. The intermediary links are judiciously spatially shifted to introduce a set of hopping phases, establishing a synthetic magnetic field and two topological band gaps. The gain in this laser system is provided by optical pumping. To promote lasing of the topologically protected edge modes, we pump the outer perimeter of the array while leaving the interior lossy. We find that this topological insulator laser operates in single mode even considerably above threshold, whereas the corresponding topologically trivial realizations lase in multiple modes. Moreover, the topological laser displays a slope efficiency that is considerably higher than that in the corresponding trivial realizations. We further demonstrate the topological features of this laser by observing that in the topological array, all sites emit coherently at the same wavelength, whereas in the trivial array, lasing occurs in localized regions, each at a different frequency. Also, by pumping only part of the topological array, we demonstrate that the topological edge mode always travels along the perimeter and emits light through the output coupler. By contrast, when we pump the trivial array far from the output coupler, no light is extracted from the coupler because the lasing occurs at stationary modes. We also observe that, even in the presence of defects, the topological protection always leads to more efficient lasing compared to that of the trivial counterpart. Finally, to show the potential of this active system, we assemble a topological system based on S-chiral resonators, which can provide new avenues to control the topological features.
CONCLUSIONWe have experimentally demonstrated an all-dielectric topological insulator laser and found that the topological features enhance the lasing performance of a two-dimensional array of microresonators, making them lase in unison in an extended topologically protected scatter-free edge mode. The observed single longitudinal-mode operation leads to a considerably higher slope efficiency as compared to that of a corresponding topologically trivial system. Our results pave the way toward a new class of active topological photonic devices, such as laser arrays, that can operate in a coherent fashion with high efficiencies. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="https://science.sciencemag.org/content/sci/359/6381/eaar4005/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Topological insulator laser.(A) Top-view image of the lasing pattern (topological edge mode) in a 10 unit cell–by–10 unit cell array of topologically coupled resonators and the output ports. (B) Output intensity versus pump intensity for a topological insulator laser and its trivial counterpart. The enhancement of the slope efficiency is about threefold. Comparing the power emitted in the single mode of the topological array to that of the highest power mode in the trivial array, the topological outperforms the trivial by more than a factor of 10. (C) Emission spectra from a topological insulator laser and its topologically trivial counterpart. au, arbitrary units.
Physical systems exhibiting topological invariants are naturally endowed with robustness against perturbations, as manifested in topological insulators—materials exhibiting robust electron transport, immune from scattering by defects and disorder. Recent years have witnessed intense efforts toward exploiting these phenomena in photonics. Here we demonstrate a nonmagnetic topological insulator laser system exhibiting topologically protected transport in the cavity. Its topological properties give rise to single-mode lasing, robustness against defects, and considerably higher slope efficiencies compared to the topologically trivial counterparts. We further exploit the properties of active topological platforms by assembling the system from S-chiral microresonators, enforcing predetermined unidirectional lasing without magnetic fields. This work paves the way toward active topological devices with exciting properties and functionalities.
Lasing is observed in an edge mode of a designed optical topological insulator.
Lasing is observed in an edge mode of a designed optical topological insulator.},
	language = {en},
	number = {6381},
	urldate = {2019-05-20},
	journal = {Science},
	author = {Bandres, Miguel A. and Wittek, Steffen and Harari, Gal and Parto, Midya and Ren, Jinhan and Segev, Mordechai and Christodoulides, Demetrios N. and Khajavikhan, Mercedeh},
	month = mar,
	year = {2018},
	pmid = {29420263},
	pages = {eaar4005}
}

@article{harari_topological_2018,
	title = {Topological insulator laser: {Theory}},
	volume = {359},
	copyright = {Copyright © 2018 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Topological insulator laser},
	url = {https://science.sciencemag.org/content/359/6381/eaar4003},
	doi = {10.1126/science.aar4003},
	abstract = {Topological protection for lasers
Ideas based on topology, initially developed in mathematics to describe the properties of geometric space under deformations, are now finding application in materials, electronics, and optics. The main driver is topological protection, a property that provides stability to a system even in the presence of defects. Harari et al. outline a theoretical proposal that carries such ideas over to geometrically designed laser cavities. The lasing mode is confined to the topological edge state of the cavity structure. Bandres et al. implemented those ideas to fabricate a topological insulator laser with an array of ring resonators. The results demonstrate a powerful platform for developing new laser systems.
Science, this issue p. eaar4003, p. eaar4005
Structured Abstract
INTRODUCTIONTopological insulators emerged in condensed matter physics and constitute a new phase of matter, with insulating bulk and robust edge conductance that is immune to imperfections and disorder. To date, topological protection is known to be a ubiquitous phenomenon, occurring in many physical settings, ranging from photonics and cold atoms to acoustic, mechanical, and elastic systems. So far, however, most of these studies were carried out in entirely passive, linear, and conservative settings.
RATIONALEWe propose topological insulator lasers: lasers whose lasing mode exhibits topologically protected transport without magnetic fields. Extending topological physics to lasers is far from natural. In fact, lasers are built on foundations that are seemingly inconsistent with the essence of topological insulators: They require gain (and thus are non-Hermitian), they are nonlinear entities because the gain must be saturable, and they are open systems because they emit light. These properties, common to all lasers, cast major doubts on the possibility of harnessing topological features to make a topological insulator laser. Despite this common mindset, we show that the use of topological properties leads to highly efficient lasers, robust to defects and disorder, with single-mode lasing even at conditions high above the laser threshold.
RESULTSWe demonstrate that topological insulator lasers are theoretically possible and experimentally feasible. We consider two configurations involving planar arrays of coupled active resonators. The first is based on the Haldane model, archetypical for topological systems. The second model, geared toward experiment, constitutes an aperiodic array architecture creating an artificial magnetic field. We show that by introducing saturable gain and loss, it is possible to make these systems lase in a topological edge state. In this way, the lasing mode exhibits topologically protected transport; the light propagates unidirectionally along the edges of the cavity, immune to scattering and disorder, unaffected by the shape of the edges. Moreover, we show that the underlying topological properties not only make the system robust to fabrication and operational disorder and defects, they also lead to a highly efficient single-mode lasing that remains single-mode even at gain values high above the laser threshold.The figure describes the geometry and features of a topological insulator laser based on the Haldane model while adding saturable gain, loss, and an output port. The cavity is a planar honeycomb lattice of coupled microring resonators, pumped at the perimeter with a lossy interior. We show that under these conditions, lasing occurs at the topological edge mode, which has unidirectional flux and is extended around the perimeter with almost-uniform intensity. The topological cavities exhibit higher efficiency than the trivial cavity, even under strong disorder. For the topological laser with a small gap, the topological protection holds as long as the disorder level is smaller than the gap size.
DISCUSSIONThe concept of the topological insulator laser alters current understanding of the interplay between disorder and lasing, and opens exciting possibilities at the interface of topological physics and laser science, such as topologically protected transport in systems with gain. We show here that the laser system based on the archetypal Haldane model exhibits topologically protected transport, with features similar to those of its passive counterpart. This behavior means that this system is likely to have topological invariants, despite the nonhermiticity. Technologically, the topological insulator laser offers an avenue to make many semiconductor lasers operate as one single-mode high-power laser. The topological insulator laser constructed from an aperiodic array of resonators was realized experimentally in an all-dielectric platform, as described in the accompanying experimental paper by Bandres et al. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="https://science.sciencemag.org/content/sci/359/6381/eaar4003/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Topological insulator laser based on the Haldane model and its efficiency.(A) Planar honeycomb lattice of coupled microring resonators pumped at the perimeter. The topological lasing mode has unidirectional flux with almost-uniform intensity, which builds up as the mode circulates and drops when passing the output coupler. (B) Slope efficiency (in arbitrary units) versus disorder strength for three cases differing only in the Haldane phase (of the next-to-nearest neighbor coupling): a topological laser with the maximum gap (blue; Haldane phase of π/2), one with a small topological gap (red; Haldane phase of π/8), and a topologically trivial laser with no gap (black; Haldane phase of 0).
Topological insulators are phases of matter characterized by topological edge states that propagate in a unidirectional manner that is robust to imperfections and disorder. These attributes make topological insulator systems ideal candidates for enabling applications in quantum computation and spintronics. We propose a concept that exploits topological effects in a unique way: the topological insulator laser. These are lasers whose lasing mode exhibits topologically protected transport without magnetic fields. The underlying topological properties lead to a highly efficient laser, robust to defects and disorder, with single-mode lasing even at very high gain values. The topological insulator laser alters current understanding of the interplay between disorder and lasing, and at the same time opens exciting possibilities in topological physics, such as topologically protected transport in systems with gain. On the technological side, the topological insulator laser provides a route to arrays of semiconductor lasers that operate as one single-mode high-power laser coupled efficiently into an output port.
Lasing is observed in an edge mode of a designed optical topological insulator.
Lasing is observed in an edge mode of a designed optical topological insulator.},
	language = {en},
	number = {6381},
	urldate = {2019-05-20},
	journal = {Science},
	author = {Harari, Gal and Bandres, Miguel A. and Lumer, Yaakov and Rechtsman, Mikael C. and Chong, Y. D. and Khajavikhan, Mercedeh and Christodoulides, Demetrios N. and Segev, Mordechai},
	month = mar,
	year = {2018},
	pmid = {29420260},
	pages = {eaar4003}
}

@article{peng_chiral_2016,
	title = {Chiral modes and directional lasing at exceptional points},
	volume = {113},
	copyright = {©  . Freely available online through the PNAS open access option.},
	issn = {0027-8424, 1091-6490},
	url = {https://www.pnas.org/content/113/25/6845},
	doi = {10.1073/pnas.1603318113},
	abstract = {Controlling the emission and the flow of light in micro- and nanostructures is crucial for on-chip information processing. Here we show how to impose a strong chirality and a switchable direction of light propagation in an optical system by steering it to an exceptional point (EP)—a degeneracy universally occurring in all open physical systems when two eigenvalues and the corresponding eigenstates coalesce. In our experiments with a fiber-coupled whispering-gallery-mode (WGM) resonator, we dynamically control the chirality of resonator modes and the emission direction of a WGM microlaser in the vicinity of an EP: Away from the EPs, the resonator modes are nonchiral and laser emission is bidirectional. As the system approaches an EP, the modes become chiral and allow unidirectional emission such that by transiting from one EP to another one the direction of emission can be completely reversed. Our results exemplify a very counterintuitive feature of non-Hermitian physics that paves the way to chiral photonics on a chip.},
	language = {en},
	number = {25},
	urldate = {2019-05-20},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Peng, Bo and Özdemir, Şahin Kaya and Liertzer, Matthias and Chen, Weijian and Kramer, Johannes and Yılmaz, Huzeyfe and Wiersig, Jan and Rotter, Stefan and Yang, Lan},
	month = jun,
	year = {2016},
	pmid = {27274059},
	keywords = {asymmetric backscattering, chiral modes, directional lasing, exceptional points, whispering-gallery-mode resonator},
	pages = {6845--6850}
}

@article{liertzer_pump-induced_2012,
	title = {Pump-{Induced} {Exceptional} {Points} in {Lasers}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.173901},
	doi = {10.1103/PhysRevLett.108.173901},
	abstract = {We demonstrate that the above-threshold behavior of a laser can be strongly affected by exceptional points which are induced by pumping the laser nonuniformly. At these singularities, the eigenstates of the non-Hermitian operator which describes the lasing modes coalesce. In their vicinity, the laser may turn off even when the overall pump power deposited in the system is increased. Such signatures of a pump-induced exceptional point can be experimentally probed with coupled ridge or microdisk lasers.},
	number = {17},
	urldate = {2019-05-20},
	journal = {Physical Review Letters},
	author = {Liertzer, M. and Ge, Li and Cerjan, A. and Stone, A. D. and Türeci, H. E. and Rotter, S.},
	month = apr,
	year = {2012},
	pages = {173901}
}

@article{yin_geometrical_2018,
	title = {Geometrical meaning of winding number and its characterization of topological phases in one-dimensional chiral non-{Hermitian} systems},
	volume = {97},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.97.052115},
	doi = {10.1103/PhysRevA.97.052115},
	abstract = {We unveil the geometrical meaning of winding number and utilize it to characterize the topological phases in one-dimensional chiral non-Hermitian systems. While chiral symmetry ensures the winding number of Hermitian systems are integers, it can take half integers for non-Hermitian systems. We give a geometrical interpretation of the half integers by demonstrating that the winding number ν of a non-Hermitian system is equal to half of the summation of two winding numbers ν1 and ν2 associated with two exceptional points, respectively. The winding numbers ν1 and ν2 represent the times of the real part of the Hamiltonian in momentum space encircling the exceptional points and can only take integers. We further find that the difference of ν1 and ν2 is related to the second winding number or energy vorticity. By applying our scheme to a non-Hermitian Su-Schrieffer-Heeger model and an extended version of it, we show that the topologically different phases can be well characterized by winding numbers. Furthermore, we demonstrate that the existence of left and right zero-mode edge states is closely related to the winding number ν1 and ν2.},
	number = {5},
	urldate = {2019-05-20},
	journal = {Physical Review A},
	author = {Yin, Chuanhao and Jiang, Hui and Li, Linhu and Lü, Rong and Chen, Shu},
	month = may,
	year = {2018},
	pages = {052115}
}

@article{hasan_discovery_2017,
	title = {Discovery of {Weyl} {Fermion} {Semimetals} and {Topological} {Fermi} {Arc} {States}},
	volume = {8},
	url = {https://doi.org/10.1146/annurev-conmatphys-031016-025225},
	doi = {10.1146/annurev-conmatphys-031016-025225},
	abstract = {Weyl semimetals are conductors whose low-energy bulk excitations are Weyl fermions, whereas their surfaces possess metallic Fermi arc surface states. These Fermi arc surface states are protected by a topological invariant associated with the bulk electronic wave functions of the material. Recently, it has been shown that the TaAs and NbAs classes of materials harbor such a state of topological matter. We review the basic phenomena and experimental history of the discovery of the first Weyl semimetals, starting with the observation of topological Fermi arcs and Weyl nodes in TaAs and NbAs by angle and spin-resolved surface and bulk sensitive photoemission spectroscopy and continuing through magnetotransport measurements reporting the Adler–Bell–Jackiw chiral anomaly. We hope that this article provides a useful introduction to the theory of Weyl semimetals, a summary of recent experimental discoveries, and a guideline to future directions.},
	number = {1},
	urldate = {2019-05-20},
	journal = {Annual Review of Condensed Matter Physics},
	author = {Hasan, M. Zahid and Xu, Su-Yang and Belopolski, Ilya and Huang, Shin-Ming},
	year = {2017},
	pages = {289--309}
}

@article{roy_periodic_2017,
	title = {Periodic table for {Floquet} topological insulators},
	volume = {96},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.155118},
	doi = {10.1103/PhysRevB.96.155118},
	abstract = {Dynamical phases with novel topological properties are known to arise in driven systems of free fermions. In this paper, we obtain a ‘periodic table’ to describe the phases of such time-dependent systems, generalizing the periodic table for static topological insulators. Using K theory, we systematically classify Floquet topological insulators from the ten Altland-Zirnbauer symmetry classes across all dimensions. We find that the static classification scheme described by a group G becomes G×n in the time-dependent case, where n is the number of physically important gaps in the quasienergy spectrum (including any gaps at quasienergy π). The factors of G may be interpreted as arising from the bipartite decomposition of the unitary time-evolution operator. Topologically protected edge modes may arise at the boundary between two Floquet systems, and we provide a mapping between the number of such edge modes and the topological invariant of the bulk.},
	number = {15},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Roy, Rahul and Harper, Fenner},
	month = oct,
	year = {2017},
	pages = {155118}
}

@article{yoshida_symmetry-protected_2019,
	title = {Symmetry-protected exceptional rings in two-dimensional correlated systems with chiral symmetry},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.121101},
	doi = {10.1103/PhysRevB.99.121101},
	abstract = {Emergence of exceptional points in two dimensions is one of the remarkable phenomena in non-Hermitian systems. We here elucidate the impacts of symmetry on the non-Hermitian physics. Specifically, we analyze chiral symmetric correlated systems in equilibrium where the non-Hermitian phenomena are induced by the finite lifetime of quasiparticles. Intriguingly, our analysis reveals that the combination of symmetry and non-Hermiticity results in topological degeneracies of energy bands which we call symmetry-protected exceptional rings (SPERs). We observe the emergence of SPERs by analyzing a non-Hermitian Dirac Hamiltonian. Furthermore, by employing the dynamical mean-field theory, we demonstrate the emergence of SPERs in a correlated honeycomb lattice model whose single-particle spectrum is described by a non-Hermitian Dirac Hamiltonian. We uncover that the SPERs survive even beyond the non-Hermitian Dirac Hamiltonian, which is related to a zeroth Chern number. The argument of symmetry protection also holds for three dimensions, elucidating the presence of a symmetry-protected exceptional torus.},
	number = {12},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Yoshida, Tsuneya and Peters, Robert and Kawakami, Norio and Hatsugai, Yasuhiro},
	month = mar,
	year = {2019},
	pages = {121101}
}

@article{molina_surface_2018,
	title = {Surface and 3D {Quantum} {Hall} {Effects} from {Engineering} of {Exceptional} {Points} in {Nodal}-{Line} {Semimetals}},
	volume = {120},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.120.146601},
	doi = {10.1103/PhysRevLett.120.146601},
	abstract = {We show that, under a strong magnetic field, a 3D nodal-line semimetal is driven into a topological insulating phase in which the electronic transport takes place at the surface of the material. When the magnetic field is perpendicular to the nodal ring, the surface states of the semimetal are transmuted into Landau states which correspond to exceptional points, i.e., branch points in the spectrum of a non-Hermitian Hamiltonian which arise upon the extension to complex values of the momentum. The complex structure of the spectrum then allows us to express the number of zero-energy flat bands in terms of a new topological invariant counting the number of exceptional points. When the magnetic field is parallel to the nodal ring, we find that the bulk states are built from the pairing of surfacelike evanescent waves, giving rise to a 3D quantum Hall effect with a flat level of Landau states residing in parallel 2D slices of the 3D material. The Hall conductance is quantized in either case in units of e2/h, leading in the 3D Hall effect to a number of channels growing linearly with the section of the surface and opening the possibility to observe a macroscopic chiral current at the surface of the material.},
	number = {14},
	urldate = {2019-05-19},
	journal = {Physical Review Letters},
	author = {Molina, Rafael A. and González, José},
	month = apr,
	year = {2018},
	pages = {146601}
}

@article{gonzalez_topological_2017,
	title = {Topological protection from exceptional points in {Weyl} and nodal-line semimetals},
	volume = {96},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.045437},
	doi = {10.1103/PhysRevB.96.045437},
	abstract = {We investigate the topological protection of surface states in Weyl and nodal-line semimetals by characterizing them as evanescent states when the band structure is extended to complex momenta. We find in this way a sequence of exceptional points—that is, branch points with zero energy in the complex spectrum—allowing us to identify the set of surface states with complex momentum signaling the decay into the 3D semimetal. From this point of view, Weyl and nodal-line semimetals can be classified in two types depending on the way surface states decay. Type A semimetals have surface states with smaller penetration length and oscillating decay while type B semimetals have longer simple exponential decays. The difference between both types reflects in the way the branch cuts in the spectrum accommodate in the complex plane. The stability of the surface states stems in this approach from the complex structure that develops around the exceptional points, with a topological protection which is based on the fact that the branch cuts cannot be closed by small perturbations. We check this property when nodal-line semimetals are placed under circularly polarized light, where we observe that the exceptional points survive the effect of such a perturbation, though appropriate boundary conditions for zero-energy surface states cannot be satisfied in general due to the breakdown of time-reversal invariance by the radiation field.},
	number = {4},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {González, J. and Molina, R. A.},
	month = jul,
	year = {2017},
	pages = {045437}
}

@article{jiang_topological_2018,
	title = {Topological invariants and phase diagrams for one-dimensional two-band non-{Hermitian} systems without chiral symmetry},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.98.052116},
	doi = {10.1103/PhysRevA.98.052116},
	abstract = {We study topological properties of one-dimensional non-Hermitian systems without chiral symmetry and give phase diagrams characterized by topological invariants νE and νtot, associated with complex energy vorticity and summation of Berry phases of complex bands, respectively. In the absence of chiral symmetry, we find that the phase diagram determined by νE is different from νtot. While the transition between phases with different νE is closely related to the band-touching point, the transition between different νtot is irrelevant to the band-touching condition. We give an interpretation for the discrepancy from the geometrical view by analyzing the relation of topological invariants with the winding numbers associated with exception points of the system. We then generalize the fidelity approach to study the phase transition in the non-Hermitian system and find that transition between phases with different νtot can be well characterized by an abrupt change of fidelity and fidelity susceptibility around the transition point.},
	number = {5},
	urldate = {2019-05-19},
	journal = {Physical Review A},
	author = {Jiang, Hui and Yang, Chao and Chen, Shu},
	month = nov,
	year = {2018},
	pages = {052116}
}

@article{okugawa_topological_2019,
	title = {Topological exceptional surfaces in non-{Hermitian} systems with parity-time and parity-particle-hole symmetries},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.041202},
	doi = {10.1103/PhysRevB.99.041202},
	abstract = {We study a topological band degeneracy in non-Hermitian systems with parity-time (PT) and parity-particle-hole (CP) symmetries. In d-dimensional non-Hermitian systems, it is shown that (d−1)-dimensional exceptional surfaces can appear from band touching thanks to PT or CP symmetry. We investigate the topological stability and zero-gap quasiparticles for the exceptional surfaces due to the band degeneracy. We also demonstrate the band degeneracy by using lattice models of a topological semimetal and a superconductor.},
	number = {4},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Okugawa, Ryo and Yokoyama, Takehito},
	month = jan,
	year = {2019},
	pages = {041202}
}

@article{xiao_anisotropic_2019,
	title = {Anisotropic exceptional points of arbitrary order},
	url = {http://arxiv.org/abs/1903.01737},
	abstract = {A pair of anisotropic exceptional points (EPs) of arbitrary order are found in a class of non-Hermitian random systems with asymmetric hoppings. Both eigenvalues and eigenvectors exhibit distinct behaviors when these anisotropic EPs are approached from two orthogonal directions in the parameter space. For an order-\$N\$ anisotropic EP, the critical exponents \${\textbackslash}nu\$ of phase rigidity are \$(N-1)/2\$ and \$N-1\$, respectively. These exponents are universal within the class. The order-\$N\$ anisotropic EPs split and trace out multiple ellipses of EPs of order \$2\$ in the parameter space. For some particular configurations, all the EP ellipses coalesce and form a ring of EPs of order \$N\$. Crossover to the conventional order-\$N\$ EPs with \${\textbackslash}nu=(N-1)/N\$ is discussed.},
	urldate = {2019-05-19},
	journal = {arXiv:1903.01737 [cond-mat, physics:quant-ph]},
	author = {Xiao, Yi-Xin and Zhang, Zhao-Qing and Hang, Zhi Hong and Chan, C. T.},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.01737},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{ge_topological_2019,
	title = {Topological band theory for non-{Hermitian} systems from a quantum field viewpoint},
	url = {http://arxiv.org/abs/1903.09985},
	abstract = {We identify and investigate two classes of non-Hermitian systems, i.e., one resulting from Lorentz-symmetry violation (LSV) and the other from a complex mass (CM) with Lorentz invariance, from the perspective of quantum field theory. The mechanisms to break, and approaches to restore, the bulk-boundary correspondence in these two types of non-Hermitian systems are clarified. The non-Hermitian system with LSV shows a non-Hermitian skin effect, and its topological phase can be characterized by mapping it to the Hermitian system via a non-compact \$U(1)\$ gauge transformation. In contrast, there exists no non-Hermitian skin effect for the non-Hermitian system with CM. Moreover, the conventional bulk-boundary correspondence holds in this (CM) system. We also consider a general non-Hermitian system in the presence of both LSV and CM, and we generalize its bulk-boundary correspondence.},
	urldate = {2019-05-19},
	journal = {arXiv:1903.09985 [cond-mat, physics:hep-th, physics:quant-ph]},
	author = {Ge, Zi-Yong and Zhang, Yu-Ran and Liu, Tao and Li, Si-Wen and Fan, Heng and Nori, Franco},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.09985},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, High Energy Physics - Theory, Quantum Physics}
}

@article{yang_non-hermitian_2019,
	title = {Non-{Hermitian} {Weyl} {Semimetals}: {Non}-{Hermitian} {Skin} {Effect} and non-{Bloch} {Bulk}-{Boundary} {Correspondence}},
	shorttitle = {Non-{Hermitian} {Weyl} {Semimetals}},
	url = {http://arxiv.org/abs/1904.02492},
	abstract = {We investigate novel features of three dimensional non-Hermitian Weyl semimetals, paying special attention to its unconventional bulk-boundary correspondence. We use the non-Bloch Chern numbers as the tool to obtain the topological phase diagram, which is also confirmed by the energy spectra from our numerical results. It is shown that, in sharp contrast to Hermitian systems, the conventional (Bloch) bulk-boundary correspondence breaks down in non-Hermitian topological semimetals, which is caused by the non-Hermitian skin effect. We establish the non-Bloch bulk-boundary correspondence for non-Hermitian Weyl semimetals: the Fermi-arc edge modes are determined by the non-Bloch Chern number of the bulk bands. Moreover, these Fermi-arc edge modes can manifest as the unidirectional edge motion, and their signatures are consistent with the non-Bloch bulk-boundary correspondence. Our work establish the non-Bloch bulk-boundary correspondence for non-Hermitian topological semimetals.},
	urldate = {2019-05-19},
	journal = {arXiv:1904.02492 [cond-mat]},
	author = {Yang, Xiaosen and Cao, Yang and Zhai, Yunjia},
	month = apr,
	year = {2019},
	note = {arXiv: 1904.02492},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{ghatak_new_2019,
	title = {New topological invariants in non-{Hermitian} systems},
	volume = {31},
	issn = {0953-8984},
	url = {https://doi.org/10.1088%2F1361-648x%2Fab11b3},
	doi = {10.1088/1361-648X/ab11b3},
	abstract = {Both theoretical and experimental studies of topological phases in non-Hermitian systems have made a remarkable progress in the last few years of research. In this article, we review the key concepts pertaining to topological phases in non-Hermitian Hamiltonians with relevant examples and realistic model setups. Discussions are devoted to both the adaptations of topological invariants from Hermitian to non-Hermitian systems, as well as origins of new topological invariants in the latter setup. Unique properties such as exceptional points and complex energy landscapes lead to new topological invariants including winding number/vorticity defined solely in the complex energy plane, and half-integer winding/Chern numbers. New forms of Kramers degeneracy appear here rendering distinct topological invariants. Modifications of adiabatic theory, time-evolution operator, biorthogonal bulk-boundary correspondence lead to unique features such as topological displacement of particles, ‘skin-effect’, and edge-selective attenuated and amplified topological polarizations without chiral symmetry. Extension and realization of topological ideas in photonic systems are mentioned. We conclude with discussions on relevant future directions, and highlight potential applications of some of these unique topological features of the non-Hermitian Hamiltonians.},
	language = {en},
	number = {26},
	urldate = {2019-05-19},
	journal = {Journal of Physics: Condensed Matter},
	author = {Ghatak, Ananya and Das, Tanmoy},
	month = apr,
	year = {2019},
	pages = {263001}
}

@article{liu_second-order_2019,
	title = {Second-{Order} {Topological} {Phases} in {Non}-{Hermitian} {Systems}},
	volume = {122},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.122.076801},
	doi = {10.1103/PhysRevLett.122.076801},
	abstract = {A d-dimensional second-order topological insulator (SOTI) can host topologically protected (d−2)-dimensional gapless boundary modes. Here, we show that a 2D non-Hermitian SOTI can host zero-energy modes at its corners. In contrast to the Hermitian case, these zero-energy modes can be localized only at one corner. A 3D non-Hermitian SOTI is shown to support second-order boundary modes, which are localized not along hinges but anomalously at a corner. The usual bulk-corner (hinge) correspondence in the second-order 2D (3D) non-Hermitian system breaks down. The winding number (Chern number) based on complex wave vectors is used to characterize the second-order topological phases in 2D (3D). A possible experimental situation with ultracold atoms is also discussed. Our work lays the cornerstone for exploring higher-order topological phenomena in non-Hermitian systems.},
	number = {7},
	urldate = {2019-05-19},
	journal = {Physical Review Letters},
	author = {Liu, Tao and Zhang, Yu-Ran and Ai, Qing and Gong, Zongping and Kawabata, Kohei and Ueda, Masahito and Nori, Franco},
	month = feb,
	year = {2019},
	pages = {076801}
}

@article{ezawa_electric-circuit_2018,
	title = {Electric-circuit realization of non-{Hermitian} higher-order topological systems},
	url = {http://arxiv.org/abs/1810.04527},
	abstract = {Topological phases are characterized by the bulk topological number, and signaled by the emergence of zero-energy boundary modes. \$LC\$ electric circuits appropriately designed are known to have topological phases together with topological phase transitions. We show that \$LCR\$ circuits realize them in non-Hermitian topological systems. In particular, higher-order topological phases are obtained in the anisotropic honeycomb and diamond circuits. Topological phase transitions, being induced by tuning variable capacitors, are clearly observable by measuring the impedance resonance due to zero-admittance corner modes. Remarkably, only the topological resonance peaks remain prominent in non-Hermitian systems, since all other resonances are suppressed by resistors.},
	urldate = {2019-05-19},
	journal = {arXiv:1810.04527 [cond-mat]},
	author = {Ezawa, Motohiko},
	month = oct,
	year = {2018},
	note = {arXiv: 1810.04527},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{carlstrom_knotted_2019,
	title = {Knotted non-{Hermitian} metals},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.161115},
	doi = {10.1103/PhysRevB.99.161115},
	abstract = {We report on the occurrence of knotted metallic band structures as stable topological phases in non-Hermitian (NH) systems. These knotted NH metals are characterized by open Fermi surfaces, known in mathematics as Seifert surfaces, that are bounded by knotted lines of exceptional points. Quite remarkably, and in contrast to the situation in Hermitian systems, no fine tuning or symmetries are required in order to stabilize these exotic phases of matter. By explicit construction, we derive microscopic tight-binding models hosting knotted NH metals with strictly short-ranged hopping, and investigate the stability of their topological properties against perturbations. Building up on recently developed experimental techniques for the realization of NH band structures, we discuss how the proposed models may be experimentally implemented in photonic systems.},
	number = {16},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Carlström, Johan and Stålhammar, Marcus and Budich, Jan Carl and Bergholtz, Emil J.},
	month = apr,
	year = {2019},
	pages = {161115}
}

@article{bergholtz_non-hermitian_2019,
	title = {Non-{Hermitian} {Weyl} {Physics} in {Topological} {Insulator} {Ferromagnet} {Junctions}},
	url = {http://arxiv.org/abs/1903.12187},
	abstract = {We introduce and investigate material junctions as a generic and tunable electronic platform for the realization of exotic non-Hermitian (NH) topological states of matter, where the NH character is induced by the surface self-energy of a thermal reservoir. As a simple and immediately experimentally realizable setup, we consider a three-dimensional topological insulator (TI) coupled to a ferromagnetic lead. Remarkably, the symmetry protected TI is promoted in a dissipative fashion to a non-symmetry protected NH Weyl phase with no direct Hermitian counterpart and which exhibits robustness against any perturbation. The transition between a trivial gapped phase and the NH Weyl phase may be readily tuned experimentally with the magnetization direction of the ferromagnetic lead.},
	urldate = {2019-05-19},
	journal = {arXiv:1903.12187 [cond-mat, physics:quant-ph]},
	author = {Bergholtz, Emil J. and Budich, Jan Carl},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.12187},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{edvardsson_non-hermitian_2019,
	title = {Non-{Hermitian} extensions of higher-order topological phases and their biorthogonal bulk-boundary correspondence},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.081302},
	doi = {10.1103/PhysRevB.99.081302},
	abstract = {Non-Hermitian Hamiltonians, which describe a wide range of dissipative systems, and higher-order topological phases, which exhibit novel boundary states on corners and hinges, comprise two areas of intense current research. Here we investigate systems where these frontiers merge and formulate a generalized biorthogonal bulk-boundary correspondence, which dictates the appearance of boundary modes at parameter values that are, in general, radically different from those that mark phase transitions in periodic systems. By analyzing the interplay between corner/hinge, edge/surface, and bulk degrees of freedom we establish that the non-Hermitian extensions of higher-order topological phases exhibit an even richer phenomenology than their Hermitian counterparts and that this can be understood in a unifying way within our biorthogonal framework. Saliently this works in the presence of the non-Hermitian skin effect, and also naturally encompasses genuinely non-Hermitian phenomena in the absence thereof.},
	number = {8},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Edvardsson, Elisabet and Kunst, Flore K. and Bergholtz, Emil J.},
	month = feb,
	year = {2019},
	pages = {081302}
}

@article{budich_symmetry-protected_2019,
	title = {Symmetry-protected nodal phases in non-{Hermitian} systems},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.041406},
	doi = {10.1103/PhysRevB.99.041406},
	abstract = {Non-Hermitian (NH) Hamiltonians have become an important asset for the effective description of various physical systems that are subject to dissipation. Motivated by recent experimental progress on realizing the NH counterparts of gapless phases such as Weyl semimetals, here we investigate how NH symmetries affect the occurrence of exceptional points (EPs), that generalize the notion of nodal points in the spectrum beyond the Hermitian realm. Remarkably, we find that the dimension of the manifold of EPs is generically increased by one as compared to the case without symmetry. This leads to nodal surfaces formed by EPs that are stable as long as a protecting symmetry is preserved, and that are connected by open Fermi volumes. We illustrate our findings with analytically solvable two-band lattice models in one and two spatial dimensions, and show how they are readily generalized to generic NH crystalline systems.},
	number = {4},
	urldate = {2019-05-19},
	journal = {Physical Review B},
	author = {Budich, Jan Carl and Carlström, Johan and Kunst, Flore K. and Bergholtz, Emil J.},
	month = jan,
	year = {2019},
	pages = {041406}
}

@article{kunst_biorthogonal_2018,
	title = {Biorthogonal {Bulk}-{Boundary} {Correspondence} in {Non}-{Hermitian} {Systems}},
	volume = {121},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.121.026808},
	doi = {10.1103/PhysRevLett.121.026808},
	abstract = {Non-Hermitian systems exhibit striking exceptions from the paradigmatic bulk-boundary correspondence, including the failure of bulk Bloch band invariants in predicting boundary states and the (dis)appearance of boundary states at parameter values far from those corresponding to gap closings in periodic systems without boundaries. Here, we provide a comprehensive framework to unravel this disparity based on the notion of biorthogonal quantum mechanics: While the properties of the left and right eigenstates corresponding to boundary modes are individually decoupled from the bulk physics in non-Hermitian systems, their combined biorthogonal density penetrates the bulk precisely when phase transitions occur. This leads to generalized bulk-boundary correspondence and a quantized biorthogonal polarization that is formulated directly in systems with open boundaries. We illustrate our general insights by deriving the phase diagram for several microscopic open boundary models, including exactly solvable non-Hermitian extensions of the Su-Schrieffer-Heeger model and Chern insulators.},
	number = {2},
	urldate = {2019-05-19},
	journal = {Physical Review Letters},
	author = {Kunst, Flore K. and Edvardsson, Elisabet and Budich, Jan Carl and Bergholtz, Emil J.},
	month = jul,
	year = {2018},
	pages = {026808}
}

@article{kunst_non-hermitian_2018,
	title = {Non-{Hermitian} systems and topology: {A} transfer matrix perspective},
	shorttitle = {Non-{Hermitian} systems and topology},
	url = {http://arxiv.org/abs/1812.02186},
	abstract = {Topological phases of Hermitian systems are known to exhibit intriguing properties such as the presence of robust boundary states and the famed bulk-boundary correspondence. These features can change drastically for their non-Hermitian generalizations, as exemplified by a general breakdown of bulk-boundary correspondence and a localization of all states at the boundary, termed the non-Hermitian skin effect. In this article, we present a completely analytical unifying framework for studying these systems using generalized transfer matrices -- a real-space approach suitable for systems with periodic as well as open boundary conditions. We show that various qualitative properties of these systems can be easily deduced from the transfer matrix. For instance, the connection between the breakdown of the conventional bulk-boundary correspondence and the existence of a non-Hermitian skin effect, previously observed numerically, is traced back to the transfer matrix having a determinant not equal to unity. The vanishing of this determinant signals real-space exceptional points, whose order scales with the system size. We also derive previously proposed topological invariants such as the biorthogonal polarization and the Chern number computed on a complexified Brillouin zone. Finally, we define an invariant for and thereby clarify the meaning of topologically protected boundary modes for non-Hermitian systems.},
	urldate = {2019-05-19},
	journal = {arXiv:1812.02186 [cond-mat, physics:quant-ph]},
	author = {Kunst, Flore K. and Dwivedi, Vatsal},
	month = dec,
	year = {2018},
	note = {arXiv: 1812.02186},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{zirnstein_bulk-boundary_2019,
	title = {Bulk-boundary correspondence for non-{Hermitian} {Hamiltonians} via {Green} functions},
	url = {http://arxiv.org/abs/1901.11241},
	abstract = {Genuinely non-Hermitian topological phases can be realized in open systems with sufficiently strong gain and loss; in such phases, the Hamiltonian cannot be deformed into a gapped Hermitian Hamiltonian without energy bands touching each other. Comparing Green functions for periodic and open boundary conditions we find that, in general, there is no correspondence between topological invariants computed for periodic boundary conditions, and boundary eigenstates observed for open boundary conditions. Instead, we find that the non-Hermitian winding number in one dimension signals a topological phase transition in the bulk: It implies spatial growth of the bulk Green function.},
	urldate = {2019-05-19},
	journal = {arXiv:1901.11241 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Zirnstein, Heinrich-Gregor and Refael, Gil and Rosenow, Bernd},
	month = jan,
	year = {2019},
	note = {arXiv: 1901.11241},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics, Quantum Physics}
}

@article{zhou_periodic_2018,
	title = {Periodic {Table} for {Topological} {Bands} with {Non}-{Hermitian} {Bernard}-{LeClair} {Symmetries}},
	url = {http://arxiv.org/abs/1812.10490},
	abstract = {Classifications of symmetry-protected topological (SPT) phases provide a framework to systematically understand the physical properties and potential applications of topological systems. While such classifications have been widely explored in the context of Hermitian systems, a complete understanding of the roles of more general non-Hermitian symmetries and their associated classification is still lacking. Here, we derive a periodic table for non-interacting SPTs with general non-Hermitian symmetries. Our analysis reveals novel non-Hermitian topological classes, while also naturally incorporating the entire classification of Hermitian systems as a special case of our scheme. Building on top of these results, we derive two independent generalizations of Kramers' theorem to the non-Hermitian setting, which constrain the spectra of the system and lead to new topological invariants. To elucidate the physics behind the periodic table, we provide explicit examples of novel non-Hermitian topological invariants, focusing on the symmetry classes in zero, one and two dimensions with new topological classifications (e.g. \${\textbackslash}mathbb\{Z\}\$ in 0D, \${\textbackslash}mathbb\{Z\}\_2\$ in 1D, 2D). These results thus provide a framework for the design and engineering of non-Hermitian symmetry-protected topological systems.},
	urldate = {2019-05-19},
	journal = {arXiv:1812.10490 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Zhou, Hengyun and Lee, Jong Yeon},
	month = dec,
	year = {2018},
	note = {arXiv: 1812.10490},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics, Quantum Physics}
}

@article{feng_non-hermitian_2017,
	title = {Non-{Hermitian} photonics based on parity–time symmetry},
	volume = {11},
	copyright = {2017 The Author(s)},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/s41566-017-0031-1},
	doi = {10.1038/s41566-017-0031-1},
	abstract = {General concepts and recent developments of parity–time symmetry in classical photonics are reviewed.},
	language = {En},
	number = {12},
	urldate = {2019-05-19},
	journal = {Nature Photonics},
	author = {Feng, Liang and El-Ganainy, Ramy and Ge, Li},
	month = dec,
	year = {2017},
	pages = {752}
}

@article{qi_defect_2018,
	title = {Defect {States} {Emerging} from a {Non}-{Hermitian} {Flatband} of {Photonic} {Zero} {Modes}},
	volume = {120},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.120.093901},
	doi = {10.1103/PhysRevLett.120.093901},
	abstract = {We show the existence of a flatband consisting of photonic zero modes in a gain and loss modulated lattice system as a result of the underlying non-Hermitian particle-hole symmetry. This general finding explains the previous observation in parity-time symmetric systems where non-Hermitian particle-hole symmetry is hidden. We further discuss the defect states in these systems, whose emergence can be viewed as an unconventional alignment of a pseudospin under the influence of a complex-valued pseudomagnetic field. These defect states also behave as a chain with two types of links, one rigid in a unit cell and one soft between unit cells, as the defect states become increasingly localized with the gain and loss strength.},
	number = {9},
	urldate = {2019-05-19},
	journal = {Physical Review Letters},
	author = {Qi, Bingkun and Zhang, Lingxuan and Ge, Li},
	month = feb,
	year = {2018},
	pages = {093901}
}

@article{rivero_chiral_2019,
	title = {Chiral symmetry in non-{Hermitian} systems: product rule, {Clifford} algebra and pseudo-chirality},
	shorttitle = {Chiral symmetry in non-{Hermitian} systems},
	url = {http://arxiv.org/abs/1903.02231},
	abstract = {Chiral symmetry provides the symmetry protection for a large class of topological edge states. It exists in non-Hermitian systems as well, and the same anti-commutation relation between the Hamiltonian and a linear chiral operator, i.e., \${\textbackslash}\{H,{\textbackslash}Pi{\textbackslash}\}=0\$, now warrants a symmetric spectrum about the origin of the complex energy plane. Here we show two general approaches to construct chiral symmetry in non-Hermitian systems, with an emphasis on lattices with detuned on-site potentials that can vary in both their real and imaginary parts. One approach relies on the simultaneous satisfaction of both non-Hermitian particle-hole symmetry and non-Hermitian bosonic anti-linear symmetry, while the other utilizes the Clifford algebra satisfied by the Dirac matrices. We also distinguish non-Hermitian chiral symmetry from pseudo-chirality, with the latter defined by \${\textbackslash}eta H{\textasciicircum}T {\textbackslash}eta{\textasciicircum}\{-1\}=-H\$ and belonging to a broadened definition of symmetry that maps between the left and right eigenspaces of a non-Hermitian Hamiltonian.},
	urldate = {2019-05-19},
	journal = {arXiv:1903.02231 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Rivero, Jose D. H. and Ge, Li},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.02231},
	keywords = {Condensed Matter - Materials Science, Physics - Optics, Quantum Physics}
}
@article{ge_symmetry-protected_2017,
	title = {Symmetry-protected zero-mode laser with a tunable spatial profile},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.95.023812},
	doi = {10.1103/PhysRevA.95.023812},
	abstract = {We propose to utilize symmetry-protected zero modes of a photonic lattice to realize a single-mode, fixed-frequency, and spatially tunable laser. These properties are the consequence of the underlying non-Hermitian particle-hole symmetry, with which the energy spectrum satisfies ɛm=−ɛ∗n. Unlike in the Hermitian case, the symmetric phase of particle-hole symmetry is no longer restricted to ɛ=0 but extends along the imaginary-ɛ axis, which is set by the single-cavity frequency and symmetry-protected against position and coupling disorder of the photonic lattice. By selectively pumping different cavities in the photonic lattice, we control the spontaneous symmetry restoration process, which provides a convenient method to tune the spatial profile of the laser without changing its frequency.},
	number = {2},
	urldate = {2019-05-19},
	journal = {Physical Review A},
	author = {Ge, Li},
	month = feb,
	year = {2017},
	pages = {023812}
}

@article{mostafazadeh_pseudo-hermiticity_2001,
	title = {Pseudo-{Hermiticity} versus {PT} symmetry: {The} necessary condition for the reality of the spectrum of a non-{Hermitian} {Hamiltonian}},
	volume = {43},
	issn = {0022-2488},
	shorttitle = {Pseudo-{Hermiticity} versus {PT} symmetry},
	url = {https://aip.scitation.org/doi/10.1063/1.1418246},
	doi = {10.1063/1.1418246},
	number = {1},
	urldate = {2019-05-19},
	journal = {Journal of Mathematical Physics},
	author = {Mostafazadeh, Ali},
	month = dec,
	year = {2001},
	pages = {205--214}
}

@article{kawabata_topological_2019,
	title = {Topological unification of time-reversal and particle-hole symmetries in non-{Hermitian} physics},
	volume = {10},
	copyright = {2019 The Author(s)},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-018-08254-y},
	doi = {10.1038/s41467-018-08254-y},
	abstract = {Topological phases of matter are determined by its symmetries and dimension. Here the authors show that in non-Hermitian systems, such as those with gain and loss, time-reversal and particle-hole symmetries are equivalent to each other, unifying otherwise distinct topological classes and leading to emergent non-Hermitian topological phases.},
	language = {En},
	number = {1},
	urldate = {2019-05-19},
	journal = {Nature Communications},
	author = {Kawabata, Kohei and Higashikawa, Sho and Gong, Zongping and Ashida, Yuto and Ueda, Masahito},
	month = jan,
	year = {2019},
	pages = {297}
}

@article{hatano_localization_1996,
	title = {Localization {Transitions} in {Non}-{Hermitian} {Quantum} {Mechanics}},
	volume = {77},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.77.570},
	doi = {10.1103/PhysRevLett.77.570},
	abstract = {We study the localization transitions which arise in both one and two dimensions when quantum mechanical particles described by a random Schrödinger equation are subjected to a constant imaginary vector potential. A path-integral formulation relates the transition to flux lines depinned from columnar defects by a transverse magnetic field in superconductors. The theory predicts that, close to the depinning transition, the transverse Meissner effect is accompanied by stretched exponential relaxation of the field into the bulk and a diverging penetration depth.},
	number = {3},
	urldate = {2019-05-19},
	journal = {Physical Review Letters},
	author = {Hatano, Naomichi and Nelson, David R.},
	month = jul,
	year = {1996},
	pages = {570--573}
}

@article{miri_exceptional_2019,
	title = {Exceptional points in optics and photonics},
	volume = {363},
	copyright = {Copyright © 2019 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	url = {https://science.sciencemag.org/content/363/6422/eaar7709},
	doi = {10.1126/science.aar7709},
	abstract = {Exceptional points in optics
Many complex systems operate with loss. Mathematically, these systems can be described as non-Hermitian. A property of such a system is that there can exist certain conditions—exceptional points—where gain and loss can be perfectly balanced and exotic behavior is predicted to occur. Optical systems generally possess gain and loss and so are ideal systems for exploring exceptional point physics. Miri and Alù review the topic of exceptional points in photonics and explore some of the possible exotic behavior that might be expected from engineering such systems.
Science, this issue p. eaar7709
Structured Abstract
BACKGROUNDSingularities are critical points for which the behavior of a mathematical model governing a physical system is of a fundamentally different nature compared to the neighboring points. Exceptional points are spectral singularities in the parameter space of a system in which two or more eigenvalues, and their corresponding eigenvectors, simultaneously coalesce. Such degeneracies are peculiar features of nonconservative systems that exchange energy with their surrounding environment. In the past two decades, there has been a growing interest in investigating such nonconservative systems, particularly in connection with the quantum mechanics notions of parity-time symmetry, after the realization that some non-Hermitian Hamiltonians exhibit entirely real spectra. Lately, non-Hermitian systems have raised considerable attention in photonics, given that optical gain and loss can be integrated as nonconservative ingredients to create artificial materials and structures with altogether new optical properties.
ADVANCESAs we introduce gain and loss in a nanophotonic system, the emergence of exceptional point singularities dramatically alters the overall response, leading to a range of exotic functionalities associated with abrupt phase transitions in the eigenvalue spectrum. Even though such a peculiar effect has been known theoretically for several years, its controllable realization has not been made possible until recently and with advances in exploiting gain and loss in guided-wave photonic systems. As shown in a range of recent theoretical and experimental works, this property creates opportunities for ultrasensitive measurements and for manipulating the modal content of multimode lasers. In addition, adiabatic parametric evolution around exceptional points provides interesting schemes for topological energy transfer and designing mode and polarization converters in photonics. Lately, non-Hermitian degeneracies have also been exploited for the design of laser systems, new nonlinear optics phenomena, and exotic scattering features in open systems.
OUTLOOKThus far, non-Hermitian systems have been largely disregarded owing to the dominance of the Hermitian theories in most areas of physics. Recent advances in the theory of non-Hermitian systems in connection with exceptional point singularities has revolutionized our understanding of such complex systems. In the context of optics and photonics, in particular, this topic is highly important because of the ubiquity of nonconservative elements of gain and loss. In this regard, the theoretical developments in the field of non-Hermitian physics have allowed us to revisit some of the well-established platforms with a new angle of utilizing gain and loss as new degrees of freedom, in stark contrast with the traditional approach of avoiding these elements. On the experimental front, progress in fabrication technologies has allowed for harnessing gain and loss in chip-scale photonic systems. These theoretical and experimental developments have put forward new schemes for controlling the functionality of micro- and nanophotonic devices. This is mainly based on the anomalous parameter dependence in the response of non-Hermitian systems when operating around exceptional point singularities. Such effects can have important ramifications in controlling light in new nanophotonic device designs, which are fundamentally based on engineering the interplay of coupling and dissipation and amplification mechanisms in multimode systems. Potential applications of such designs reside in coupled-cavity laser sources with better coherence properties, coupled nonlinear resonators with engineered dispersion, compact polarization and spatial mode converters, and highly efficient reconfigurable diffraction surfaces. In addition, the notion of the exceptional point provides opportunities to take advantage of the inevitable dissipation in environments such as plasmonic and semiconductor materials, which play a key role in optoelectronics. Finally, emerging platforms such as optomechanical cavities provide opportunities to investigate exceptional points and their associated phenomena in multiphysics systems. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="https://science.sciencemag.org/content/sci/363/6422/eaar7709/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Ubiquity of non-Hermitian systems, supporting exceptional points, in photonics.(A) A generic non-Hermitian optical system involving two coupled modes with different detuning, ±ω1,2, and gain-loss values, ±γ1,2, coupled at rate of μ. The real part of the associated eigenvalues in a two-dimensional parameter space of the system, revealing the emergence of an exceptional point (EP) singularity. a1 and a2 are the modal amplitudes. (B to E) A range of different photonic systems, which are all governed by the coupled-mode equations. (B) Two coupled lasers pumped at different rates. (C) Dynamical interaction between optical and mechanical degrees of freedom in an optomechanical cavity. (D) A resonator with counter-rotating whispering gallery modes. CW, clockwise; CCW, counterclockwise. (E) A thin metasurface composed of coupled nanoantennas as building blocks.CREDITS: IMAGE IN (A) BASED ON A CONCEPT FROM H. HODAEI ET AL., SCIENCE 346, 975 (2014); IMAGE IN (D) BASED ON CONCEPTS FROM W. CHEN ET AL., NATURE 548, 192 (2017).
Exceptional points are branch point singularities in the parameter space of a system at which two or more eigenvalues, and their corresponding eigenvectors, coalesce and become degenerate. Such peculiar degeneracies are distinct features of non-Hermitian systems, which do not obey conservation laws because they exchange energy with the surrounding environment. Non-Hermiticity has been of great interest in recent years, particularly in connection with the quantum mechanical notion of parity-time symmetry, after the realization that Hamiltonians satisfying this special symmetry can exhibit entirely real spectra. These concepts have become of particular interest in photonics because optical gain and loss can be integrated and controlled with high resolution in nanoscale structures, realizing an ideal playground for non-Hermitian physics, parity-time symmetry, and exceptional points. As we control dissipation and amplification in a nanophotonic system, the emergence of exceptional point singularities dramatically alters their overall response, leading to a range of exotic optical functionalities associated with abrupt phase transitions in the eigenvalue spectrum. These concepts enable ultrasensitive measurements, superior manipulation of the modal content of multimode lasers, and adiabatic control of topological energy transfer for mode and polarization conversion. Non-Hermitian degeneracies have also been exploited in exotic laser systems, new nonlinear optics schemes, and exotic scattering features in open systems. Here we review the opportunities offered by exceptional point physics in photonics, discuss recent developments in theoretical and experimental research based on photonic exceptional points, and examine future opportunities in this area from basic science to applied technology.},
	language = {en},
	number = {6422},
	urldate = {2019-05-18},
	journal = {Science},
	author = {Miri, Mohammad-Ali and Alù, Andrea},
	month = jan,
	year = {2019},
	pmid = {30606818},
	pages = {eaar7709}
}

@book{kato_perturbation_1995,
	address = {Berlin Heidelberg},
	edition = {2},
	series = {Classics in {Mathematics}},
	title = {Perturbation {Theory} for {Linear} {Operators}},
	isbn = {9783540586616},
	url = {https://www.springer.com/us/book/9783540586616},
	abstract = {In view of recent development in perturbation theory, supplementary notes and a supplementary bibliography are added at the end of the new edition. Little change has been made in the text except that the para­ graphs V-§ 4.5, VI-§ 4.3, and VIII-§ 1.4 have been completely rewritten, and a number of minor errors, mostly typographical, have been corrected. The author would like to thank many readers who brought the errors to his attention. Due to these changes, some theorems, lemmas, and formulas of the first edition are missing from the new edition while new ones are added. The new ones have numbers different from those attached to the old ones which they may have replaced. Despite considerable expansion, the bibliography i" not intended to be complete. Berkeley, April 1976 TosIO RATO Preface to the First Edition This book is intended to give a systematic presentation of perturba­ tion theory for linear operators. It is hoped that the book will be useful to students as well as to mature scientists, both in mathematics and in the physical sciences.},
	language = {en},
	urldate = {2019-05-18},
	publisher = {Springer-Verlag},
	author = {Kato, Tosio},
	year = {1995}
}

@article{zhang_dynamically_2018,
	title = {Dynamically {Encircling} {Exceptional} {Points}: {In} situ {Control} of {Encircling} {Loops} and the {Role} of the {Starting} {Point}},
	volume = {8},
	shorttitle = {Dynamically {Encircling} {Exceptional} {Points}},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.8.021066},
	doi = {10.1103/PhysRevX.8.021066},
	abstract = {The most intriguing properties of non-Hermitian systems are found near the exceptional points (EPs) at which the Hamiltonian matrix becomes defective. Because of the complex topological structure of the energy Riemann surfaces close to an EP and the breakdown of the adiabatic theorem due to non-Hermiticity, the state evolution in non-Hermitian systems is much more complex than that in Hermitian systems. For example, recent experimental work [Doppler et al., Nature (London) 537, 76 (2016)] demonstrated that dynamically encircling an EP can lead to chiral behaviors; i.e., encircling an EP in different directions results in different output states. Here, we propose a coupled ferromagnetic waveguide system that carries two EPs and design an experimental setup in which the trajectory of state evolution can be controlled in situ using a tunable external field, allowing us to dynamically encircle zero, one, or even two EPs experimentally. The tunability allows us to control the trajectory of encircling in the parameter space, including the size of the encircling loop and the starting/end point. We discovered that whether or not the dynamics is chiral actually depends on the starting point of the loop. In particular, dynamically encircling an EP with a starting point in the parity-time-broken phase results in nonchiral behaviors such that the output state is the same no matter which direction the encircling takes. The proposed system is a useful platform to explore the topology of energy surfaces and the dynamics of state evolution in non-Hermitian systems and will likely find applications in mode switching controlled with external parameters.},
	number = {2},
	urldate = {2019-05-18},
	journal = {Physical Review X},
	author = {Zhang, Xu-Lin and Wang, Shubo and Hou, Bo and Chan, C. T.},
	month = jun,
	year = {2018},
	pages = {021066}
}

@article{hassan_chiral_2017,
	title = {Chiral state conversion without encircling an exceptional point},
	volume = {96},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.96.052129},
	doi = {10.1103/PhysRevA.96.052129},
	abstract = {Dynamically varying system parameters along a path enclosing an exceptional point is known to lead to chiral mode conversion. But is it necessary to include this non-Hermitian degeneracy inside the contour for this process to take place? We show that a sufficiently slow variation of parameters, even away from the system's exceptional point, can also lead to a robust asymmetric state exchange. To study this process, we consider a prototypical two-level non-Hermitian Hamiltonian with a constant coupling between elements. Closed-form solutions are obtained when the amplification or attenuation coefficients in this arrangement are varied in conjunction with the resonance detuning along a circular contour. Using asymptotic expansions, this input-independent mode conversion is theoretically proven to take place irrespective of whether the exceptional point is enclosed upon encirclement. Our results significantly broaden the range of parameter space required for the experimental realization of such chiral mode conversion processes.},
	number = {5},
	urldate = {2019-05-18},
	journal = {Physical Review A},
	author = {Hassan, Absar U. and Galmiche, Gisela L. and Harari, Gal and LiKamWa, Patrick and Khajavikhan, Mercedeh and Segev, Mordechai and Christodoulides, Demetrios N.},
	month = nov,
	year = {2017},
	pages = {052129}
}

@article{hassan_erratum:_2017,
	title = {Erratum: {Chiral} state conversion without encircling an exceptional point [{Phys}. {Rev}. {A} 96, 052129 (2017)]},
	volume = {96},
	shorttitle = {Erratum},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.96.069908},
	doi = {10.1103/PhysRevA.96.069908},
	abstract = {DOI:https://doi.org/10.1103/PhysRevA.96.069908},
	number = {6},
	urldate = {2019-05-18},
	journal = {Physical Review A},
	author = {Hassan, Absar U. and Galmiche, Gisela L. and Harari, Gal and LiKamWa, Patrick and Khajavikhan, Mercedeh and Segev, Mordechai and Christodoulides, Demetrios N.},
	month = dec,
	year = {2017},
	pages = {069908}
}

@article{landauer_barrier_1994,
	title = {Barrier interaction time in tunneling},
	volume = {66},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.66.217},
	doi = {10.1103/RevModPhys.66.217},
	abstract = {Over sixty years ago, it was suggested that there is a time associated with the passage of a particle under a tunneling barrier. The existence of such a time is now well accepted; in fact the time has been measured experimentally. There is no clear consensus, however, about the existence of a simple expression for this time, and the exact nature of that expression. The proposed expressions fall into three main classes. The authors argue that expressions based on following a feature of a wave packet through the barrier have little physical significance. A second class tries to identify a set of classical paths associated with the quantum-mechanical motion and then tries to average over these. This class is too diverse to permit assessment as a single entity. The third class invokes a physical clock involving degrees of freedom in addition to that involved in tunneling. This not only is a prescription for the derivation of expressions for the traversal time but also leads to a direct relationship to experiment.},
	number = {1},
	urldate = {2019-05-17},
	journal = {Reviews of Modern Physics},
	author = {Landauer, R. and Martin, Th.},
	month = jan,
	year = {1994},
	pages = {217--228}
}

@article{bender_real_1998,
	title = {Real {Spectra} in {Non}-{Hermitian} {Hamiltonians} {Having} \${\textbackslash}mathsc\{{P}\}{\textbackslash}mathsc\{{T}\}\$ {Symmetry}},
	volume = {80},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.80.5243},
	doi = {10.1103/PhysRevLett.80.5243},
	abstract = {The condition of self-adjointness ensures that the eigenvalues of a Hamiltonian are real and bounded below. Replacing this condition by the weaker condition of PT symmetry, one obtains new infinite classes of complex Hamiltonians whose spectra are also real and positive. These PT symmetric theories may be viewed as analytic continuations of conventional theories from real to complex phase space. This paper describes the unusual classical and quantum properties of these theories.},
	number = {24},
	urldate = {2019-05-17},
	journal = {Physical Review Letters},
	author = {Bender, Carl M. and Boettcher, Stefan},
	month = jun,
	year = {1998},
	pages = {5243--5246}
}

@article{rotter_review_2015,
	title = {A review of progress in the physics of open quantum systems: theory and experiment},
	volume = {78},
	issn = {0034-4885},
	shorttitle = {A review of progress in the physics of open quantum systems},
	url = {https://doi.org/10.1088%2F0034-4885%2F78%2F11%2F114001},
	doi = {10.1088/0034-4885/78/11/114001},
	abstract = {This report on progress explores recent advances in our theoretical and experimental understanding of the physics of open quantum systems (OQSs). The study of such systems represents a core problem in modern physics that has evolved to assume an unprecedented interdisciplinary character. OQSs consist of some localized, microscopic, region that is coupled to an external environment by means of an appropriate interaction. Examples of such systems may be found in numerous areas of physics, including atomic and nuclear physics, photonics, biophysics, and mesoscopic physics. It is the latter area that provides the main focus of this review, an emphasis that is driven by the capacity that exists to subject mesoscopic devices to unprecedented control. We thus provide a detailed discussion of the behavior of mesoscopic devices (and other OQSs) in terms of the projection-operator formalism, according to which the system under study is considered to be comprised of a localized region (Q), embedded into a well-defined environment (P) of scattering wavefunctions (with Q + P = 1). The Q subspace must be treated using the concepts of non-Hermitian physics, and of particular interest here is: the capacity of the environment to mediate a coupling between the different states of Q; the role played by the presence of exceptional points (EPs) in the spectra of OQSs; the influence of EPs on the rigidity of the wavefunction phases, and; the ability of EPs to initiate a dynamical phase transition (DPT). EPs are singular points in the continuum, at which two resonance states coalesce, that is where they exhibit a non-avoided crossing. DPTs occur when the quantum dynamics of the open system causes transitions between non-analytically connected states, as a function of some external control parameter. Much like conventional phase transitions, the behavior of the system on one side of the DPT does not serve as a reliable indicator of that on the other. In addition to discussing experiments on mesoscopic quantum point contacts that provide evidence of the environmentally-mediated coupling of quantum states, we also review manifestations of DPTs in mesoscopic devices and other systems. These experiments include observations of resonance-trapping behavior in microwave cavities and open quantum dots, phase lapses in tunneling through single-electron transistors, and spin swapping in atomic ensembles. Other possible manifestations of this phenomenon are presented, including various superradiant phenomena in low-dimensional semiconductors. From these discussions a generic picture of OQSs emerges in which the environmentally-mediated coupling between different quantum states plays a critical role in governing the system behavior. The ability to control or manipulate this interaction may even lead to new applications in photonics and electronics.},
	language = {en},
	number = {11},
	urldate = {2019-05-17},
	journal = {Reports on Progress in Physics},
	author = {Rotter, I. and Bird, J. P.},
	month = oct,
	year = {2015},
	pages = {114001}
}

@article{maczewsky_observation_2017,
	title = {Observation of photonic anomalous {Floquet} topological insulators},
	volume = {8},
	copyright = {2017 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms13756},
	doi = {10.1038/ncomms13756},
	abstract = {Topological insulators are a new class of materials that exhibit robust and scatter-free transport along their edges — independently of the fine details of the system and of the edge — due to topological protection. To classify the topological character of two-dimensional systems without additional symmetries, one commonly uses Chern numbers, as their sum computed from all bands below a specific bandgap is equal to the net number of chiral edge modes traversing this gap. However, this is strictly valid only in settings with static Hamiltonians. The Chern numbers do not give a full characterization of the topological properties of periodically driven systems. In our work, we implement a system where chiral edge modes exist although the Chern numbers of all bands are zero. We employ periodically driven photonic waveguide lattices and demonstrate topologically protected scatter-free edge transport in such anomalous Floquet topological insulators.},
	language = {en},
	urldate = {2019-05-14},
	journal = {Nature Communications},
	author = {Maczewsky, Lukas J. and Zeuner, Julia M. and Nolte, Stefan and Szameit, Alexander},
	month = jan,
	year = {2017},
	pages = {13756}
}

@article{mukherjee_experimental_2017,
	title = {Experimental observation of anomalous topological edge modes in a slowly driven photonic lattice},
	volume = {8},
	copyright = {2017 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms13918},
	doi = {10.1038/ncomms13918},
	abstract = {Topological quantum matter can be realized by subjecting engineered systems to time-periodic modulations. In analogy with static systems, periodically driven quantum matter can be topologically classified by topological invariants, whose non-zero value guarantees the presence of robust edge modes. In the high-frequency limit of the drive, topology is described by standard topological invariants, such as Chern numbers. Away from this limit, these topological numbers become irrelevant, and novel topological invariants must be introduced to capture topological edge transport. The corresponding edge modes were coined anomalous topological edge modes, to highlight their intriguing origin. Here we demonstrate the experimental observation of these topological edge modes in a 2D photonic lattice, where these propagating edge states are shown to coexist with a quasi-localized bulk. Our work opens an exciting route for the exploration of topological physics in time-modulated systems operating away from the high-frequency regime.},
	language = {en},
	urldate = {2019-05-14},
	journal = {Nature Communications},
	author = {Mukherjee, Sebabrata and Spracklen, Alexander and Valiente, Manuel and Andersson, Erika and Öhberg, Patrik and Goldman, Nathan and Thomson, Robert R.},
	month = jan,
	year = {2017},
	pages = {13918}
}

@article{borgnia_non-hermitian_2019,
	title = {Non-{Hermitian} {Boundary} {Modes}},
	url = {http://arxiv.org/abs/1902.07217},
	abstract = {We consider conditions for the existence of boundary modes in non-Hermitian systems with edges of arbitrary co-dimension. Through a universal formulation of formation criteria for boundary modes in terms of local Green functions, we outline a generic perspective on the appearance of such modes and generate corresponding dispersion relations. In the process, we explain the skin effect in both topological and non-topological systems, exhaustively generalizing bulk-boundary correspondence in the presence of non-Hermiticity. This is accomplished via a doubled Green's function, inspired by doubled Hamiltonian methods used to classify Floquet and, more recently, non-Hermitian topological phases. Our work constitutes a general tool, as well as, a unifying perspective for this rapidly evolving field. Indeed, as a concrete application we find that our method can expose novel non-Hermitian topological regimes beyond the reach of previous methods.},
	urldate = {2019-05-14},
	journal = {arXiv:1902.07217 [cond-mat, physics:quant-ph]},
	author = {Borgnia, Dan S. and Kruchkov, Alex Jura and Slager, Robert-Jan},
	month = feb,
	year = {2019},
	note = {arXiv: 1902.07217},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Other Condensed Matter, Quantum Physics}
}

@article{yoshida_exceptional_2019,
	title = {Exceptional rings protected by emergent symmetry for mechanical systems},
	url = {http://arxiv.org/abs/1904.10764},
	abstract = {We propose mechanical systems, described by Newton's equation of motion, as suited platforms for symmetry protection of non-Hermitian topological degeneracies. We point out that systems possess emergent symmetry, which is a unique properties of mechanical systems. Because of the emergent symmetry, in contrast to other systems, fine-tuning of parameters (e.g., gain and loss) is not required to preserve the symmetry protecting exceptional rings in two dimensions. The presence of symmetry-protected exceptional rings (SPERs) in two dimensions is numerically demonstrated for a mechanical graphene with friction. Furthermore, classification of symmetry-protected non-Hermitian degeneracies is addressed by taking into account the above special characteristics of mechanical systems.},
	urldate = {2019-05-14},
	journal = {arXiv:1904.10764 [cond-mat]},
	author = {Yoshida, Tsuneya and Hatsugai, Yasuhiro},
	month = apr,
	year = {2019},
	note = {arXiv: 1904.10764},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{kawabata_symmetry_2018,
	title = {Symmetry and {Topology} in {Non}-{Hermitian} {Physics}},
	url = {http://arxiv.org/abs/1812.09133},
	abstract = {Non-Hermiticity enriches topological phases beyond the existing framework for Hermitian topological phases. Whereas their unusual features with no Hermitian counterparts were extensively explored, a full understanding about the role of symmetry in non-Hermitian physics has still been elusive and there has remained an urgent need to establish their topological classification in view of rapid theoretical and experimental progress. Here we develop a complete theory of non-Hermitian topological phases. We demonstrate that non-Hermiticity ramifies the celebrated Altland-Zirnbauer symmetry classification for insulators and superconductors. In particular, charge conjugation is unitary rather than antiunitary due to the lack of Hermiticity, and hence chiral symmetry becomes distinct from sublattice symmetry. It is also shown that non-Hermiticity enables a Hermitian-conjugate counterpart of the Altland-Zirnbauer symmetry class. Taking into account sublattice symmetry or pseudo-Hermiticity as an additional symmetry, the total number of symmetry classes is 38 rather than 10, which describe intrinsic non-Hermitian topological phases as well as non-Hermitian random matrices. Furthermore, due to the complex nature of energy spectra, non-Hermitian systems feature two different types of complex-energy gaps, point-like and line-like vacant regions. On the basis of these concepts and K-theory, we complete classification of non-Hermitian topological phases in arbitrary dimensions and symmetry classes. Remarkably, multiple topological structures appear for each symmetry class and each spatial dimension, which are also illustrated in detail with concrete examples. Recently observed lasing and transport topological phenomena are categorized into our classification. Our theory also provides topological classification of Hermitian and non-Hermitian free bosons.},
	urldate = {2019-05-14},
	journal = {arXiv:1812.09133 [cond-mat, physics:math-ph, physics:physics, physics:quant-ph]},
	author = {Kawabata, Kohei and Shiozaki, Ken and Ueda, Masahito and Sato, Masatoshi},
	month = dec,
	year = {2018},
	note = {arXiv: 1812.09133},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Mathematical Physics, Physics - Optics, Quantum Physics}
}

@article{shen_topological_2018,
	title = {Topological {Band} {Theory} for {Non}-{Hermitian} {Hamiltonians}},
	volume = {120},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.120.146402},
	doi = {10.1103/PhysRevLett.120.146402},
	abstract = {We develop the topological band theory for systems described by non-Hermitian Hamiltonians, whose energy spectra are generally complex. After generalizing the notion of gapped band structures to the non-Hermitian case, we classify “gapped” bands in one and two dimensions by explicitly finding their topological invariants. We find nontrivial generalizations of the Chern number in two dimensions, and a new classification in one dimension, whose topology is determined by the energy dispersion rather than the energy eigenstates. We then study the bulk-edge correspondence and the topological phase transition in two dimensions. Different from the Hermitian case, the transition generically involves an extended intermediate phase with complex-energy band degeneracies at isolated “exceptional points” in momentum space. We also systematically classify all types of band degeneracies.},
	number = {14},
	urldate = {2019-05-13},
	journal = {Physical Review Letters},
	author = {Shen, Huitao and Zhen, Bo and Fu, Liang},
	month = apr,
	year = {2018},
	pages = {146402}
}

@article{huaman_floquet_2019,
	title = {Floquet spectrum and two-terminal conductance of a transition-metal dichalcogenide ribbon under a circularly polarized laser field},
	volume = {99},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.99.075423},
	doi = {10.1103/PhysRevB.99.075423},
	abstract = {We study the transport properties of a monolayer transition-metal dichalcogenide (TMDC) ribbon subject to a time-periodic circularly polarized laser field. First, we calculate the quasienergy spectrum within the framework of the Floquet theory and analyze the nontrivial topology of the Floquet bulk gaps. The latter is revealed by the presence of chiral edge states inside the bulk gaps in finite samples, in agreement with the calculation of the appropriate winding numbers as a function of both the energy and the amplitude of the laser field. The effect of the time-dependent perturbation on the equilibrium edge states is also analyzed. Finally, we calculate the two-terminal conductance and discuss how the above mentioned effects manifest on it. In particular, besides the expected suppression of the bulk conductance and the emergence of edge transport at the Floquet gaps, we find that there is an asymmetry between left and right transmission coefficients (in the zigzag case), leading to pumping effects. In addition, we found that the laser field can lead to a complete switch off of the linear conductance when the latter is dominated by the equilibrium edge states.},
	number = {7},
	urldate = {2019-05-13},
	journal = {Physical Review B},
	author = {Huamán, A. and Usaj, Gonzalo},
	month = feb,
	year = {2019},
	pages = {075423}
}

@article{du_floquet_2018,
	title = {Floquet {Hofstadter} butterfly on the kagome and triangular lattices},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.245145},
	doi = {10.1103/PhysRevB.98.245145},
	abstract = {In this work, we use Floquet theory to theoretically study the influence of monochromatic circularly and linearly polarized light on the Hofstadter butterfly—induced by a uniform perpendicular magnetic field—for both the kagome and triangular lattices. In the absence of laser light, the butterfly has a fractal structure with inversion symmetry about magnetic flux, ϕ=1/4,3/4, and reflection symmetry about ϕ=1/2. As the system is exposed to an external laser, we find that circularly polarized light deforms the butterfly by breaking the mirror symmetry at flux ϕ=1/2. By contrast, linearly polarized light deforms the original butterfly while preserving the mirror symmetry at flux ϕ=1/2. We find the inversion symmetry is always preserved for both linearly and circularly polarized light. For linearly polarized light, the Hofstadter butterfly depends on the polarization direction. Further, we study the effect of the laser on the Chern number of the lowest band in the off-resonance regime (laser frequency is larger than the bandwidth). For circularly polarized light, we find that low laser intensity will not change the Chern number, but beyond a critical intensity the Chern number will change. For linearly polarized light, the Chern number depends on the polarization direction. Our work highlights the generic features expected for the periodically driven Hofstadter problem on different lattices.},
	number = {24},
	urldate = {2019-05-11},
	journal = {Physical Review B},
	author = {Du, Liang and Chen, Qi and Barr, Aaron D. and Barr, Ariel R. and Fiete, Gregory A.},
	month = dec,
	year = {2018},
	pages = {245145}
}

@article{mciver_light-induced_2018,
	title = {Light-induced anomalous {Hall} effect in graphene},
	url = {http://arxiv.org/abs/1811.03522},
	abstract = {Many striking non-equilibrium phenomena have been discovered or predicted in optically-driven quantum solids, ranging from light-induced superconductivity to Floquet-engineered topological phases. These effects are expected to lead to dramatic changes in electrical transport, but can only be comprehensively characterized or functionalized with a direct interface to electrical devices that operate at ultrafast speeds. Here, we make use of laser-triggered photoconductive switches to measure the ultrafast transport properties of monolayer graphene, driven by a mid-infrared femtosecond pulse of circularly polarized light. The immediate goal of this experiment is to probe the transport signatures of a predicted photon-dressed topological band structure in graphene, similar to the one originally proposed by Haldane. We report the observation of an anomalous Hall effect in the absence of an applied magnetic field. The dependence of the effect on a gate potential used to tune the Fermi level reveals multiple features that directly reflect the dressed band structure expected from Floquet theory, including a {\textasciitilde}60 meV wide plateau centered at the Dirac point. We find that when the Fermi level lies within this plateau, the anomalous Hall conductance approaches 2e{\textasciicircum}2/h.},
	urldate = {2019-05-11},
	journal = {arXiv:1811.03522 [cond-mat]},
	author = {McIver, J. W. and Schulte, B. and Stein, F.-U. and Matsuyama, T. and Jotzu, G. and Meier, G. and Cavalleri, A.},
	month = nov,
	year = {2018},
	note = {arXiv: 1811.03522},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{evers_anderson_2008,
	title = {Anderson transitions},
	volume = {80},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.80.1355},
	doi = {10.1103/RevModPhys.80.1355},
	abstract = {The physics of Anderson transitions between localized and metallic phases in disordered systems is reviewed. The term “Anderson transition” is understood in a broad sense, including both metal-insulator transitions and quantum-Hall-type transitions between phases with localized states. The emphasis is put on recent developments, which include multifractality of critical wave functions, criticality in the power-law random banded matrix model, symmetry classification of disordered electronic systems, mechanisms of criticality in quasi-one-dimensional and two-dimensional systems and survey of corresponding critical theories, network models, and random Dirac Hamiltonians. Analytical approaches are complemented by advanced numerical simulations.},
	number = {4},
	urldate = {2019-04-16},
	journal = {Reviews of Modern Physics},
	author = {Evers, Ferdinand and Mirlin, Alexander D.},
	month = oct,
	year = {2008},
	pages = {1355--1417}
}

@article{kramer_localization:_1993,
	title = {Localization: theory and experiment},
	volume = {56},
	issn = {0034-4885},
	shorttitle = {Localization},
	url = {https://doi.org/10.1088%2F0034-4885%2F56%2F12%2F001},
	doi = {10.1088/0034-4885/56/12/001},
	abstract = {The transport properties of disordered solids have been the subject of much work since at least the 1950s, but with a new burst of activity during the 1980s which has survived up to the present day. There have been numerous reviews of a more or less specialized nature. The present review aims to fill the niche for a non-specialized review of this very active area of research. The basic concepts behind the theory are introduced with more detailed sections covering experimental results, one-dimensional localization, scaling theory, weak localization, magnetic field effects and fluctuations.},
	language = {en},
	number = {12},
	urldate = {2019-04-16},
	journal = {Reports on Progress in Physics},
	author = {Kramer, B. and MacKinnon, A.},
	month = dec,
	year = {1993},
	pages = {1469--1564}
}

@article{zhang_classical_2019,
	title = {Classical correspondence of the exceptional points in the finite non-{Hermitian} system},
	volume = {52},
	issn = {1751-8121},
	url = {https://doi.org/10.1088%2F1751-8121%2Fab0ede},
	doi = {10.1088/1751-8121/ab0ede},
	abstract = {We systematically study the topology of the exceptional point (EP) in the finite non-Hermitian system. Based on the concrete form of the Berry connection, we demonstrate that the exceptional line (EL), at which the eigenstates coalesce, can act as a vortex filament. The direction of the EL can be identified by the corresponding Berry curvature. In this context, such a correspondence makes the topology of the EL clear at a glance. As an example, we apply this finding to the non-Hermitian Rice–Mele (RM) model, the non-Hermiticity of which arises from the staggered on-site complex potential. The boundary ELs are topological, but the non-boundary ELs are not. Each non-boundary EL corresponds to two critical momenta that make opposite contributions to the Berry connection. Therefore, the Berry connection of the many-particle quantum state can have classical correspondence, which is determined merely by the boundary ELs. Furthermore, the non-zero Berry phase, which experiences a closed path in the parameter space, is dependent on how the curve surrounds the boundary EL. This also provides an alternative way to investigate the topology of the EP and its physical correspondence in a finite non-Hermitian system.},
	language = {en},
	number = {16},
	urldate = {2019-04-11},
	journal = {Journal of Physics A: Mathematical and Theoretical},
	author = {Zhang, X. Z. and Zhang, G. and Song, Z.},
	month = mar,
	year = {2019},
	pages = {165302}
}

@article{zhang_classical_2018,
	title = {Classical correspondence of the exceptional points in the finite non-{Hermitian} system},
	url = {https://arxiv.org/abs/1807.08883v1},
	abstract = {We systematically study the topology of the exceptional point (EP) in the
finite non-Hermitian system. Based on the concrete form of the Berry
connection, we demonstrate that the exceptional line (EL), at which the
eigenstates coalesce, can act as a vortex filament. The direction of the EL can
be identified by the corresponding Berry curvature. In this context, such a
correspondence makes the topology of the EL clear at a glance. As an example,
we apply this finding to the non-Hermitian Rice-Mele (RM) model, the
non-Hermiticity of which arises from the staggered on-site complex potential.
The boundary ELs are topological, but the non-boundary ELs are not. Each
non-boundary EL corresponds to two critical momenta that make opposite
contributions to the Berry connection. Therefore, the Berry connection of the
many-particle quantum state can have classical correspondence, which is
determined merely by the boundary ELs. Furthermore, the non-zero Berry phase,
which experiences a closed path in the parameter space, is dependent on how the
curve surrounds the boundary EL. This also provides an alternative way to
investigate the topology of the EP and its physical correspondence in a finite
non-Hermitian system.},
	language = {en},
	urldate = {2019-04-11},
	author = {Zhang, X. Z. and Zhang, G. and Song, Z.},
	month = jul,
	year = {2018}
}

@article{yang_non-hermitian_2019,
	title = {Non-{Hermitian} {Weyl} {Semimetals}: {Non}-{Hermitian} {Skin} {Effect} and non-{Bloch} {Bulk}-{Boundary} {Correspondence}},
	shorttitle = {Non-{Hermitian} {Weyl} {Semimetals}},
	url = {https://arxiv.org/abs/1904.02492v1},
	abstract = {We investigate novel features of three dimensional non-Hermitian Weyl
semimetals, paying special attention to its unconventional bulk-boundary
correspondence. We use the non-Bloch Chern numbers as the tool to obtain the
topological phase diagram, which is also confirmed by the energy spectra from
our numerical results. It is shown that, in sharp contrast to Hermitian
systems, the conventional (Bloch) bulk-boundary correspondence breaks down in
non-Hermitian topological semimetals, which is caused by the non-Hermitian skin
effect. We establish the non-Bloch bulk-boundary correspondence for
non-Hermitian Weyl semimetals: the Fermi-arc edge modes are determined by the
non-Bloch Chern number of the bulk bands. Moreover, these Fermi-arc edge modes
can manifest as the unidirectional edge motion, and their signatures are
consistent with the non-Bloch bulk-boundary correspondence. Our work establish
the non-Bloch bulk-boundary correspondence for non-Hermitian topological
semimetals.},
	language = {en},
	urldate = {2019-04-11},
	author = {Yang, Xiaosen and Cao, Yang and Zhai, Yunjia},
	month = apr,
	year = {2019}
}

@article{rudner_berryogenesis:_2018,
	title = {Berryogenesis: self-induced {Berry} flux and spontaneous non-equilibrium magnetism},
	shorttitle = {Berryogenesis},
	url = {https://arxiv.org/abs/1807.01708v1},
	abstract = {Spontaneous symmetry breaking is central to the description of interacting
phases of matter. Here we reveal a new mechanism through which a driven
interacting system subject to a time-reversal symmetric driving field can
spontaneously magnetize. We show that the strong internal ac fields of a metal
driven close to its plasmon resonance may enable Berryogenesis: the spontaneous
generation of a self-induced Bloch band Berry flux. The self-induced Berry flux
supports and is sustained by a circulating plasmonic motion, which may arise
even for a linearly polarized driving field. This non-equilibrium phase
transition occurs above a critical driving amplitude, and may be of either
continuous or discontinuous type. Berryogenesis relies on feedback due to
interband coherences induced by internal fields, and may readily occur in a
wide variety of multiband systems. We anticipate that graphene devices, in
particular, provide a natural platform to achieve Berryogenesis and
plasmon-mediated spontaneous non-equilibrium magnetization in present-day
devices.},
	language = {en},
	urldate = {2019-04-11},
	author = {Rudner, Mark S. and Song, Justin C. W.},
	month = jul,
	year = {2018}
}

@article{giazotto_josephson_2011,
	title = {A {Josephson} quantum electron pump},
	volume = {7},
	copyright = {2011 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys2053},
	doi = {10.1038/nphys2053},
	abstract = {Mesoscopic charge pumping, a transport mechanism that relies on the explicit time-dependence of some properties of a nanoscale conductor, was envisaged theoretically a few decades ago1,2,3,4. So far, nanoscale pumps have been realized only in systems exhibiting strong Coulombic effects5,6,7,8,9,10,11,12, whereas evidence for pumping in the absence of Coulomb blockade has been elusive. A pioneering experiment by Switkes et al. 13 evidenced the difficulty of modulating in time the properties of an open mesoscopic conductor at cryogenic temperatures without generating undesired bias voltages due to stray capacitances14,15. One possible solution to this problem is to use the a.c. Josephson effect to induce periodically time-dependent Andreev reflection amplitudes in a hybrid normal–superconducting system16. Here we report the experimental detection of charge flow in an unbiased InAs nanowire embedded in a superconducting quantum interference device (SQUID). In this system, quantum pumping may occur via the cyclic modulation of the phase of the order parameter of different superconducting electrodes. The symmetry of the current with respect to the enclosed magnetic flux17,18 and bias SQUID current is a discriminating signature of pumping. Currents exceeding 20 pA are measured at 250 mK, and exhibit symmetries compatible with quantum pumping.},
	language = {en},
	number = {11},
	urldate = {2019-04-11},
	journal = {Nature Physics},
	author = {Giazotto, Francesco and Spathis, Panayotis and Roddaro, Stefano and Biswas, Subhajit and Taddei, Fabio and Governale, Michele and Sorba, Lucia},
	month = nov,
	year = {2011},
	pages = {857--861}
}

@article{kaestner_non-adiabatic_2015,
	title = {Non-adiabatic quantized charge pumping with tunable-barrier quantum dots: a review of current progress},
	volume = {78},
	issn = {0034-4885},
	shorttitle = {Non-adiabatic quantized charge pumping with tunable-barrier quantum dots},
	url = {https://doi.org/10.1088%2F0034-4885%2F78%2F10%2F103901},
	doi = {10.1088/0034-4885/78/10/103901},
	abstract = {Precise manipulation of individual charge carriers in nanoelectronic circuits underpins practical applications of their most basic quantum property—the universality and invariance of the elementary charge. A charge pump generates a net current from periodic external modulation of parameters controlling a nanostructure connected to source and drain leads; in the regime of quantized pumping the current varies in steps of as function of control parameters, where is the electron charge and f is the frequency of modulation. In recent years, robust and accurate quantized charge pumps have been developed based on semiconductor quantum dots with tunable tunnel barriers. These devices allow modulation of charge exchange rates between the dot and the leads over many orders of magnitude and enable trapping of a precise number of electrons far away from equilibrium with the leads. The corresponding non-adiabatic pumping protocols focus on understanding of separate parts of the pumping cycle associated with charge loading, capture and release. In this report we review realizations, models and metrology applications of quantized charge pumps based on tunable-barrier quantum dots.},
	language = {en},
	number = {10},
	urldate = {2019-04-11},
	journal = {Reports on Progress in Physics},
	author = {Kaestner, Bernd and Kashcheyevs, Vyacheslavs},
	month = sep,
	year = {2015},
	pages = {103901}
}

@article{bajpai_spatio-temporal_2019,
	title = {Spatio-temporal dynamics of shift current quantum pumping by femtosecond light pulse},
	volume = {2},
	issn = {2515-7639},
	url = {https://doi.org/10.1088%2F2515-7639%2Fab0a3e},
	doi = {10.1088/2515-7639/ab0a3e},
	abstract = {Shift current—a photocurrent induced by light irradiating noncentrosymmetric materials in the absence of any bias voltage or built-in electric field—is one of the mechanisms of the so-called bulk photovoltaic effect. It has been traditionally described as a nonlinear optical response of a periodic solid to continuous wave light using a perturbative formula, which is linear in the intensity of light and which involves Berry connection describing the shift in the center of mass position of the Wannier wave function associated with the transition between the valence and conduction bands of the solid. Since shift current is solely due to off-diagonal elements of the nonequilibrium density matrix that encode quantum correlations, its peculiar space–time dynamics in response to femtosecond light pulse employed locally can be expected. To study such response requires to analyze realistic two-terminal devices, instead of traditional periodic solids, for which we choose paradigmatic Rice–Mele model sandwiched between two metallic electrodes and apply to it time-dependent nonequilibrium Green function algorithms scaling linearly in the number of time steps and capable of treating nonperturbative effects in the amplitude of external time-dependent fields. This reveals novel features: superballistic transport, signified by time dependence of the displacement, ∼t ν with ν {\textgreater} 1, of the photoexcited charge carriers from the spot where the femtosecond light pulse is applied toward the electrodes; and photocurrent quadratic in light intensity at subgap frequencies of light due to two-photon absorption processes that were missed in previous perturbative analyses. Furthermore, frequency dependence of the DC component of the photocurrent reveals shift current as a realization of nonadiabatic quantum charge pumping enabled by breaking of left–right symmetry of the device structure. This demonstrates that a much wider class of systems, than the usually considered polar noncentrosymmetric bulk materials, can be exploited to generate nonzero DC component of photocurrent in response to unpolarized light and optimize shift-current-based solar cells and optoelectronic devices.},
	language = {en},
	number = {2},
	urldate = {2019-04-11},
	journal = {Journal of Physics: Materials},
	author = {Bajpai, U. and Popescu, B. S. and Plecháč, P. and Nikolić, B. K. and Torres, L. E. F. Foa and Ishizuka, H. and Nagaosa, N.},
	month = mar,
	year = {2019},
	pages = {025004}
}

@article{kunst_biorthogonal_2018,
	title = {Biorthogonal {Bulk}-{Boundary} {Correspondence} in {Non}-{Hermitian} {Systems}},
	volume = {121},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.121.026808},
	doi = {10.1103/PhysRevLett.121.026808},
	abstract = {Non-Hermitian systems exhibit striking exceptions from the paradigmatic bulk-boundary correspondence, including the failure of bulk Bloch band invariants in predicting boundary states and the (dis)appearance of boundary states at parameter values far from those corresponding to gap closings in periodic systems without boundaries. Here, we provide a comprehensive framework to unravel this disparity based on the notion of biorthogonal quantum mechanics: While the properties of the left and right eigenstates corresponding to boundary modes are individually decoupled from the bulk physics in non-Hermitian systems, their combined biorthogonal density penetrates the bulk precisely when phase transitions occur. This leads to generalized bulk-boundary correspondence and a quantized biorthogonal polarization that is formulated directly in systems with open boundaries. We illustrate our general insights by deriving the phase diagram for several microscopic open boundary models, including exactly solvable non-Hermitian extensions of the Su-Schrieffer-Heeger model and Chern insulators.},
	number = {2},
	urldate = {2019-04-08},
	journal = {Physical Review Letters},
	author = {Kunst, Flore K. and Edvardsson, Elisabet and Budich, Jan Carl and Bergholtz, Emil J.},
	month = jul,
	year = {2018},
	pages = {026808}
}

@article{gong_topological_2018,
	title = {Topological {Phases} of {Non}-{Hermitian} {Systems}},
	volume = {8},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.8.031079},
	doi = {10.1103/PhysRevX.8.031079},
	abstract = {While Hermiticity lies at the heart of quantum mechanics, recent experimental advances in controlling dissipation have brought about unprecedented flexibility in engineering non-Hermitian Hamiltonians in open classical and quantum systems. Examples include parity-time-symmetric optical systems with gain and loss, dissipative Bose-Einstein condensates, exciton-polariton systems, and biological networks. A particular interest centers on the topological properties of non-Hermitian systems, which exhibit unique phases with no Hermitian counterparts. However, no systematic understanding in analogy with the periodic table of topological insulators and superconductors has been achieved. In this paper, we develop a coherent framework of topological phases of non-Hermitian systems. After elucidating the physical meaning and the mathematical definition of non-Hermitian topological phases, we start with one-dimensional lattices, which exhibit topological phases with no Hermitian counterparts and are found to be characterized by an integer topological winding number even with no symmetry constraint, reminiscent of the quantum-Hall insulator in Hermitian systems. A system with a nonzero winding number, which is experimentally measurable from the wave-packet dynamics, is shown to be robust against disorder, a phenomenon observed in the Hatano-Nelson model with asymmetric hopping amplitudes. We also unveil a novel bulk-edge correspondence that features an infinite number of (quasi)edge modes. We then apply the K theory to systematically classify all the non-Hermitian topological phases in the Altland-Zirnbauer (AZ) classes in all dimensions. The obtained periodic table unifies time-reversal and particle-hole symmetries, leading to highly nontrivial predictions such as the absence of non-Hermitian topological phases in two dimensions. We provide concrete examples for all the nontrivial non-Hermitian AZ classes in zero and one dimensions. In particular, we identify a Z2 topological index for arbitrary quantum channels (completely positive trace-preserving maps). Our work lays the cornerstone for a unified understanding of the role of topology in non-Hermitian systems.},
	number = {3},
	urldate = {2019-04-08},
	journal = {Physical Review X},
	author = {Gong, Zongping and Ashida, Yuto and Kawabata, Kohei and Takasan, Kazuaki and Higashikawa, Sho and Ueda, Masahito},
	month = sep,
	year = {2018},
	pages = {031079}
}

@article{esmann_topological_2018,
	title = {Topological acoustics in coupled nanocavity arrays},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.161109},
	doi = {10.1103/PhysRevB.98.161109},
	abstract = {The Su-Schrieffer-Heeger (SSH) model is likely the simplest one-dimensional concept to study nontrivial topological phases and topological excitations. Originally developed to explain the electric conductivity of polyacetylene, it has become a platform for the study of topological effects in electronics, photonics, and ultracold atomic systems. Here, we propose an experimentally feasible implementation of the SSH model based on coupled one-dimensional acoustic nanoresonators working in the gigahertz-terahertz range. In this simulator it is possible to implement different signs of the nearest-neighbor interaction terms, showing full tunability of all parameters in the SSH model. Based on this concept we construct topological transition points generating nanophononic edge and interface states and propose an easy experimental scheme to directly probe their spatial complex amplitude distribution by well-established optical pump-probe techniques.},
	number = {16},
	urldate = {2019-04-08},
	journal = {Physical Review B},
	author = {Esmann, M. and Lamberti, F. R. and Lemaître, A. and Lanzillotti-Kimura, N. D.},
	month = oct,
	year = {2018},
	pages = {161109}
}

@article{yang_topological_2015,
	title = {Topological {Acoustics}},
	volume = {114},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.114.114301},
	doi = {10.1103/PhysRevLett.114.114301},
	abstract = {The manipulation of acoustic wave propagation in fluids has numerous applications, including some in everyday life. Acoustic technologies frequently develop in tandem with optics, using shared concepts such as waveguiding and metamedia. It is thus noteworthy that an entirely novel class of electromagnetic waves, known as “topological edge states,” has recently been demonstrated. These are inspired by the electronic edge states occurring in topological insulators, and possess a striking and technologically promising property: the ability to travel in a single direction along a surface without backscattering, regardless of the existence of defects or disorder. Here, we develop an analogous theory of topological fluid acoustics, and propose a scheme for realizing topological edge states in an acoustic structure containing circulating fluids. The phenomenon of disorder-free one-way sound propagation, which does not occur in ordinary acoustic devices, may have novel applications for acoustic isolators, modulators, and transducers.},
	number = {11},
	urldate = {2019-04-08},
	journal = {Physical Review Letters},
	author = {Yang, Zhaoju and Gao, Fei and Shi, Xihang and Lin, Xiao and Gao, Zhen and Chong, Yidong and Zhang, Baile},
	month = mar,
	year = {2015},
	pages = {114301}
}

@article{wang_non-hermitian_2019,
	title = {Non-{Hermitian} dynamics without dissipation in quantum systems},
	url = {http://arxiv.org/abs/1903.01017},
	abstract = {Models based on non-Hermitian Hamiltonians can exhibit a range of surprising and potentially useful phenomena. Physical realizations typically involve couplings to sources of incoherent gain and loss; this is problematic in quantum settings, because of the unavoidable fluctuations associated with this dissipation. Here, we present several routes for obtaining unconditional non-Hermitian dynamics in non-dissipative quantum systems. We exploit the fact that quadratic bosonic Hamiltonians that do not conserve particle number give rise to non-Hermitian dynamical matrices. We discuss the nature of these mappings from non-Hermitian to Hermitian Hamiltonians, and explore applications to quantum sensing, entanglement dynamics and topological band theory. The systems we discuss could be realized in a variety of photonic and phononic platforms using the ubiquitous resource of parametric driving.},
	urldate = {2019-04-08},
	journal = {arXiv:1903.01017 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Wang, Yu-Xin and Clerk, A. A.},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.01017},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics, Quantum Physics}
}

@article{peralta_gavensky_time-resolved_2018,
	title = {Time-resolved {Hall} conductivity of pulse-driven topological quantum systems},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.165414},
	doi = {10.1103/PhysRevB.98.165414},
	abstract = {We address the question of how the time-resolved bulk Hall response of a two-dimensional honeycomb lattice develops when driving the system with a pulsed perturbation. A simple toy model that switches a valley Hall signal by breaking inversion symmetry is studied in detail for slow quasiadiabatic ramps and sudden quenches, obtaining an oscillating dynamical response that depends strongly on doping and time-averaged values that are determined both by the out of equilibrium occupations and the Berry curvature of the final states. On the other hand, the effect of irradiating the sample with a circularly-polarized pump pulse that breaks time reversal symmetry and thus ramps the system into a nontrivial topological regime is probed. Even though there is a nonquantized average signal due to the breakdown of the Floquet adiabatical picture, some features of the photon-dressed topological bands are revealed to be present even in a few femtosecond timescale. Small frequency oscillations during the transient response evidence the emergence of dynamical Floquet gaps which are consistent with the instantaneous amplitude of the pump envelope. On the other hand, a characteristic heterodyning effect is manifested in the model. The presence of a remnant Hall response for ultrashort pulses that contain only a few periods of the radiation field is briefly discussed.},
	number = {16},
	urldate = {2019-04-08},
	journal = {Physical Review B},
	author = {Peralta Gavensky, Lucila and Usaj, Gonzalo and Balseiro, C. A.},
	month = oct,
	year = {2018},
	pages = {165414}
}

@article{balabanov_transport_2019,
	title = {Transport signatures of symmetry protection in one-dimensional topological insulators},
	url = {http://arxiv.org/abs/1902.01268},
	abstract = {Topological insulators are identified as systems where a gapped bulk supports in-gap edge states, protected against symmetry-preserving local perturbations. In one dimension the robustness of the edge states shows up as a pinning of their energy levels in the middle of the bulk band gap. Here we propose a scheme for probing this intriguing feature by observing transport characteristics of a topologically nontrivial dimer array attached to external leads. We present predictions for transmission spectra using a numerical nonequilibrium Green's function approach. Our analysis covers both time-independent and periodically driven (Floquet) arrays, with time-independent and periodically driven boundary perturbations which either preserve or break the protecting chiral symmetry.},
	urldate = {2019-04-07},
	journal = {arXiv:1902.01268 [cond-mat]},
	author = {Balabanov, Oleksandr and Johannesson, Henrik},
	month = feb,
	year = {2019},
	note = {arXiv: 1902.01268},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{atteia_ballistic_2017,
	title = {Ballistic transport through irradiated graphene},
	volume = {96},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.245404},
	doi = {10.1103/PhysRevB.96.245404},
	abstract = {The coherent charge transport through an illuminated graphene ribbon is studied as a function of electronic doping and characteristics of the electromagnetic driving, for monochromatic circularly polarized light. We focus on the DC current carried by 2D bulk carriers which is dominant (over edge transport) for short and wide enough samples. We investigate how the ballistic conductance suppression, due to photon resonances between the valence and conduction bands, evolves when the experimentally tunable parameters are varied. The residual conductance can be associated with evanescent states and related to dynamical gaps in the Floquet quasienergy spectrum.},
	number = {24},
	urldate = {2019-04-07},
	journal = {Physical Review B},
	author = {Atteia, Jonathan and Bardarson, Jens H. and Cayssol, Jérôme},
	month = dec,
	year = {2017},
	pages = {245404}
}

@article{eckardt_colloquium:_2017,
	title = {Colloquium: {Atomic} quantum gases in periodically driven optical lattices},
	volume = {89},
	shorttitle = {Colloquium},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.89.011004},
	doi = {10.1103/RevModPhys.89.011004},
	abstract = {Time-periodic forcing in the form of coherent radiation is a standard tool for the coherent manipulation of small quantum systems like single atoms. In the last years, periodic driving has more and more also been considered as a means for the coherent control of many-body systems. In particular, experiments with ultracold quantum gases in optical lattices subjected to periodic driving in the lower kilohertz regime have attracted much attention. Milestones include the observation of dynamic localization, the dynamic control of the quantum phase transition between a bosonic superfluid and a Mott insulator, as well as the dynamic creation of strong artificial magnetic fields and topological band structures. This Colloquium reviews these recent experiments and their theoretical description. Moreover, fundamental properties of periodically driven many-body systems are discussed within the framework of Floquet theory, including heating, relaxation dynamics, anomalous topological edge states, and the response to slow parameter variations.},
	number = {1},
	urldate = {2019-04-07},
	journal = {Reviews of Modern Physics},
	author = {Eckardt, André},
	month = mar,
	year = {2017},
	pages = {011004}
}

@article{martinez_alvarez_topological_2018,
	title = {Topological states of non-{Hermitian} systems},
	volume = {227},
	issn = {1951-6401},
	url = {https://doi.org/10.1140/epjst/e2018-800091-5},
	doi = {10.1140/epjst/e2018-800091-5},
	abstract = {Recently, the search for topological states of matter has turned to non-Hermitian systems, which exhibit a rich variety of unique properties without Hermitian counterparts. Lattices modeled through non-Hermitian Hamiltonians appear in the context of photonic systems, where one needs to account for gain and loss, circuits of resonators, and also when modeling the lifetime due to interactions in condensed matter systems. Here we provide a brief overview of this rapidly growing subject, the search for topological states and a bulk-boundary correspondence in non-Hermitian systems.},
	language = {en},
	number = {12},
	urldate = {2019-04-07},
	journal = {The European Physical Journal Special Topics},
	author = {Martinez Alvarez, V. M. and Barrios Vargas, J. E. and Berdakin, M. and Foa Torres, L. E. F.},
	month = dec,
	year = {2018},
	pages = {1295--1308}
}

@article{ozawa_topological_2019,
	title = {Topological photonics},
	volume = {91},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.91.015006},
	doi = {10.1103/RevModPhys.91.015006},
	abstract = {Topological photonics is a rapidly emerging field of research in which geometrical and topological ideas are exploited to design and control the behavior of light. Drawing inspiration from the discovery of the quantum Hall effects and topological insulators in condensed matter, recent advances have shown how to engineer analogous effects also for photons, leading to remarkable phenomena such as the robust unidirectional propagation of light, which hold great promise for applications. Thanks to the flexibility and diversity of photonics systems, this field is also opening up new opportunities to realize exotic topological models and to probe and exploit topological effects in new ways. This article reviews experimental and theoretical developments in topological photonics across a wide range of experimental platforms, including photonic crystals, waveguides, metamaterials, cavities, optomechanics, silicon photonics, and circuit QED. A discussion of how changing the dimensionality and symmetries of photonics systems has allowed for the realization of different topological phases is offered, and progress in understanding the interplay of topology with non-Hermitian effects, such as dissipation, is reviewed. As an exciting perspective, topological photonics can be combined with optical nonlinearities, leading toward new collective phenomena and novel strongly correlated states of light, such as an analog of the fractional quantum Hall effect.},
	number = {1},
	urldate = {2019-04-07},
	journal = {Reviews of Modern Physics},
	author = {Ozawa, Tomoki and Price, Hannah M. and Amo, Alberto and Goldman, Nathan and Hafezi, Mohammad and Lu, Ling and Rechtsman, Mikael C. and Schuster, David and Simon, Jonathan and Zilberberg, Oded and Carusotto, Iacopo},
	month = mar,
	year = {2019},
	pages = {015006}
}

@article{zhang_catalogue_2019,
	title = {Catalogue of topological electronic materials},
	volume = {566},
	copyright = {2019 The Author(s), under exclusive licence to Springer Nature Limited},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/s41586-019-0944-6},
	doi = {10.1038/s41586-019-0944-6},
	abstract = {Topological materials are thought to be scarce, but an algorithm that diagnoses nontrivial topology in nonmagnetic materials finds the opposite: more than 30 per\&nbsp;cent of the 26,688 materials studied are topological.},
	language = {En},
	number = {7745},
	urldate = {2019-04-07},
	journal = {Nature},
	author = {Zhang, Tiantian and Jiang, Yi and Song, Zhida and Huang, He and He, Yuqing and Fang, Zhong and Weng, Hongming and Fang, Chen},
	month = feb,
	year = {2019},
	pages = {475}
}
@article{bradlyn_topological_2017,
	title = {Topological quantum chemistry},
	volume = {547},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature23268},
	doi = {10.1038/nature23268},
	abstract = {Since the discovery of topological insulators and semimetals, there has been much research into predicting and experimentally discovering distinct classes of these materials, in which the topology of electronic states leads to robust surface states and electromagnetic responses. This apparent success, however, masks a fundamental shortcoming: topological insulators represent only a few hundred of the 200,000 stoichiometric compounds in material databases. However, it is unclear whether this low number is indicative of the esoteric nature of topological insulators or of a fundamental problem with the current approaches to finding them. Here we propose a complete electronic band theory, which builds on the conventional band theory of electrons, highlighting the link between the topology and local chemical bonding. This theory of topological quantum chemistry provides a description of the universal (across materials), global properties of all possible band structures and (weakly correlated) materials, consisting of a graph-theoretic description of momentum (reciprocal) space and a complementary group-theoretic description in real space. For all 230 crystal symmetry groups, we classify the possible band structures that arise from local atomic orbitals, and show which are topologically non-trivial. Our electronic band theory sheds new light on known topological insulators, and can be used to predict many more.},
	language = {en},
	number = {7663},
	urldate = {2019-04-07},
	journal = {Nature},
	author = {Bradlyn, Barry and Elcoro, L. and Cano, Jennifer and Vergniory, M. G. and Wang, Zhijun and Felser, C. and Aroyo, M. I. and Bernevig, B. Andrei},
	month = jul,
	year = {2017},
	pages = {298--305}
}

@article{noauthor_topology_2016,
	title = {Topology on top},
	volume = {12},
	copyright = {2016 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys3827},
	doi = {10.1038/nphys3827},
	abstract = {Topology has journeyed from the purely mathematical arena to feature throughout physics.},
	language = {en},
	number = {7},
	urldate = {2019-04-07},
	journal = {Nature Physics},
	month = jul,
	year = {2016},
	pages = {615}
}

@article{kundu_quantized_2017,
	title = {Quantized large-bias current in the anomalous {Floquet}-{Anderson} insulator},
	url = {http://arxiv.org/abs/1708.05023},
	abstract = {We study two-terminal transport through two-dimensional periodically driven systems in which all bulk Floquet eigenstates are localized by disorder. We focus on the Anomalous Floquet-Anderson Insulator (AFAI) phase, a topologically-nontrivial phase within this class, which hosts topologically protected chiral edge modes coexisting with its fully localized bulk. We show that the unique properties of the AFAI yield remarkable far-from-equilibrium transport signatures: for a large bias between leads, a quantized amount of charge is transported through the system each driving period. Upon increasing the bias, the chiral Floquet edge mode connecting source to drain becomes fully occupied and the current rapidly approaches its quantized value.},
	urldate = {2019-04-04},
	journal = {arXiv:1708.05023 [cond-mat]},
	author = {Kundu, Arijit and Rudner, Mark and Berg, Erez and Lindner, Netanel H.},
	month = aug,
	year = {2017},
	note = {arXiv: 1708.05023},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{halperin_quantized_1982,
	title = {Quantized {Hall} conductance, current-carrying edge states, and the existence of extended states in a two-dimensional disordered potential},
	volume = {25},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.25.2185},
	doi = {10.1103/PhysRevB.25.2185},
	abstract = {When a conducting layer is placed in a strong perpendicular magnetic field, there exist current-carrying electron states which are localized within approximately a cyclotron radius of the sample boundary but are extended around the perimeter of the sample. It is shown that these quasi-one-dimensional states remain extended and carry a current even in the presence of a moderate amount of disorder. The role of the edge states in the quantized Hall conductance is discussed in the context of the general explanation of Laughlin. An extension of Laughlin's analysis is also used to investigate the existence of extended states in a weakly disordered two-dimensional system, when a strong magnetic field is present.},
	number = {4},
	urldate = {2019-04-04},
	journal = {Physical Review B},
	author = {Halperin, B. I.},
	month = feb,
	year = {1982},
	pages = {2185--2190}
}

@article{wang_observation_2013,
	title = {Observation of {Floquet}-{Bloch} {States} on the {Surface} of a {Topological} {Insulator}},
	volume = {342},
	copyright = {Copyright © 2013, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/342/6157/453},
	doi = {10.1126/science.1239834},
	abstract = {Topological Replicas
When a periodic perturbation couples strongly to electrons in a solid, replicas of the original electronic levels are predicted to develop at certain energies—the so-called Floquet-Bloch states. Such conditions can be achieved by shining light on a solid, but the effect is challenging to observe. Wang et al. (p. 453) used time- and angle-resolved photoemission spectroscopy to photoexcite Bi2Se3 and observe its dispersion at various delay times. The replicas were seen at expected energy shifts, along with the gaps predicted to occur at the new energy-level crossings caused by the appearance of the replicas. Because Bi2Se3 is a topological insulator, the breaking of the time-reversal symmetry caused by circularly polarized light resulted in the appearance of an energy gap at the Dirac point, indicating an interesting route toward manipulating electronic states in such materials.
The unique electronic properties of the surface electrons in a topological insulator are protected by time-reversal symmetry. Circularly polarized light naturally breaks time-reversal symmetry, which may lead to an exotic surface quantum Hall state. Using time- and angle-resolved photoemission spectroscopy, we show that an intense ultrashort midinfrared pulse with energy below the bulk band gap hybridizes with the surface Dirac fermions of a topological insulator to form Floquet-Bloch bands. These photon-dressed surface bands exhibit polarization-dependent band gaps at avoided crossings. Circularly polarized photons induce an additional gap at the Dirac point, which is a signature of broken time-reversal symmetry on the surface. These observations establish the Floquet-Bloch bands in solids and pave the way for optical manipulation of topological quantum states of matter.
Time- and angle-resolved photoemission spectroscopy is used to observe coherent coupling of light with electronic states.
Time- and angle-resolved photoemission spectroscopy is used to observe coherent coupling of light with electronic states.},
	language = {en},
	number = {6157},
	urldate = {2019-03-30},
	journal = {Science},
	author = {Wang, Y. H. and Steinberg, H. and Jarillo-Herrero, P. and Gedik, N.},
	month = oct,
	year = {2013},
	pmid = {24159040},
	pages = {453--457}
}

@article{tarnopolsky_origin_2019,
	title = {Origin of {Magic} {Angles} in {Twisted} {Bilayer} {Graphene}},
	volume = {122},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.122.106405},
	doi = {10.1103/PhysRevLett.122.106405},
	abstract = {Twisted bilayer graphene (TBG) was recently shown to host superconductivity when tuned to special “magic angles” at which isolated and relatively flat bands appear. However, until now the origin of the magic angles and their irregular pattern have remained a mystery. Here we report on a fundamental continuum model for TBG which features not just the vanishing of the Fermi velocity, but also the perfect flattening of the entire lowest band. When parametrized in terms of α∼1/θ, the magic angles recur with a remarkable periodicity of Δα≃3/2. We show analytically that the exactly flat band wave functions can be constructed from the doubly periodic functions composed of ratios of theta functions—reminiscent of quantum Hall wave functions on the torus. We further report on the unusual robustness of the experimentally relevant first magic angle, address its properties analytically, and discuss how lattice relaxation effects help justify our model parameters.},
	number = {10},
	urldate = {2019-03-29},
	journal = {Physical Review Letters},
	author = {Tarnopolsky, Grigory and Kruchkov, Alex Jura and Vishwanath, Ashvin},
	month = mar,
	year = {2019},
	pages = {106405}
}

@article{naumis_electronic_2017,
	title = {Electronic and optical properties of strained graphene and other strained 2D materials: a review},
	volume = {80},
	issn = {0034-4885},
	shorttitle = {Electronic and optical properties of strained graphene and other strained 2D materials},
	url = {https://doi.org/10.1088%2F1361-6633%2Faa74ef},
	doi = {10.1088/1361-6633/aa74ef},
	abstract = {This review presents the state of the art in strain and ripple-induced effects on the electronic and optical properties of graphene. It starts by providing the crystallographic description of mechanical deformations, as well as the diffraction pattern for different kinds of representative deformation fields. Then, the focus turns to the unique elastic properties of graphene, and to how strain is produced. Thereafter, various theoretical approaches used to study the electronic properties of strained graphene are examined, discussing the advantages of each. These approaches provide a platform to describe exotic properties, such as a fractal spectrum related with quasicrystals, a mixed Dirac–Schrödinger behavior, emergent gravity, topological insulator states, in molecular graphene and other 2D discrete lattices. The physical consequences of strain on the optical properties are reviewed next, with a focus on the Raman spectrum. At the same time, recent advances to tune the optical conductivity of graphene by strain engineering are given, which open new paths in device applications. Finally, a brief review of strain effects in multilayered graphene and other promising 2D materials like silicene and materials based on other group-IV elements, phosphorene, dichalcogenide- and monochalcogenide-monolayers is presented, with a brief discussion of interplays among strain, thermal effects, and illumination in the latter material family.},
	language = {en},
	number = {9},
	urldate = {2019-03-27},
	journal = {Reports on Progress in Physics},
	author = {Naumis, Gerardo G. and Barraza-Lopez, Salvador and Oliva-Leyva, Maurice and Terrones, Humberto},
	month = aug,
	year = {2017},
	pages = {096501}
}

@article{stegmann_current_2018,
	title = {Current splitting and valley polarization in elastically deformed graphene},
	volume = {6},
	issn = {2053-1583},
	url = {https://doi.org/10.1088%2F2053-1583%2Faaea8d},
	doi = {10.1088/2053-1583/aaea8d},
	abstract = {Elastic deformations of graphene can significantly change the flow paths and valley polarization of the electric currents. We investigate these phenomena in graphene nanoribbons with localized out-of-plane deformations by means of tight-binding transport calculations. Such deformations can split the current into two beams of almost completely valley polarized electrons and give rise to a valley voltage. These properties are observed for a fairly wide set of experimentally accessible parameters. We propose a valleytronic nanodevice in which a high polarization of the electrons comes along with a high transmission making the device very efficient. In order to gain a better understanding of these effects, we also treat the system in the continuum limit in which the electronic excitations can be described by the Dirac equation coupled to curvature and a pseudo-magnetic field. Semiclassical trajectories offer then an additional insight into the balance of forces acting on the electrons and provide a convenient tool for predicting the behavior of the current flow paths. The proposed device can also be used for a sensitive measurement of graphene deformations.},
	language = {en},
	number = {1},
	urldate = {2019-03-27},
	journal = {2D Materials},
	author = {Stegmann, Thomas and Szpak, Nikodem},
	month = dec,
	year = {2018},
	pages = {015024}
}

@article{bajpai_spatio-temporal_2019,
	title = {Spatio-temporal dynamics of shift current quantum pumping by femtosecond light pulse},
	volume = {2},
	issn = {2515-7639},
	url = {https://doi.org/10.1088%2F2515-7639%2Fab0a3e},
	doi = {10.1088/2515-7639/ab0a3e},
	abstract = {Shift current—a photocurrent induced by light irradiating noncentrosymmetric materials in the absence of any bias voltage or built-in electric field—is one of the mechanisms of the so-called bulk photovoltaic effect. It has been traditionally described as a nonlinear optical response of a periodic solid to continuous wave light using a perturbative formula, which is linear in the intensity of light and which involves Berry connection describing the shift in the center of mass position of the Wannier wave function associated with the transition between the valence and conduction bands of the solid. Since shift current is solely due to off-diagonal elements of the nonequilibrium density matrix that encode quantum correlations, its peculiar space–time dynamics in response to femtosecond light pulse employed locally can be expected. To study such response requires to analyze realistic two-terminal devices, instead of traditional periodic solids, for which we choose paradigmatic Rice–Mele model sandwiched between two metallic electrodes and apply to it time-dependent nonequilibrium Green function algorithms scaling linearly in the number of time steps and capable of treating nonperturbative effects in the amplitude of external time-dependent fields. This reveals novel features: superballistic transport, signified by time dependence of the displacement, ∼t ν with ν {\textgreater} 1, of the photoexcited charge carriers from the spot where the femtosecond light pulse is applied toward the electrodes; and photocurrent quadratic in light intensity at subgap frequencies of light due to two-photon absorption processes that were missed in previous perturbative analyses. Furthermore, frequency dependence of the DC component of the photocurrent reveals shift current as a realization of nonadiabatic quantum charge pumping enabled by breaking of left–right symmetry of the device structure. This demonstrates that a much wider class of systems, than the usually considered polar noncentrosymmetric bulk materials, can be exploited to generate nonzero DC component of photocurrent in response to unpolarized light and optimize shift-current-based solar cells and optoelectronic devices.},
	language = {en},
	number = {2},
	urldate = {2019-03-27},
	journal = {Journal of Physics: Materials},
	author = {Bajpai, U. and Popescu, B. S. and Plecháč, P. and Nikolić, B. K. and Torres, L. E. F. Foa and Ishizuka, H. and Nagaosa, N.},
	month = mar,
	year = {2019},
	pages = {025004}
}

@article{ingaramo_valley_2016,
	title = {Valley filtering by a line-defect in graphene: quantum interference and inversion of the filter effect},
	volume = {28},
	issn = {0953-8984},
	shorttitle = {Valley filtering by a line-defect in graphene},
	url = {https://doi.org/10.1088%2F0953-8984%2F28%2F48%2F485302},
	doi = {10.1088/0953-8984/28/48/485302},
	abstract = {Valley filters are crucial to any device exploiting the valley degree of freedom. By using an atomistic model, we analyze the mechanism leading to the valley filtering produced by a line-defect in graphene and show how it can be inverted by external means. Thanks to a mode decomposition applied to a tight-binding model we can resolve the different transport channels in k-space while keeping a simple but accurate description of the band structure, both close and further away from the Dirac point. This allows the understanding of a destructive interference effect, specifically a Fano resonance or antiresonance located on the p-side of the Dirac point leading to a reduced conductance. We show that in the neighborhood of this feature the valley filtering can be reversed by changing the occupations with a gate voltage, the mechanism is explained in terms of a valley-dependent Fano resonance splitting. Our results open the door for enhanced control of valley transport in graphene-based devices.},
	language = {en},
	number = {48},
	urldate = {2019-03-27},
	journal = {Journal of Physics: Condensed Matter},
	author = {Ingaramo, L. H. and Torres, L. E. F. Foa},
	month = sep,
	year = {2016},
	pages = {485302}
}

@article{stegmann_current_2016,
	title = {Current flow paths in deformed graphene: from quantum transport to classical trajectories in curved space},
	volume = {18},
	issn = {1367-2630},
	shorttitle = {Current flow paths in deformed graphene},
	url = {https://doi.org/10.1088%2F1367-2630%2F18%2F5%2F053016},
	doi = {10.1088/1367-2630/18/5/053016},
	abstract = {In this work we compare two fundamentally different approaches to the electronic transport in deformed graphene: (a) the condensed matter approach in which current flow paths are obtained by applying the non-equilibrium Green’s function (NEGF) method to the tight-binding model with local strain, (b) the general relativistic approach in which classical trajectories of relativistic point particles moving in a curved surface with a pseudo-magnetic field are calculated. The connection between the two is established in the long-wave limit via an effective Dirac Hamiltonian in curved space. Geometrical optics approximation, applied to focused current beams, allows us to directly compare the wave and the particle pictures. We obtain very good numerical agreement between the quantum and the classical approaches for a fairly wide set of parameters, improving with the increasing size of the system. The presented method offers an enormous reduction of complexity from irregular tight-binding Hamiltonians defined on large lattices to geometric language for curved continuous surfaces. It facilitates a comfortable and efficient tool for predicting electronic transport properties in graphene nanostructures with complicated geometries. Combination of the curvature and the pseudo-magnetic field paves the way to new interesting transport phenomena such as bending or focusing (lensing) of currents depending on the shape of the deformation. It can be applied in designing ultrasensitive sensors or in nanoelectronics.},
	language = {en},
	number = {5},
	urldate = {2019-03-27},
	journal = {New Journal of Physics},
	author = {Stegmann, Thomas and Szpak, Nikodem},
	month = may,
	year = {2016},
	pages = {053016}
}

@article{fujita_valley_2010,
	title = {Valley filter in strain engineered graphene},
	volume = {97},
	issn = {0003-6951},
	url = {https://aip.scitation.org/doi/abs/10.1063/1.3473725},
	doi = {10.1063/1.3473725},
	number = {4},
	urldate = {2019-03-27},
	journal = {Applied Physics Letters},
	author = {Fujita, T. and Jalil, M. B. A. and Tan, S. G.},
	month = jul,
	year = {2010},
	pages = {043508}
}

@article{burch_magnetism_2018,
	title = {Magnetism in two-dimensional van der {Waals} materials},
	volume = {563},
	copyright = {2018 Springer Nature Limited},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/s41586-018-0631-z},
	doi = {10.1038/s41586-018-0631-z},
	abstract = {Recent advances and future directions for the research of magnetic two-dimensional van der Waals materials are reviewed.},
	language = {En},
	number = {7729},
	urldate = {2019-03-27},
	journal = {Nature},
	author = {Burch, Kenneth S. and Mandrus, David and Park, Je-Geun},
	month = nov,
	year = {2018},
	pages = {47}
}

@article{novoselov_2d_2016,
	title = {2D materials and van der {Waals} heterostructures},
	volume = {353},
	copyright = {Copyright © 2016, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/353/6298/aac9439},
	doi = {10.1126/science.aac9439},
	abstract = {Structured Abstract
BACKGROUNDMaterials by design is an appealing idea that is very hard to realize in practice. Combining the best of different ingredients in one ultimate material is a task for which we currently have no general solution. However, we do have some successful examples to draw upon: Composite materials and III-V heterostructures have revolutionized many aspects of our lives. Still, we need a general strategy to solve the problem of mixing and matching crystals with different properties, creating combinations with predetermined attributes and functionalities.
ADVANCESTwo-dimensional (2D) materials offer a platform that allows creation of heterostructures with a variety of properties. One-atom-thick crystals now comprise a large family of these materials, collectively covering a very broad range of properties. The first material to be included was graphene, a zero-overlap semimetal. The family of 2D crystals has grown to includes metals (e.g., NbSe2), semiconductors (e.g., MoS2), and insulators [e.g., hexagonal boron nitride (hBN)]. Many of these materials are stable at ambient conditions, and we have come up with strategies for handling those that are not. Surprisingly, the properties of such 2D materials are often very different from those of their 3D counterparts. Furthermore, even the study of familiar phenomena (like superconductivity or ferromagnetism) in the 2D case, where there is no long-range order, raises many thought-provoking questions.A plethora of opportunities appear when we start to combine several 2D crystals in one vertical stack. Held together by van der Waals forces (the same forces that hold layered materials together), such heterostructures allow a far greater number of combinations than any traditional growth method. As the family of 2D crystals is expanding day by day, so too is the complexity of the heterostructures that could be created with atomic precision.When stacking different crystals together, the synergetic effects become very important. In the first-order approximation, charge redistribution might occur between the neighboring (and even more distant) crystals in the stack. Neighboring crystals can also induce structural changes in each other. Furthermore, such changes can be controlled by adjusting the relative orientation between the individual elements.Such heterostructures have already led to the observation of numerous exciting physical phenomena. Thus, spectrum reconstruction in graphene interacting with hBN allowed several groups to study the Hofstadter butterfly effect and topological currents in such a system. The possibility of positioning crystals in very close (but controlled) proximity to one another allows for the study of tunneling and drag effects. The use of semiconducting monolayers leads to the creation of optically active heterostructures.The extended range of functionalities of such heterostructures yields a range of possible applications. Now the highest-mobility graphene transistors are achieved by encapsulating graphene with hBN. Photovoltaic and light-emitting devices have been demonstrated by combining optically active semiconducting layers and graphene as transparent electrodes.
OUTLOOKCurrently, most 2D heterostructures are composed by direct stacking of individual monolayer flakes of different materials. Although this method allows ultimate flexibility, it is slow and cumbersome. Thus, techniques involving transfer of large-area crystals grown by chemical vapor deposition (CVD), direct growth of heterostructures by CVD or physical epitaxy, or one-step growth in solution are being developed. Currently, we are at the same level as we were with graphene 10 years ago: plenty of interesting science and unclear prospects for mass production. Given the fast progress of graphene technology over the past few years, we can expect similar advances in the production of the heterostructures, making the science and applications more achievable. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="http://science.sciencemag.org/content/sci/353/6298/aac9439/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Production of van der Waals heterostructures.Owing to a large number of 2D crystals available today, many functional van der Waals heterostructures can be created. What started with mechanically assembled stacks (top) has now evolved to large-scale growth by CVD or physical epitaxy (bottom).
The physics of two-dimensional (2D) materials and heterostructures based on such crystals has been developing extremely fast. With these new materials, truly 2D physics has begun to appear (for instance, the absence of long-range order, 2D excitons, commensurate-incommensurate transition, etc.). Novel heterostructure devices—such as tunneling transistors, resonant tunneling diodes, and light-emitting diodes—are also starting to emerge. Composed from individual 2D crystals, such devices use the properties of those materials to create functionalities that are not accessible in other heterostructures. Here we review the properties of novel 2D crystals and examine how their properties are used in new heterostructure devices.},
	language = {en},
	number = {6298},
	urldate = {2019-03-27},
	journal = {Science},
	author = {Novoselov, K. S. and Mishchenko, A. and Carvalho, A. and Neto, A. H. Castro},
	month = jul,
	year = {2016},
	pmid = {27471306},
	pages = {aac9439}
}

@article{berdakin_directional_2018,
	title = {Directional control of charge and valley currents in a graphene-based device},
	volume = {20},
	issn = {1463-9084},
	url = {https://pubs.rsc.org/en/content/articlelanding/2018/cp/c8cp04878a},
	doi = {10.1039/C8CP04878A},
	abstract = {We propose a directional switching effect in a metallic device. To this end we exploit a graphene-based device with a three-terminal geometry in the presence of a magnetic field. We show that unidirectional charge and valley currents can be controlled by the Fermi energy and the magnetic field direction in the active device. Interestingly, unidirectional transport of charges and valleys is generated between two-terminals at the same bias voltage. Furthermore, we quantify the valley depolarization as a function of disorder concentration. Our results open a way for active graphene-based valleytronics devices.},
	language = {en},
	number = {45},
	urldate = {2019-03-26},
	journal = {Physical Chemistry Chemical Physics},
	author = {Berdakin, M. and Vargas, J. E. Barrios and Torres, L. E. F. Foa},
	month = nov,
	year = {2018},
	pages = {28720--28725}
}

@article{dal_lago_one-way_2017,
	title = {One-way transport in laser-illuminated bilayer graphene: {A} {Floquet} isolator},
	volume = {96},
	shorttitle = {One-way transport in laser-illuminated bilayer graphene},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.235409},
	doi = {10.1103/PhysRevB.96.235409},
	abstract = {We explore the Floquet band structure and electronic transport in laser-illuminated bilayer graphene ribbons. By using a bias voltage perpendicular to the graphene bilayer we show how to get one-way charge and valley transport among two unbiased leads. In contrast to quantum pumping, our proposal uses a different mechanism based on generating a nonreciprocal band structure with a built-in directionality. The Floquet states at one edge of a graphene layer become hybridized with the continuum on the other layer, so the resulting band structure allows for one-way transport as in an isolator. Our proof of concept may serve as a building block for devices exploiting one-way states.},
	number = {23},
	urldate = {2019-03-26},
	journal = {Physical Review B},
	author = {Dal Lago, V. and Suárez Morell, E. and Foa Torres, L. E. F.},
	month = dec,
	year = {2017},
	pages = {235409}
}

@article{foa_torres_crafting_2016,
	title = {Crafting zero-bias one-way transport of charge and spin},
	volume = {93},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.93.075438},
	doi = {10.1103/PhysRevB.93.075438},
	abstract = {We explore the electronic structure and transport properties of a metal on top of a (weakly coupled) two-dimensional topological insulator. Unlike the widely studied junctions between topological nontrivial materials, the systems studied here allow for a unique band structure and transport steering. First, states on the topological insulator layer may coexist with the gapless bulk and, second, the edge states on one edge can be selectively switched off, thereby leading to nearly perfect directional transport of charge and spin even in the zero bias limit. We illustrate these phenomena for Bernal stacked bilayer graphene with Haldane or intrinsic spin-orbit terms and a perpendicular bias voltage. This opens a path for realizing directed transport in materials such as van der Waals heterostructures, monolayer, and ultrathin topological insulators.},
	number = {7},
	urldate = {2019-03-26},
	journal = {Physical Review B},
	author = {Foa Torres, L. E. F. and Dal Lago, V. and Suárez Morell, E.},
	month = feb,
	year = {2016},
	pages = {075438}
}

@article{valenzuela_nonlocal_2009,
	title = {Nonlocal electronic spin detection, spin accumulation and the spin hall effect},
	volume = {23},
	issn = {0217-9792},
	url = {https://www.worldscientific.com/doi/abs/10.1142/S021797920905290X},
	doi = {10.1142/S021797920905290X},
	abstract = {In recent years, electrical spin injection and detection has grown into a lively area of research in the field of spintronics. Spin injection into a paramagnetic material is usually achieved by means of a ferromagnetic source, whereas the induced spin accumulation or associated spin currents are detected by means of a second ferromagnet or the reciprocal spin Hall effect, respectively. This article reviews the current status of this subject, describing both recent progress and well-established results. The emphasis is on experimental techniques and accomplishments that brought about important advances in spin phenomena and possible technological applications. These advances include, amongst others, the characterization of spin diffusion and precession in a variety of materials, such as metals, semiconductors and graphene, the determination of the spin polarization of tunneling electrons as a function of the bias voltage, and the implementation of magnetization reversal in nanoscale ferromagnetic particles with pure spin currents.},
	number = {11},
	urldate = {2019-03-26},
	journal = {International Journal of Modern Physics B},
	author = {Valenzuela, Sergio O.},
	month = apr,
	year = {2009},
	pages = {2413--2438}
}

@article{offidani_microscopic_2018,
	title = {Microscopic theory of spin relaxation anisotropy in graphene with proximity-induced spin-orbit coupling},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.245408},
	doi = {10.1103/PhysRevB.98.245408},
	abstract = {We present a microscopic theory of spin dynamics in weakly disordered graphene with uniform proximity-induced spin-orbit coupling (SOC). A time-dependent perturbative treatment is employed to derive the spin Bloch equations governing the spin dynamics at high electronic density for arbitrary ratio λSOC/η, where η is the disorder-induced quasiparticle broadening and λSOC is the largest spin-orbit energy scale. Rich scenarios are predicted, depending on a delicate competition between interface-induced Bychkov-Rashba and spin-valley interaction. In the motional narrowing regime of weak SOC (λSOC≪η), the anisotropy ratio of out-of-plane to in-plane spin lifetimes ζ=τ⊥s/τ∥s agrees qualitatively with a toy model of spins in a fluctuating SOC field proposed recently by Cummings and co-workers Phys. Rev. Lett. 119, 206601 (2017). For well-resolved SOC (λSOC≳η), the spin dynamics is characterized by fast damped oscillations with spins relaxing on the timescale of a single scattering event. In this regime, qualitatively different formulas for ζ are obtained, which can be useful to model spin transport in ultraclean van der Waals heterostructures.},
	number = {24},
	urldate = {2019-03-25},
	journal = {Physical Review B},
	author = {Offidani, Manuel and Ferreira, Aires},
	month = dec,
	year = {2018},
	pages = {245408}
}

@article{scholz_interplay_2013,
	title = {Interplay between spin-orbit interactions and a time-dependent electromagnetic field in monolayer graphene},
	volume = {88},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.88.045118},
	doi = {10.1103/PhysRevB.88.045118},
	abstract = {We apply a circularly and linearly polarized terahertz field on a monolayer of graphene, taking into account spin-orbit interactions of the intrinsic and Rashba types. It turns out that the field can be used not only to induce a gap in the energy spectrum, but also to close an existing gap due to the different reaction of the spin components with circularly polarized light. Signatures of spin-orbit coupling in the density of states of the driven system can be observed even for energies where the static density of states is independent of spin-orbit interactions. Furthermore it is shown that the time evolution of the spin polarization and the orbital dynamics of an initial wave packet can be modulated by varying the ratio of the spin-orbit-coupling parameters. Assuming that the system acquires a quasistationary state, the optical conductivity of the irradiated sample is calculated. Our results confirm the multistep nature of the conductivity obtained recently, where the number of intermediate steps can be changed by adjusting the spin-orbit-coupling parameters and the orientation of the field.},
	number = {4},
	urldate = {2019-03-24},
	journal = {Physical Review B},
	author = {Scholz, Andreas and López, Alexander and Schliemann, John},
	month = jul,
	year = {2013},
	pages = {045118}
}

@article{han_graphene_2014,
	title = {Graphene spintronics},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.214},
	doi = {10.1038/nnano.2014.214},
	abstract = {The isolation of graphene has triggered an avalanche of studies into the spin-dependent physical properties of this material and of graphene-based spintronic devices. Here, we review the experimental and theoretical state-of-art concerning spin injection and transport, defect-induced magnetic moments, spin–orbit coupling and spin relaxation in graphene. Future research in graphene spintronics will need to address the development of applications such as spin transistors and spin logic devices, as well as exotic physical properties including topological states and proximity-induced phenomena in graphene and other two-dimensional materials.},
	language = {en},
	number = {10},
	urldate = {2019-03-24},
	journal = {Nature Nanotechnology},
	author = {Han, Wei and Kawakami, Roland K. and Gmitra, Martin and Fabian, Jaroslav},
	month = oct,
	year = {2014},
	pages = {794--807}
}

@article{zhang_atomically_2015,
	title = {Atomically {Thin} {Arsenene} and {Antimonene}: {Semimetal}–{Semiconductor} and {Indirect}–{Direct} {Band}-{Gap} {Transitions}},
	volume = {54},
	copyright = {© 2015 WILEY‐VCH Verlag GmbH \& Co. KGaA, Weinheim},
	issn = {1521-3773},
	shorttitle = {Atomically {Thin} {Arsenene} and {Antimonene}},
	url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/anie.201411246},
	doi = {10.1002/anie.201411246},
	abstract = {The typical two-dimensional (2D) semiconductors MoS2, MoSe2, WS2, WSe2 and black phosphorus have garnered tremendous interest for their unique electronic, optical, and chemical properties. However, all 2D semiconductors reported thus far feature band gaps that are smaller than 2.0 eV, which has greatly restricted their applications, especially in optoelectronic devices with photoresponse in the blue and UV range. Novel 2D mono-elemental semiconductors, namely monolayered arsenene and antimonene, with wide band gaps and high stability were now developed based on first-principles calculations. Interestingly, although As and Sb are typically semimetals in the bulk, they are transformed into indirect semiconductors with band gaps of 2.49 and 2.28 eV when thinned to one atomic layer. Significantly, under small biaxial strain, these materials were transformed from indirect into direct band-gap semiconductors. Such dramatic changes in the electronic structure could pave the way for transistors with high on/off ratios, optoelectronic devices working under blue or UV light, and mechanical sensors based on new 2D crystals.},
	language = {en},
	number = {10},
	urldate = {2019-03-23},
	journal = {Angewandte Chemie International Edition},
	author = {Zhang, Shengli and Yan, Zhong and Li, Yafei and Chen, Zhongfang and Zeng, Haibo},
	year = {2015},
	keywords = {antimony, arsenic, density functional calculations, electronic properties, semiconductors},
	pages = {3112--3115}
}

@article{kohmoto_topological_1985,
	title = {Topological invariant and the quantization of the {Hall} conductance},
	volume = {160},
	issn = {0003-4916},
	url = {http://www.sciencedirect.com/science/article/pii/0003491685901484},
	doi = {10.1016/0003-4916(85)90148-4},
	abstract = {The topological aspects of wavefunctions for electrons in a two dimensional periodic potential with a magnetic field are discussed. Special attention is paid to the linear response formula for the Hall conductance σxy. It is shown that the quantized value of σxy is related to the number of zeros of wavefunctions in the magnetic Brillouin zone. A phase of wavefunctions cannot be determined in a unique and smooth way over the entire magnetic Brillouin zone unless the magnetic subband carries no Hall current.},
	number = {2},
	urldate = {2019-03-20},
	journal = {Annals of Physics},
	author = {Kohmoto, Mahito},
	month = apr,
	year = {1985},
	pages = {343--354}
}

@article{cao_correlated_2018,
	title = {Correlated insulator behaviour at half-filling in magic-angle graphene superlattices},
	volume = {556},
	copyright = {2018 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature26154},
	doi = {10.1038/nature26154},
	abstract = {A van der Waals heterostructure is a type of metamaterial that consists of vertically stacked two-dimensional building blocks held together by the van der Waals forces between the layers. This design means that the properties of van der Waals heterostructures can be engineered precisely, even more so than those of two-dimensional materials1. One such property is the ‘twist’ angle between different layers in the heterostructure. This angle has a crucial role in the electronic properties of van der Waals heterostructures, but does not have a direct analogue in other types of heterostructure, such as semiconductors grown using molecular beam epitaxy. For small twist angles, the moiré pattern that is produced by the lattice misorientation between the two-dimensional layers creates long-range modulation of the stacking order. So far, studies of the effects of the twist angle in van der Waals heterostructures have concentrated mostly on heterostructures consisting of monolayer graphene on top of hexagonal boron nitride, which exhibit relatively weak interlayer interaction owing to the large bandgap in hexagonal boron nitride2,3,4,5. Here we study a heterostructure consisting of bilayer graphene, in which the two graphene layers are twisted relative to each other by a certain angle. We show experimentally that, as predicted theoretically6, when this angle is close to the ‘magic’ angle the electronic band structure near zero Fermi energy becomes flat, owing to strong interlayer coupling. These flat bands exhibit insulating states at half-filling, which are not expected in the absence of correlations between electrons. We show that these correlated states at half-filling are consistent with Mott-like insulator states, which can arise from electrons being localized in the superlattice that is induced by the moiré pattern. These properties of magic-angle-twisted bilayer graphene heterostructures suggest that these materials could be used to study other exotic many-body quantum phases in two dimensions in the absence of a magnetic field. The accessibility of the flat bands through electrical tunability and the bandwidth tunability through the twist angle could pave the way towards more exotic correlated systems, such as unconventional superconductors and quantum spin liquids.},
	language = {en},
	number = {7699},
	urldate = {2019-03-20},
	journal = {Nature},
	author = {Cao, Yuan and Fatemi, Valla and Demir, Ahmet and Fang, Shiang and Tomarken, Spencer L. and Luo, Jason Y. and Sanchez-Yamagishi, Javier D. and Watanabe, Kenji and Taniguchi, Takashi and Kaxiras, Efthimios and Ashoori, Ray C. and Jarillo-Herrero, Pablo},
	month = apr,
	year = {2018},
	pages = {80--84}
}

@article{mounet_two-dimensional_2018,
	title = {Two-dimensional materials from high-throughput computational exfoliation of experimentally known compounds},
	volume = {13},
	copyright = {2018 © The Author (s) 2017, under exclusive licence to Macmillan Publishers Limited, part of Springer Nature},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-017-0035-5},
	doi = {10.1038/s41565-017-0035-5},
	abstract = {The largest available database of potentially exfoliable 2D materials has been obtained via high-throughput calculations using van der Waals density functional theory.},
	language = {En},
	number = {3},
	urldate = {2019-03-20},
	journal = {Nature Nanotechnology},
	author = {Mounet, Nicolas and Gibertini, Marco and Schwaller, Philippe and Campi, Davide and Merkys, Andrius and Marrazzo, Antimo and Sohier, Thibault and Castelli, Ivano Eligio and Cepellotti, Andrea and Pizzi, Giovanni and Marzari, Nicola},
	month = mar,
	year = {2018},
	pages = {246}
}

@article{isobe_unconventional_2018,
	title = {Unconventional {Superconductivity} and {Density} {Waves} in {Twisted} {Bilayer} {Graphene}},
	volume = {8},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.8.041041},
	doi = {10.1103/PhysRevX.8.041041},
	abstract = {We study electronic ordering instabilities of twisted bilayer graphene around the filling of n=2 electrons per supercell, where correlated insulator state and superconductivity have been recently observed. Motivated by the Fermi surface nesting and the proximity to Van Hove singularity, we introduce a hot-spot model to study the effect of various electron interactions systematically. Using the renormalization group method, we find that d or p-wave superconductivity and charge or spin density wave emerge as the two types of leading instabilities driven by Coulomb repulsion. The density-wave state has a gapped energy spectrum around n=2 and yields a single doubly degenerate pocket upon doping to n{\textgreater}2. The intertwinement of density wave and superconductivity and the quasiparticle spectrum in the density-wave state are consistent with experimental observations.},
	number = {4},
	urldate = {2019-03-20},
	journal = {Physical Review X},
	author = {Isobe, Hiroki and Yuan, Noah F. Q. and Fu, Liang},
	month = dec,
	year = {2018},
	pages = {041041}
}

@article{po_origin_2018,
	title = {Origin of {Mott} {Insulating} {Behavior} and {Superconductivity} in {Twisted} {Bilayer} {Graphene}},
	volume = {8},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.8.031089},
	doi = {10.1103/PhysRevX.8.031089},
	abstract = {A remarkable recent experiment has observed Mott insulator and proximate superconductor phases in twisted bilayer graphene when electrons partly fill a nearly flat miniband that arises a “magic” twist angle. However, the nature of the Mott insulator, the origin of superconductivity, and an effective low-energy model remain to be determined. We propose a Mott insulator with intervalley coherence that spontaneously breaks U(1) valley symmetry and describe a mechanism that selects this order over the competing magnetically ordered states favored by the Hund’s coupling. We also identify symmetry-related features of the nearly flat band that are key to understanding the strong correlation physics and constrain any tight-binding description. First, although the charge density is concentrated on the triangular-lattice sites of the moiré pattern, the Wannier states of the tight-binding model must be centered on different sites which form a honeycomb lattice. Next, spatially localizing electrons derived from the nearly flat band necessarily breaks valley and other symmetries within any mean-field treatment, which is suggestive of a valley-ordered Mott state, and also dictates that additional symmetry breaking is present to remove symmetry-enforced band contacts. Tight-binding models describing the nearly flat miniband are derived, which highlight the importance of further neighbor hopping and interactions. We discuss consequences of this picture for superconducting states obtained on doping the valley-ordered Mott insulator. We show how important features of the experimental phenomenology may be explained and suggest a number of further experiments for the future. We also describe a model for correlated states in trilayer graphene heterostructures and contrast it with the bilayer case.},
	number = {3},
	urldate = {2019-03-20},
	journal = {Physical Review X},
	author = {Po, Hoi Chun and Zou, Liujun and Vishwanath, Ashvin and Senthil, T.},
	month = sep,
	year = {2018},
	pages = {031089}
}

@article{peltonen_mean-field_2018,
	title = {Mean-field theory for superconductivity in twisted bilayer graphene},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.220504},
	doi = {10.1103/PhysRevB.98.220504},
	abstract = {Recent experiments show how a bilayer graphene twisted around a certain magic angle becomes superconducting as it is doped into a region with approximate flat bands. We investigate the mean-field s-wave superconducting state in such a system and show how the state evolves as the twist angle is tuned, and as a function of the doping level. We argue that part of the experimental findings could well be understood to result from an attractive electron-electron interaction mediated by electron-phonon coupling, but the flat-band nature of the excitation spectrum also makes the superconductivity quite unusual. For example, as the flat-band states are highly localized around certain spots in the structure, also the superconducting order parameter becomes strongly inhomogeneous.},
	number = {22},
	urldate = {2019-03-20},
	journal = {Physical Review B},
	author = {Peltonen, Teemu J. and Ojajärvi, Risto and Heikkilä, Tero T.},
	month = dec,
	year = {2018},
	pages = {220504}
}

@article{wu_theory_2018,
	title = {Theory of {Phonon}-{Mediated} {Superconductivity} in {Twisted} {Bilayer} {Graphene}},
	volume = {121},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.121.257001},
	doi = {10.1103/PhysRevLett.121.257001},
	abstract = {We present a theory of phonon-mediated superconductivity in near magic angle twisted bilayer graphene. Using a microscopic model for phonon coupling to moiré band electrons, we find that phonons generate attractive interactions in both s- and d-wave pairing channels and that the attraction is strong enough to explain the experimental superconducting transition temperatures. Before including Coulomb repulsion, the s-wave channel is more favorable; however, on-site Coulomb repulsion can suppress s-wave pairing relative to d wave. The pair amplitude varies spatially with the moiré period, and is identical in the two layers in the s-wave channel but phase shifted by π in the d-wave channel. We discuss experiments that can distinguish the two pairing states.},
	number = {25},
	urldate = {2019-03-20},
	journal = {Physical Review Letters},
	author = {Wu, Fengcheng and MacDonald, A. H. and Martin, Ivar},
	month = dec,
	year = {2018},
	pages = {257001}
}

@article{xu_topological_2018,
	title = {Topological {Superconductivity} in {Twisted} {Multilayer} {Graphene}},
	volume = {121},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.121.087001},
	doi = {10.1103/PhysRevLett.121.087001},
	abstract = {We study a minimal Hubbard model for electronically driven superconductivity in a correlated flat miniband resulting from the superlattice modulation of a twisted graphene multilayer. The valley degree of freedom drastically modifies the nature of the preferred pairing states, favoring spin triplet d+id order with a valley singlet structure. We identify two candidates in this class, which are both topological superconductors. These states support half-vortices carrying half the usual superconducting flux quantum hc/(4e), and have topologically protected gapless edge states.},
	number = {8},
	urldate = {2019-03-20},
	journal = {Physical Review Letters},
	author = {Xu, Cenke and Balents, Leon},
	month = aug,
	year = {2018},
	pages = {087001}
}

@article{yankowitz_tuning_2019,
	title = {Tuning superconductivity in twisted bilayer graphene},
	volume = {363},
	copyright = {Copyright © 2019 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/363/6431/1059},
	doi = {10.1126/science.aav1910},
	abstract = {Upping the pressure in bilayer graphene
The discovery of superconductivity and exotic insulating phases in twisted bilayer graphene has established this material as a model system of strongly correlated electrons. To achieve superconductivity, the two layers of graphene need to be at a very precise angle with respect to each other. Yankowitz et al. now show that another experimental knob, hydrostatic pressure, can be used to tune the phase diagram of twisted bilayer graphene (see the Perspective by Feldman). Applying pressure increased the coupling between the layers, which shifted the superconducting transition to higher angles and somewhat higher temperatures.
Science, this issue p. 1059; see also p. 1035
Materials with flat electronic bands often exhibit exotic quantum phenomena owing to strong correlations. An isolated low-energy flat band can be induced in bilayer graphene by simply rotating the layers by 1.1°, resulting in the appearance of gate-tunable superconducting and correlated insulating phases. In this study, we demonstrate that in addition to the twist angle, the interlayer coupling can be varied to precisely tune these phases. We induce superconductivity at a twist angle larger than 1.1°—in which correlated phases are otherwise absent—by varying the interlayer spacing with hydrostatic pressure. Our low-disorder devices reveal details about the superconducting phase diagram and its relationship to the nearby insulator. Our results demonstrate twisted bilayer graphene to be a distinctively tunable platform for exploring correlated states.
The influence of hydrostatic pressure on the phases of twisted bilayer graphene is explored.
The influence of hydrostatic pressure on the phases of twisted bilayer graphene is explored.},
	language = {en},
	number = {6431},
	urldate = {2019-03-20},
	journal = {Science},
	author = {Yankowitz, Matthew and Chen, Shaowen and Polshyn, Hryhoriy and Zhang, Yuxuan and Watanabe, K. and Taniguchi, T. and Graf, David and Young, Andrea F. and Dean, Cory R.},
	month = mar,
	year = {2019},
	pmid = {30679385},
	pages = {1059--1064}
}

@article{cao_unconventional_2018,
	title = {Unconventional superconductivity in magic-angle graphene superlattices},
	volume = {556},
	copyright = {2018 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature26160},
	doi = {10.1038/nature26160},
	abstract = {The behaviour of strongly correlated materials, and in particular unconventional superconductors, has been studied extensively for decades, but is still not well understood. This lack of theoretical understanding has motivated the development of experimental techniques for studying such behaviour, such as using ultracold atom lattices to simulate quantum materials. Here we report the realization of intrinsic unconventional superconductivity—which cannot be explained by weak electron–phonon interactions—in a two-dimensional superlattice created by stacking two sheets of graphene that are twisted relative to each other by a small angle. For twist angles of about 1.1°—the first ‘magic’ angle—the electronic band structure of this ‘twisted bilayer graphene’ exhibits flat bands near zero Fermi energy, resulting in correlated insulating states at half-filling. Upon electrostatic doping of the material away from these correlated insulating states, we observe tunable zero-resistance states with a critical temperature of up to 1.7 kelvin. The temperature–carrier-density phase diagram of twisted bilayer graphene is similar to that of copper oxides (or cuprates), and includes dome-shaped regions that correspond to superconductivity. Moreover, quantum oscillations in the longitudinal resistance of the material indicate the presence of small Fermi surfaces near the correlated insulating states, in analogy with underdoped cuprates. The relatively high superconducting critical temperature of twisted bilayer graphene, given such a small Fermi surface (which corresponds to a carrier density of about 1011 per square centimetre), puts it among the superconductors with the strongest pairing strength between electrons. Twisted bilayer graphene is a precisely tunable, purely carbon-based, two-dimensional superconductor. It is therefore an ideal material for investigations of strongly correlated phenomena, which could lead to insights into the physics of high-critical-temperature superconductors and quantum spin liquids.},
	language = {en},
	number = {7699},
	urldate = {2019-03-20},
	journal = {Nature},
	author = {Cao, Yuan and Fatemi, Valla and Fang, Shiang and Watanabe, Kenji and Taniguchi, Takashi and Kaxiras, Efthimios and Jarillo-Herrero, Pablo},
	month = apr,
	year = {2018},
	pages = {43--50}
}

@article{moon_quasicrystalline_2019,
	title = {Quasicrystalline electronic states in 30\${\textasciicircum}{\textbackslash}circ\$ rotated twisted bilayer graphene},
	url = {http://arxiv.org/abs/1901.04701},
	abstract = {The recently realized bilayer graphene system with a twist angle of \$30{\textasciicircum}{\textbackslash}circ\$ offers a new type of quasicrystal which unites the dodecagonal quasicrystalline nature and graphene's relativistic properties. Here, we introduce a concise theoretical framework that fully respects both the dodecagonal rotational symmetry and the massless Dirac nature, to describe the electronic states of the system. We find that the electronic spectrum consists of resonant states labeled by 12-fold quantized angular momentum, together with the extended relativistic states. The resulting quasi-band structure is composed of the nearly flat bands with spiky peaks in the density of states, where the wave functions exhibit characteristic patterns which fit to the fractal inflations of the quasicrystal tiling. We also demonstrate that the 12-fold resonant states appear as spatially-localized states in a finite-size geometry, which is another hallmark of quasicrystal. The theoretical method introduced here is applicable to a broad class of "extrinsic quasicrystals" composed of a pair of two-dimensional crystals overlaid on top of the other with incommensurate configurations.},
	urldate = {2019-03-20},
	journal = {arXiv:1901.04701 [cond-mat]},
	author = {Moon, Pilkyung and Koshino, Mikito and Son, Young-Woo},
	month = jan,
	year = {2019},
	note = {arXiv: 1901.04701},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{ahn_dirac_2018,
	title = {Dirac electrons in a dodecagonal graphene quasicrystal},
	volume = {361},
	copyright = {Copyright © 2018 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/361/6404/782},
	doi = {10.1126/science.aar8412},
	abstract = {Dirac fermions in quasicrystalline graphene
Quasicrystal lattices, which can have rotational order but lack translational symmetry, can be used to explore electronic properties of materials between crystals and disordered solids. Ahn et al. grew graphene bilayers rotated exactly 30° that have 12-fold rotational order. Electron diffraction and microscopy confirmed the formation of quasicrystals, and angle-resolved photoemission spectroscopy revealed anomalous interlayer electronic coupling that was quasi-periodic. The millimeter-scale layers can potentially be transferred to other substrates.
Science, this issue p. 782
Quantum states of quasiparticles in solids are dictated by symmetry. We have experimentally demonstrated quantum states of Dirac electrons in a two-dimensional quasicrystal without translational symmetry. A dodecagonal quasicrystalline order was realized by epitaxial growth of twisted bilayer graphene rotated exactly 30°. We grew the graphene quasicrystal up to a millimeter scale on a silicon carbide surface while maintaining the single rotation angle over an entire sample and successfully isolated the quasicrystal from a substrate, demonstrating its structural and chemical stability under ambient conditions. Multiple Dirac cones replicated with the 12-fold rotational symmetry were observed in angle-resolved photoemission spectra, which revealed anomalous strong interlayer coupling with quasi-periodicity. Our study provides a way to explore physical properties of relativistic fermions with controllable quasicrystalline orders.
A Dirac fermion quasicrystal with 12-fold rotational symmetry results from twisted bilayer graphene rotated exactly 30°.
A Dirac fermion quasicrystal with 12-fold rotational symmetry results from twisted bilayer graphene rotated exactly 30°.},
	language = {en},
	number = {6404},
	urldate = {2019-03-20},
	journal = {Science},
	author = {Ahn, Sung Joon and Moon, Pilkyung and Kim, Tae-Hoon and Kim, Hyun-Woo and Shin, Ha-Chul and Kim, Eun Hye and Cha, Hyun Woo and Kahng, Se-Jong and Kim, Philip and Koshino, Mikito and Son, Young-Woo and Yang, Cheol-Woong and Ahn, Joung Real},
	month = aug,
	year = {2018},
	pmid = {29954987},
	pages = {782--786}
}

@article{seetharam_controlled_2015,
	title = {Controlled {Population} of {Floquet}-{Bloch} {States} via {Coupling} to {Bose} and {Fermi} {Baths}},
	volume = {5},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.5.041050},
	doi = {10.1103/PhysRevX.5.041050},
	abstract = {External driving is emerging as a promising tool for exploring new phases in quantum systems. The intrinsically nonequilibrium states that result, however, are challenging to describe and control. We study the steady states of a periodically driven one-dimensional electronic system, including the effects of radiative recombination, electron-phonon interactions, and the coupling to an external fermionic reservoir. Using a kinetic equation for the populations of the Floquet eigenstates, we show that the steady-state distribution can be controlled using the momentum and energy relaxation pathways provided by the coupling to phonon and Fermi reservoirs. In order to utilize the latter, we propose to couple the system and reservoir via an energy filter which suppresses photon-assisted tunneling. Importantly, coupling to these reservoirs yields a steady state resembling a band insulator in the Floquet basis. The system exhibits incompressible behavior, while hosting a small density of excitations. We discuss transport signatures and describe the regimes where insulating behavior is obtained. Our results give promise for realizing Floquet topological insulators.},
	number = {4},
	urldate = {2019-03-16},
	journal = {Physical Review X},
	author = {Seetharam, Karthik I. and Bardyn, Charles-Edouard and Lindner, Netanel H. and Rudner, Mark S. and Refael, Gil},
	month = dec,
	year = {2015},
	pages = {041050}
}

@article{dehghani_out--equilibrium_2015,
	title = {Out-of-equilibrium electrons and the {Hall} conductance of a {Floquet} topological insulator},
	volume = {91},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.91.155422},
	doi = {10.1103/PhysRevB.91.155422},
	abstract = {Graphene irradiated by a circularly polarized laser has been predicted to be a Floquet topological insulator showing a laser-induced quantum Hall effect. A circularly polarized laser also drives the system out of equilibrium, resulting in nonthermal electron distribution functions that strongly affect transport properties. Results are presented for the Hall conductance for two different cases. One is for a closed system, such as a cold-atomic gas, where transverse drift due to nonzero Berry curvature can be measured in time-of-flight measurements. For this case the effect of a circularly polarized laser that has been suddenly switched on is studied. The second is for an open system coupled to an external reservoir of phonons. While for the former the Hall conductance is far from the quantized limit, for the latter, coupling to a sufficiently low temperature reservoir of phonons is found to produce effective cooling, and thus an approach to the quantum limit, provided the frequency of the laser is large as compared to the bandwidth. For laser frequencies comparable to the bandwidth, strong deviations from the quantum limit of conductance are found even for a very low temperature reservoir, with the precise value of the Hall conductance determined by a competition between reservoir-induced cooling and the excitation of photocarriers by the laser. For the closed system, the electron distribution function is determined by the overlap between the initial wave function and the Floquet states, which can result in a Hall conductance which is opposite in sign to that of the open system.},
	number = {15},
	urldate = {2019-03-16},
	journal = {Physical Review B},
	author = {Dehghani, Hossein and Oka, Takashi and Mitra, Aditi},
	month = apr,
	year = {2015},
	pages = {155422}
}

@article{sie_valley-selective_2015,
	title = {Valley-selective optical {Stark} effect in monolayer {WS}$_{\textrm{2}}$},
	volume = {14},
	copyright = {2014 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4156},
	doi = {10.1038/nmat4156},
	abstract = {Breaking space–time symmetries in two-dimensional crystals can markedly influence their macroscopic electronic properties. Monolayer transition metal dichalcogenides (TMDs) are prime examples where the intrinsically broken crystal inversion symmetry permits the generation of valley-selective electron populations1,2,3,4, even though the two valleys are energetically degenerate, locked by time-reversal symmetry. Lifting the valley degeneracy in these materials is of great interest because it would allow for valley-specific band engineering and offer additional control in valleytronic applications. Although applying a magnetic field should, in principle, accomplish this task, experiments so far have not shown valley-selective energy level shifts in fields accessible in the laboratory. Here, we show the first direct evidence of lifted valley degeneracy in the monolayer TMD WS2. By applying intense circularly polarized light, which breaks time-reversal symmetry, we demonstrate that the exciton level in each valley can be selectively tuned by as much as 18 meV through the optical Stark effect. These results offer a new way to control the valley degree of freedom, and may provide a means to realize new Floquet topological phases5,6,7 in two-dimensional TMDs.},
	language = {en},
	number = {3},
	urldate = {2019-03-16},
	journal = {Nature Materials},
	author = {Sie, Edbert J. and McIver, James W. and Lee, Yi-Hsien and Fu, Liang and Kong, Jing and Gedik, Nuh},
	month = mar,
	year = {2015},
	pages = {290--294}
}

@article{price_four-dimensional_2015,
	title = {Four-{Dimensional} {Quantum} {Hall} {Effect} with {Ultracold} {Atoms}},
	volume = {115},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.115.195303},
	doi = {10.1103/PhysRevLett.115.195303},
	abstract = {We propose a realistic scheme to detect the 4D quantum Hall effect using ultracold atoms. Based on contemporary technology, motion along a synthetic fourth dimension can be accomplished through controlled transitions between internal states of atoms arranged in a 3D optical lattice. From a semiclassical analysis, we identify the linear and nonlinear quantized current responses of our 4D model, relating these to the topology of the Bloch bands. We then propose experimental protocols, based on current or center-of-mass-drift measurements, to extract the topological second Chern number. Our proposal sets the stage for the exploration of novel topological phases in higher dimensions.},
	number = {19},
	urldate = {2019-03-16},
	journal = {Physical Review Letters},
	author = {Price, H. M. and Zilberberg, O. and Ozawa, T. and Carusotto, I. and Goldman, N.},
	month = nov,
	year = {2015},
	pages = {195303}
}

@article{rudner_berryogenesis:_2018,
	title = {Berryogenesis: self-induced {Berry} flux and spontaneous non-equilibrium magnetism},
	shorttitle = {Berryogenesis},
	url = {http://arxiv.org/abs/1807.01708},
	abstract = {Spontaneous symmetry breaking is central to the description of interacting phases of matter. Here we reveal a new mechanism through which a driven interacting system subject to a time-reversal symmetric driving field can spontaneously magnetize. We show that the strong internal ac fields of a metal driven close to its plasmon resonance may enable Berryogenesis: the spontaneous generation of a self-induced Bloch band Berry flux. The self-induced Berry flux supports and is sustained by a circulating plasmonic motion, which may arise even for a linearly polarized driving field. This non-equilibrium phase transition occurs above a critical driving amplitude, and may be of either continuous or discontinuous type. Berryogenesis relies on feedback due to interband coherences induced by internal fields, and may readily occur in a wide variety of multiband systems. We anticipate that graphene devices, in particular, provide a natural platform to achieve Berryogenesis and plasmon-mediated spontaneous non-equilibrium magnetization in present-day devices.},
	urldate = {2019-03-16},
	journal = {arXiv:1807.01708 [cond-mat]},
	author = {Rudner, Mark S. and Song, Justin C. W.},
	month = jul,
	year = {2018},
	note = {arXiv: 1807.01708},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{baum_setting_2018,
	title = {Setting {Boundaries} with {Memory}: {Generation} of {Topological} {Boundary} {States} in {Floquet}-{Induced} {Synthetic} {Crystals}},
	volume = {120},
	shorttitle = {Setting {Boundaries} with {Memory}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.120.106402},
	doi = {10.1103/PhysRevLett.120.106402},
	abstract = {When a d-dimensional quantum system is subjected to a periodic drive, it may be treated as a (d+1)-dimensional system, where the extra dimension is a synthetic one. This approach, however, affords only a limited level of control of the effective potential along the synthetic direction. In this work, we introduce a new mean for controlling the Floquet synthetic dimension. We show that arbitrary potentials, as well as edges in the synthetic dimension, could be introduced using a memory component in the system’s dynamics. We demonstrate this principle by exploring topological edge states propagating normal to synthetic dimensions. Such systems may act as an optical isolator which allows the transmission of light in a directional way. Also, we suggest an experimental realization of the memory effect in spins coupled to nanofabricated Weyl semimetal surface states.},
	number = {10},
	urldate = {2019-03-16},
	journal = {Physical Review Letters},
	author = {Baum, Yuval and Refael, Gil},
	month = mar,
	year = {2018},
	pages = {106402}
}

@article{titum_anomalous_2016,
	title = {Anomalous {Floquet}-{Anderson} {Insulator} as a {Nonadiabatic} {Quantized} {Charge} {Pump}},
	volume = {6},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.6.021013},
	doi = {10.1103/PhysRevX.6.021013},
	abstract = {We show that two-dimensional periodically driven quantum systems with spatial disorder admit a unique topological phase, which we call the anomalous Floquet-Anderson insulator (AFAI). The AFAI is characterized by a quasienergy spectrum featuring chiral edge modes coexisting with a fully localized bulk. Such a spectrum is impossible for a time-independent, local Hamiltonian. These unique characteristics of the AFAI give rise to a new topologically protected nonequilibrium transport phenomenon: quantized, yet nonadiabatic, charge pumping. We identify the topological invariants that distinguish the AFAI from a trivial, fully localized phase, and show that the two phases are separated by a phase transition.},
	number = {2},
	urldate = {2019-03-16},
	journal = {Physical Review X},
	author = {Titum, Paraj and Berg, Erez and Rudner, Mark S. and Refael, Gil and Lindner, Netanel H.},
	month = may,
	year = {2016},
	pages = {021013}
}
@article{calvo_interaction-induced_2012,
	title = {Interaction-induced charge and spin pumping through a quantum dot at finite bias},
	volume = {86},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.86.245308},
	doi = {10.1103/PhysRevB.86.245308},
	abstract = {We investigate charge and spin transport through an adiabatically driven, strongly interacting quantum dot weakly coupled to two metallic contacts with finite bias voltage. Within a kinetic equation approach, we identify coefficients of response to the time-dependent external driving and relate these to the concepts of charge and spin emissivities previously discussed within the time-dependent scattering matrix approach. Expressed in terms of auxiliary vector fields, the response coefficients allow for a straightforward analysis of recently predicted interaction-induced pumping under periodic modulation of the gate and bias voltage [Reckermann et al., Phys. Rev. Lett. 104, 226803 (2010)]. We perform a detailed study of this effect and the related adiabatic Coulomb blockade spectroscopy, and, in particular, extend it to spin pumping. Analytic formulas for the pumped charge and spin in the regimes of small and large driving amplitude are provided for arbitrary bias. In the absence of a magnetic field, we obtain a striking, simple relation between the pumped charge at zero bias and at bias equal to the Coulomb charging energy. At finite magnetic field, there is a possibility to have interaction-induced pure spin pumping at this finite bias value, and generally, additional features appear in the pumped charge. For large-amplitude adiabatic driving, the magnitude of both the pumped charge and spin at the various resonances saturates at values which are independent of the specific shape of the pumping cycle. Each of these values provides an independent, quantitative measure of the junction asymmetry.},
	number = {24},
	urldate = {2019-03-16},
	journal = {Physical Review B},
	author = {Calvo, Hernán L. and Classen, Laura and Splettstoesser, Janine and Wegewijs, Maarten R.},
	month = dec,
	year = {2012},
	pages = {245308}
}

@article{reckermann_interaction-induced_2010,
	title = {Interaction-{Induced} {Adiabatic} {Nonlinear} {Transport}},
	volume = {104},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.104.226803},
	doi = {10.1103/PhysRevLett.104.226803},
	abstract = {We calculate the time-dependent nonlinear transport current through an interacting quantum dot in the single-electron tunneling (SET) regime. We show that an additional dc current is generated by the electron-electron interaction by adiabatic out-of-phase modulation of the gate and bias voltage. This current can arise only when two SET resonance conditions are simultaneously satisfied. We propose an adiabatic transport spectroscopy where lock-in measurement of a “time-averaged stability diagram” probes interactions, tunnel asymmetries, and changes in the ground state spin degeneracy.},
	number = {22},
	urldate = {2019-03-16},
	journal = {Physical Review Letters},
	author = {Reckermann, Felix and Splettstoesser, Janine and Wegewijs, Maarten R.},
	month = jun,
	year = {2010},
	pages = {226803}
}

@article{moskalets_dissipation_2002,
	title = {Dissipation and noise in adiabatic quantum pumps},
	volume = {66},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.66.035306},
	doi = {10.1103/PhysRevB.66.035306},
	abstract = {We investigate the distribution function, the heat flow, and the noise properties of an adiabatic quantum pump for an arbitrary relation of pump frequency ω and temperature. To achieve this we start with the scattering matrix approach for ac transport. This approach leads to expressions for the quantities of interest in terms of the sidebands of particles exiting the pump. The sidebands correspond to particles which have gained or lost a modulation quantum ħω. We find that our results for the pump current, the heat flow, and the noise can all be expressed in terms of a parametric emissivity matrix. In particular we find that the current cross correlations of a multiterminal pump are directly related to a nondiagonal element of the parametric emissivity matrix. The approach allows a description of the quantum statistical correlation properties (noise) of an adiabatic quantum pump.},
	number = {3},
	urldate = {2019-03-16},
	journal = {Physical Review B},
	author = {Moskalets, M. and Büttiker, M.},
	month = jul,
	year = {2002},
	pages = {035306}
}

@article{dasenbrook_floquet_2014,
	title = {Floquet {Theory} of {Electron} {Waiting} {Times} in {Quantum}-{Coherent} {Conductors}},
	volume = {112},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.112.146801},
	doi = {10.1103/PhysRevLett.112.146801},
	abstract = {We present a Floquet scattering theory of electron waiting time distributions in periodically driven quantum conductors. We employ a second-quantized formulation that allows us to relate the waiting time distribution to the Floquet scattering matrix of the system. As an application we evaluate the electron waiting times for a quantum point contact, modulating either the applied voltage (external driving) or the transmission probability (internal driving) periodically in time. Lorentzian-shaped voltage pulses are of particular interest as they lead to the emission of clean single-particle excitations as recently demonstrated experimentally. The distributions of waiting times provide us with a detailed characterization of the dynamical properties of the quantum-coherent conductor in addition to what can be obtained from the shot noise or the full counting statistics.},
	number = {14},
	urldate = {2019-03-16},
	journal = {Physical Review Letters},
	author = {Dasenbrook, David and Flindt, Christian and Büttiker, Markus},
	month = apr,
	year = {2014},
	pages = {146801}
}

@article{giazotto_josephson_2011,
	title = {A {Josephson} quantum electron pump},
	volume = {7},
	copyright = {2011 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys2053},
	doi = {10.1038/nphys2053},
	abstract = {Mesoscopic charge pumping, a transport mechanism that relies on the explicit time-dependence of some properties of a nanoscale conductor, was envisaged theoretically a few decades ago1,2,3,4. So far, nanoscale pumps have been realized only in systems exhibiting strong Coulombic effects5,6,7,8,9,10,11,12, whereas evidence for pumping in the absence of Coulomb blockade has been elusive. A pioneering experiment by Switkes et al. 13 evidenced the difficulty of modulating in time the properties of an open mesoscopic conductor at cryogenic temperatures without generating undesired bias voltages due to stray capacitances14,15. One possible solution to this problem is to use the a.c. Josephson effect to induce periodically time-dependent Andreev reflection amplitudes in a hybrid normal–superconducting system16. Here we report the experimental detection of charge flow in an unbiased InAs nanowire embedded in a superconducting quantum interference device (SQUID). In this system, quantum pumping may occur via the cyclic modulation of the phase of the order parameter of different superconducting electrodes. The symmetry of the current with respect to the enclosed magnetic flux17,18 and bias SQUID current is a discriminating signature of pumping. Currents exceeding 20 pA are measured at 250 mK, and exhibit symmetries compatible with quantum pumping.},
	language = {en},
	number = {11},
	urldate = {2019-03-16},
	journal = {Nature Physics},
	author = {Giazotto, Francesco and Spathis, Panayotis and Roddaro, Stefano and Biswas, Subhajit and Taddei, Fabio and Governale, Michele and Sorba, Lucia},
	month = nov,
	year = {2011},
	pages = {857--861}
}

@article{switkes_adiabatic_1999,
	title = {An {Adiabatic} {Quantum} {Electron} {Pump}},
	volume = {283},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/283/5409/1905},
	doi = {10.1126/science.283.5409.1905},
	abstract = {A quantum pumping mechanism that produces dc current or voltage in response to a cyclic deformation of the confining potential in an open quantum dot is reported. The voltage produced at zero current bias is sinusoidal in the phase difference between the two ac voltages deforming the potential and shows random fluctuations in amplitude and direction with small changes in external parameters such as magnetic field. The amplitude of the pumping response increases linearly with the frequency of the deformation. Dependencies of pumping on the strength of the deformations, temperature, and breaking of time-reversal symmetry were also investigated.},
	language = {en},
	number = {5409},
	urldate = {2019-03-16},
	journal = {Science},
	author = {Switkes, M. and Marcus, C. M. and Campman, K. and Gossard, A. C.},
	month = mar,
	year = {1999},
	pmid = {10082462},
	pages = {1905--1908}
}

@article{brouwer_scattering_1998,
	title = {Scattering approach to parametric pumping},
	volume = {58},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.58.R10135},
	doi = {10.1103/PhysRevB.58.R10135},
	abstract = {A dc current can be pumped through a quantum dot by periodically varying two independent parameters X1 and X2, like a gate voltage or magnetic field. We present a formula that relates the pumped current to the parametric derivatives of the scattering matrix S(X1,X2) of the system. As an application we compute the statistical distribution of the pumped current in the case of a chaotic quantum dot.},
	number = {16},
	urldate = {2019-03-16},
	journal = {Physical Review B},
	author = {Brouwer, P. W.},
	month = oct,
	year = {1998},
	pages = {R10135--R10138}
}

@article{laughlin_quantized_1981,
	title = {Quantized {Hall} conductivity in two dimensions},
	volume = {23},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.23.5632},
	doi = {10.1103/PhysRevB.23.5632},
	abstract = {It is shown that the quantization of the Hall conductivity of two-dimensional metals which has been observed recently by Klitzing, Dorda, and Pepper and by Tsui and Gossard is a consequence of gauge invariance and the existence of a mobility gap. Edge effects are shown to have no influence on the accuracy of quantization. An estimate of the error based on thermal activation of carriers to the mobility edge is suggested.},
	number = {10},
	urldate = {2019-03-16},
	journal = {Physical Review B},
	author = {Laughlin, R. B.},
	month = may,
	year = {1981},
	pages = {5632--5633}
}

@article{grossmann_coherent_1991,
	title = {Coherent destruction of tunneling},
	volume = {67},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.67.516},
	doi = {10.1103/PhysRevLett.67.516},
	abstract = {The phenomenon of tunneling is investigated for a symmetric double-well potential perturbed by a monochromatic driving force. The analysis is based on a numerical treatment of the quantum map that propagates the system over one period of the external force, and of the spectrum of its eigenphases (quasienergies). The variety in the quasienergy spectrum, such as exact and avoided crossings, leads to novel forms of coherent tunneling. In particular, for specific parameter values of the driving force, we find almost complete localization of the wave packet in one of the wells.},
	number = {4},
	urldate = {2019-03-16},
	journal = {Physical Review Letters},
	author = {Grossmann, F. and Dittrich, T. and Jung, P. and Hänggi, P.},
	month = jul,
	year = {1991},
	pages = {516--519}
}

@article{eckardt_colloquium:_2017,
	title = {Colloquium: {Atomic} quantum gases in periodically driven optical lattices},
	volume = {89},
	shorttitle = {Colloquium},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.89.011004},
	doi = {10.1103/RevModPhys.89.011004},
	abstract = {Time-periodic forcing in the form of coherent radiation is a standard tool for the coherent manipulation of small quantum systems like single atoms. In the last years, periodic driving has more and more also been considered as a means for the coherent control of many-body systems. In particular, experiments with ultracold quantum gases in optical lattices subjected to periodic driving in the lower kilohertz regime have attracted much attention. Milestones include the observation of dynamic localization, the dynamic control of the quantum phase transition between a bosonic superfluid and a Mott insulator, as well as the dynamic creation of strong artificial magnetic fields and topological band structures. This Colloquium reviews these recent experiments and their theoretical description. Moreover, fundamental properties of periodically driven many-body systems are discussed within the framework of Floquet theory, including heating, relaxation dynamics, anomalous topological edge states, and the response to slow parameter variations.},
	number = {1},
	urldate = {2019-03-16},
	journal = {Reviews of Modern Physics},
	author = {Eckardt, André},
	month = mar,
	year = {2017},
	pages = {011004}
}

@article{zak_berrys_1989,
	title = {Berry's phase for energy bands in solids},
	volume = {62},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.62.2747},
	doi = {10.1103/PhysRevLett.62.2747},
	abstract = {Berry’s phase is defined for the dynamics of electrons in periodic solids and an explicit formula is derived for it. Because of the special torus topology of the Brillouin zone a nonzero Berry phase is shown to exist in a one-dimensional parameter space. Symmetry of the Bloch functions in the Brillouin zone leads to the quantization of Berry’s phase. A connection is established between the latter and the Wyckoff positions in the crystal in the framework of band representations of space groups. Berry’s phase can therefore be used for labeling energy bands in solids.},
	number = {23},
	urldate = {2019-03-13},
	journal = {Physical Review Letters},
	author = {Zak, J.},
	month = jun,
	year = {1989},
	pages = {2747--2750}
}

@article{janssen_quantum_2013,
	title = {Quantum resistance metrology using graphene},
	volume = {76},
	issn = {0034-4885},
	url = {https://doi.org/10.1088%2F0034-4885%2F76%2F10%2F104501},
	doi = {10.1088/0034-4885/76/10/104501},
	abstract = {In this paper, we review the recent extraordinary progress in the development of a new quantum standard for resistance based on graphene. We discuss the unique properties of this material system relating to resistance metrology and discuss results of the recent highest-ever precision direct comparison of the Hall resistance between graphene and traditional GaAs. We mainly focus our review on graphene expitaxially grown on SiC, a system which so far resulted in the best results. We also briefly discuss progress in the two other graphene material systems, exfoliated graphene and chemical vapour deposition graphene, and make a critical comparison with SiC graphene. Finally, we discuss other possible applications of graphene in metrology.},
	language = {en},
	number = {10},
	urldate = {2019-03-13},
	journal = {Reports on Progress in Physics},
	author = {Janssen, T. J. B. M. and Tzalenchuk, A. and Lara-Avila, S. and Kubatkin, S. and Fal{\textbackslash}textquotesingleko, V. I.},
	month = oct,
	year = {2013},
	pages = {104501}
}

@article{ribeiro-palau_quantum_2015,
	title = {Quantum {Hall} resistance standard in graphene devices under relaxed experimental conditions},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2015.192},
	doi = {10.1038/nnano.2015.192},
	abstract = {The quantum Hall effect provides a universal standard for electrical resistance that is theoretically based on only the Planck constant h and the electron charge e. Currently, this standard is implemented in GaAs/AlGaAs, but graphene's electronic properties have given hope for a more practical device. Here, we demonstrate that the experimental conditions necessary for the operation of devices made of high-quality graphene grown by chemical vapour deposition on silicon carbide can be extended and significantly relaxed compared with those for state-of-the-art GaAs/AlGaAs devices. In particular, the Hall resistance can be accurately quantized to within 1 × 10−9 over a 10 T wide range of magnetic flux density, down to 3.5 T, at a temperature of up to 10 K or with a current of up to 0.5 mA. This experimental simplification highlights the great potential of graphene in the development of user-friendly and versatile quantum standards that are compatible with broader industrial uses beyond those in national metrology institutes. Furthermore, the measured agreement of the quantized Hall resistance in graphene and GaAs/AlGaAs, with an ultimate uncertainty of 8.2 × 10−11, supports the universality of the quantum Hall effect. This also provides evidence of the relation of the quantized Hall resistance with h and e, which is crucial for the new Système International d'unités to be based on fixing such fundamental constants of nature.},
	language = {en},
	number = {11},
	urldate = {2019-03-13},
	journal = {Nature Nanotechnology},
	author = {Ribeiro-Palau, R. and Lafont, F. and Brun-Picard, J. and Kazazis, D. and Michon, A. and Cheynis, F. and Couturaud, O. and Consejo, C. and Jouault, B. and Poirier, W. and Schopfer, F.},
	month = nov,
	year = {2015},
	pages = {965--971}
}

@article{shevtsov_graphene-based_2012,
	title = {Graphene-{Based} {Heterojunction} between {Two} {Topological} {Insulators}},
	volume = {2},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.2.031004},
	doi = {10.1103/PhysRevX.2.031004},
	abstract = {Quantum Hall (QH) and quantum spin Hall (QSH) phases have very different edge states and, when going from one phase to the other, the direction of one edge state must be reversed. We study this phenomenon in graphene in the presence of a strong perpendicular magnetic field on top of a spin-orbit (SO)-induced QSH phase. We show that, below the SO gap, the QSH phase is virtually unaffected by the presence of the magnetic field. Above the SO gap, the QH phase is restored. An electrostatic gate placed on top of the system allows the creation of a QSH-QH junction which is characterized by the existence of a spin-polarized chiral state, propagating along the topological interface. We find that such a setup naturally provides an extremely sensitive spin-polarized current switch which could pave the way to novel spin-based electronic devices.},
	number = {3},
	urldate = {2019-03-13},
	journal = {Physical Review X},
	author = {Shevtsov, Oleksii and Carmier, Pierre and Petitjean, Cyril and Groth, Christoph and Carpentier, David and Waintal, Xavier},
	month = jul,
	year = {2012},
	pages = {031004}
}

@article{baranger_electrical_1989,
	title = {Electrical linear-response theory in an arbitrary magnetic field: {A} new {Fermi}-surface formation},
	volume = {40},
	shorttitle = {Electrical linear-response theory in an arbitrary magnetic field},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.40.8169},
	doi = {10.1103/PhysRevB.40.8169},
	abstract = {We develop a novel formulation of dc electrical linear-response theory for a phase-coherent conductor with multiple leads valid in arbitrarily strong magnetic field and for a given impurity configuration and measuring geometry. This formulation is convenient for discussion of the quantum Hall effect and mesoscopic transport phenomena. We express the total current response Im through lead m completely in terms of the voltages Vn applied at the leads, independent of the electric field in the material, i.e., Im=ΣngmnVn. We show that while the current-density response is not in general expressible as a Fermi-surface quantity, the total transport current determined by these conductance coefficients gmn does depend only on the wave functions (or Green functions) at the Fermi surface as T→0. This yields new and useful Green-function expressions for the gmn and the longitudinal and Hall resistances. When transformed by appropriate applications of scattering theory, these expressions are shown to be equivalent to the relation gmn=Tmn, where Tmn is the sum of all the transmission coefficients between leads m and n, as first obtained by Büttiker on the basis of phenomenological arguments. A brief discussion of the relation between this formula and other proposed Landauer formulas is given. It is noted that the occurrence of the quantum Hall effect is very natural in this formulation and simple conditions on the scattering matrix of the conductor which imply the quantum Hall effect are derived.},
	number = {12},
	urldate = {2019-03-13},
	journal = {Physical Review B},
	author = {Baranger, Harold U. and Stone, A. Douglas},
	month = oct,
	year = {1989},
	pages = {8169--8193}
}

@article{xiao_anisotropic_2019,
	title = {Anisotropic exceptional points of arbitrary order},
	url = {http://arxiv.org/abs/1903.01737},
	abstract = {A pair of anisotropic exceptional points (EPs) of arbitrary order are found in a class of non-Hermitian random systems with asymmetric hoppings. Both eigenvalues and eigenvectors exhibit distinct behaviors when these anisotropic EPs are approached from two orthogonal directions in the parameter space. For an order-\$N\$ anisotropic EP, the critical exponents \${\textbackslash}nu\$ of phase rigidity are \$(N-1)/2\$ and \$N-1\$, respectively. These exponents are universal within the class. The order-\$N\$ anisotropic EPs split and trace out multiple ellipses of EPs of order \$2\$ in the parameter space. For some particular configurations, all the EP ellipses coalesce and form a ring of EPs of order \$N\$. Crossover to the conventional order-\$N\$ EPs with \${\textbackslash}nu=(N-1)/N\$ is discussed.},
	urldate = {2019-03-06},
	journal = {arXiv:1903.01737 [cond-mat, physics:quant-ph]},
	author = {Xiao, Yi-Xin and Zhang, Zhao-Qing and Hang, Zhi Hong and Chan, C. T.},
	month = mar,
	year = {2019},
	note = {arXiv: 1903.01737},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{castellanos-gomez_black_2015,
	title = {Black {Phosphorus}: {Narrow} {Gap}, {Wide} {Applications}},
	volume = {6},
	issn = {1948-7185},
	shorttitle = {Black {Phosphorus}},
	url = {https://doi.org/10.1021/acs.jpclett.5b01686},
	doi = {10.1021/acs.jpclett.5b01686},
	abstract = {The recent isolation of atomically thin black phosphorus by mechanical exfoliation of bulk layered crystals has triggered an unprecedented interest, even higher than that raised by the first works on graphene and other two-dimensionals, in the nanoscience and nanotechnology community. In this Perspective, we critically analyze the reasons behind the surge of experimental and theoretical works on this novel two-dimensional material. We believe that the fact that black phosphorus band gap value spans over a wide range of the electromagnetic spectrum (interesting for thermal imaging, thermoelectrics, fiber optics communication, photovoltaics, etc.) that was not covered by any other two-dimensional material isolated to date, its high carrier mobility, its ambipolar field-effect, and its rather unusual in-plane anisotropy drew the attention of the scientific community toward this two-dimensional material. Here, we also review the current advances, the future directions and the challenges in this young research field.},
	number = {21},
	urldate = {2019-02-28},
	journal = {The Journal of Physical Chemistry Letters},
	author = {Castellanos-Gomez, Andres},
	month = nov,
	year = {2015},
	pages = {4280--4291}
}

@article{favron_photooxidation_2015,
	title = {Photooxidation and quantum confinement effects in exfoliated black phosphorus},
	volume = {14},
	copyright = {2015 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4299},
	doi = {10.1038/nmat4299},
	abstract = {Thin layers of black phosphorus have recently raised interest owing to their two-dimensional (2D) semiconducting properties, such as tunable direct bandgap and high carrier mobilities. This lamellar crystal of phosphorus atoms can be exfoliated down to monolayer 2D-phosphane (also called phosphorene) using procedures similar to those used for graphene. Probing the properties has, however, been challenged by a fast degradation of the thinnest layers on exposure to ambient conditions. Herein, we investigate this chemistry using in situ Raman and transmission electron spectroscopies. The results highlight a thickness-dependent photoassisted oxidation reaction with oxygen dissolved in adsorbed water. The oxidation kinetics is consistent with a phenomenological model involving electron transfer and quantum confinement as key parameters. A procedure carried out in a glove box is used to prepare mono-, bi- and multilayer 2D-phosphane in their pristine states for further studies on the effect of layer thickness on the Raman modes. Controlled experiments in ambient conditions are shown to lower the Ag1/Ag2 intensity ratio for ultrathin layers, a signature of oxidation.},
	language = {en},
	number = {8},
	urldate = {2019-02-28},
	journal = {Nature Materials},
	author = {Favron, Alexandre and Gaufrès, Etienne and Fossard, Frédéric and Phaneuf-L’Heureux, Anne-Laurence and Tang, Nathalie Y.-W. and Lévesque, Pierre L. and Loiseau, Annick and Leonelli, Richard and Francoeur, Sébastien and Martel, Richard},
	month = aug,
	year = {2015},
	pages = {826--832}
}

@article{liu_phosphorene:_2014,
	title = {Phosphorene: {An} {Unexplored} 2D {Semiconductor} with a {High} {Hole} {Mobility}},
	volume = {8},
	issn = {1936-0851},
	shorttitle = {Phosphorene},
	url = {https://doi.org/10.1021/nn501226z},
	doi = {10.1021/nn501226z},
	abstract = {We introduce the 2D counterpart of layered black phosphorus, which we call phosphorene, as an unexplored p-type semiconducting material. Same as graphene and MoS2, single-layer phosphorene is flexible and can be mechanically exfoliated. We find phosphorene to be stable and, unlike graphene, to have an inherent, direct, and appreciable band gap. Our ab initio calculations indicate that the band gap is direct, depends on the number of layers and the in-layer strain, and is significantly larger than the bulk value of 0.31–0.36 eV. The observed photoluminescence peak of single-layer phosphorene in the visible optical range confirms that the band gap is larger than that of the bulk system. Our transport studies indicate a hole mobility that reflects the structural anisotropy of phosphorene and complements n-type MoS2. At room temperature, our few-layer phosphorene field-effect transistors with 1.0 μm channel length display a high on-current of 194 mA/mm, a high hole field-effect mobility of 286 cm2/V·s, and an on/off ratio of up to 104. We demonstrate the possibility of phosphorene integration by constructing a 2D CMOS inverter consisting of phosphorene PMOS and MoS2 NMOS transistors.},
	number = {4},
	urldate = {2019-02-28},
	journal = {ACS Nano},
	author = {Liu, Han and Neal, Adam T. and Zhu, Zhen and Luo, Zhe and Xu, Xianfan and Tománek, David and Ye, Peide D.},
	month = apr,
	year = {2014},
	pages = {4033--4041}
}

@article{klimes_perspective:_2012,
	title = {Perspective: {Advances} and challenges in treating van der {Waals} dispersion forces in density functional theory},
	volume = {137},
	issn = {0021-9606},
	shorttitle = {Perspective},
	url = {https://aip.scitation.org/doi/10.1063/1.4754130},
	doi = {10.1063/1.4754130},
	abstract = {Electron dispersion forces play a crucial role in determining the structure and properties of biomolecules, molecular crystals, and many other systems. However, an accurate description of dispersion is highly challenging, with the most widely used electronic structure technique, density functional theory (DFT), failing to describe them with standard approximations. Therefore, applications of DFT to systems where dispersion is important have traditionally been of questionable accuracy. However, the last decade has seen a surge of enthusiasm in the DFT community to tackle this problem and in so-doing to extend the applicability of DFT-based methods. Here we discuss, classify, and evaluate some of the promising schemes to emerge in recent years. A brief perspective on the outstanding issues that remain to be resolved and some directions for future research are also provided.},
	number = {12},
	urldate = {2019-02-28},
	journal = {The Journal of Chemical Physics},
	author = {Klimeš, Jiří and Michaelides, Angelos},
	month = sep,
	year = {2012},
	pages = {120901}
}

@article{ehlen_evolution_2016,
	title = {Evolution of electronic structure of few-layer phosphorene from angle-resolved photoemission spectroscopy of black phosphorous},
	volume = {94},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.94.245410},
	doi = {10.1103/PhysRevB.94.245410},
	abstract = {A complete set of tight-binding parameters for the description of the quasiparticle dispersion relations of black phosphorous (BP) and N-layer phosphorene with N=1...∞ is presented. The parameters, which describe valence and conduction bands, are fit to angle-resolved photoemission spectroscopy (ARPES) data of pristine and lithium doped BP. We show that zone-folding of the experimental three-dimensional electronic band structure of BP is a simple and intuitive method to obtain the layer-dependent two-dimensional electronic structure of few-layer phosphorene. Zone folding yields the band gap of N-layer phosphorene in excellent quantitative agreement to experiments and ab initio calculations. A combined analysis of optical absorption and ARPES spectra of pristine and doped BP is used to estimate a value for the exciton binding energy of BP.},
	number = {24},
	urldate = {2019-02-28},
	journal = {Physical Review B},
	author = {Ehlen, N. and Senkovskiy, B. V. and Fedorov, A. V. and Perucchi, A. and Di Pietro, P. and Sanna, A. and Profeta, G. and Petaccia, L. and Grüneis, A.},
	month = dec,
	year = {2016},
	pages = {245410}
}

@article{morita_semiconducting_1986,
	title = {Semiconducting black phosphorus},
	volume = {39},
	issn = {1432-0630},
	url = {https://doi.org/10.1007/BF00617267},
	doi = {10.1007/BF00617267},
	abstract = {Black phosphorus is a narrow-gap semiconductor newly attracting attention because of recent success in growing single crystals at a high temperature under a high pressure. This review covers recent research work on the preparation, the crystal structure, the band structure, the electrical and optical properties, and the superconductivity of black phosphorus.},
	language = {en},
	number = {4},
	urldate = {2019-02-28},
	journal = {Applied Physics A},
	author = {Morita, A.},
	month = apr,
	year = {1986},
	keywords = {61 , 71 , 72 , 74 , 78 },
	pages = {227--242}
}

@article{mannix_synthesis_2015,
	title = {Synthesis of borophenes: {Anisotropic}, two-dimensional boron polymorphs},
	volume = {350},
	copyright = {Copyright © 2015, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Synthesis of borophenes},
	url = {http://science.sciencemag.org/content/350/6267/1513},
	doi = {10.1126/science.aad1080},
	abstract = {Borophene: Boron in two dimensions
Although bulk allotropes of carbon and boron differ greatly, small clusters of these elements show remarkable similarities. Boron analogs of two-dimensional carbon allotropes such as graphene have been predicted. Now Mannix et al. report the formation of two-dimensional boron by depositing the elemental boron onto a silver surface under ultrahigh-vacuum conditions (see the Perspective by Sachdev). The graphene-like structure was buckled, weakly bonded to the substrate, and metallic.
Science, this issue p. 1513; see also p. 1468
At the atomic-cluster scale, pure boron is markedly similar to carbon, forming simple planar molecules and cage-like fullerenes. Theoretical studies predict that two-dimensional (2D) boron sheets will adopt an atomic configuration similar to that of boron atomic clusters. We synthesized atomically thin, crystalline 2D boron sheets (i.e., borophene) on silver surfaces under ultrahigh-vacuum conditions. Atomic-scale characterization, supported by theoretical calculations, revealed structures reminiscent of fused boron clusters with multiple scales of anisotropic, out-of-plane buckling. Unlike bulk boron allotropes, borophene shows metallic characteristics that are consistent with predictions of a highly anisotropic, 2D metal.
A two-dimensional boron allotrope forms after depositing its elemental vapor on a silver surface in vacuum. [Also see Perspective by Sachdev]
A two-dimensional boron allotrope forms after depositing its elemental vapor on a silver surface in vacuum. [Also see Perspective by Sachdev]},
	language = {en},
	number = {6267},
	urldate = {2019-02-28},
	journal = {Science},
	author = {Mannix, Andrew J. and Zhou, Xiang-Feng and Kiraly, Brian and Wood, Joshua D. and Alducin, Diego and Myers, Benjamin D. and Liu, Xiaolong and Fisher, Brandon L. and Santiago, Ulises and Guest, Jeffrey R. and Yacaman, Miguel Jose and Ponce, Arturo and Oganov, Artem R. and Hersam, Mark C. and Guisinger, Nathan P.},
	month = dec,
	year = {2015},
	pmid = {26680195},
	pages = {1513--1516}
}

@article{zhu_epitaxial_2015,
	title = {Epitaxial growth of two-dimensional stanene},
	volume = {14},
	copyright = {2015 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4384},
	doi = {10.1038/nmat4384},
	abstract = {Following the first experimental realization of graphene, other ultrathin materials with unprecedented electronic properties have been explored, with particular attention given to the heavy group-IV elements Si, Ge and Sn. Two-dimensional buckled Si-based silicene has been recently realized by molecular beam epitaxy growth, whereas Ge-based germanene was obtained by molecular beam epitaxy and mechanical exfoliation. However, the synthesis of Sn-based stanene has proved challenging so far. Here, we report the successful fabrication of 2D stanene by molecular beam epitaxy, confirmed by atomic and electronic characterization using scanning tunnelling microscopy and angle-resolved photoemission spectroscopy, in combination with first-principles calculations. The synthesis of stanene and its derivatives will stimulate further experimental investigation of their theoretically predicted properties, such as a 2D topological insulating behaviour with a very large bandgap, and the capability to support enhanced thermoelectric performance, topological superconductivity and the near-room-temperature quantum anomalous Hall effect.},
	language = {en},
	number = {10},
	urldate = {2019-02-28},
	journal = {Nature Materials},
	author = {Zhu, Feng-feng and Chen, Wei-jiong and Xu, Yong and Gao, Chun-lei and Guan, Dan-dan and Liu, Can-hua and Qian, Dong and Zhang, Shou-Cheng and Jia, Jin-feng},
	month = oct,
	year = {2015},
	pages = {1020--1025}
}

@article{guan_phase_2014,
	title = {Phase {Coexistence} and {Metal}-{Insulator} {Transition} in {Few}-{Layer} {Phosphorene}: {A} {Computational} {Study}},
	volume = {113},
	shorttitle = {Phase {Coexistence} and {Metal}-{Insulator} {Transition} in {Few}-{Layer} {Phosphorene}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.113.046804},
	doi = {10.1103/PhysRevLett.113.046804},
	abstract = {Based on ab initio density functional calculations, we propose γ−P and δ−P as two additional stable structural phases of layered phosphorus besides the layered α−P (black) and β−P (blue) phosphorus allotropes. Monolayers of some of these allotropes have a wide band gap, whereas others, including γ−P, show a metal-insulator transition caused by in-layer strain or changing the number of layers. An unforeseen benefit is the possibility to connect different structural phases at no energy cost. This becomes particularly valuable in assembling heterostructures with well-defined metallic and semiconducting regions in one contiguous layer.},
	number = {4},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Guan, Jie and Zhu, Zhen and Tománek, David},
	month = jul,
	year = {2014},
	pages = {046804}
}

@article{zhu_semiconducting_2014,
	title = {Semiconducting {Layered} {Blue} {Phosphorus}: {A} {Computational} {Study}},
	volume = {112},
	shorttitle = {Semiconducting {Layered} {Blue} {Phosphorus}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.112.176802},
	doi = {10.1103/PhysRevLett.112.176802},
	abstract = {We investigate a previously unknown phase of phosphorus that shares its layered structure and high stability with the black phosphorus allotrope. We find the in-plane hexagonal structure and bulk layer stacking of this structure, which we call “blue phosphorus,” to be related to graphite. Unlike graphite and black phosphorus, blue phosphorus displays a wide fundamental band gap. Still, it should exfoliate easily to form quasi-two-dimensional structures suitable for electronic applications. We study a likely transformation pathway from black to blue phosphorus and discuss possible ways to synthesize the new structure.},
	number = {17},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Zhu, Zhen and Tománek, David},
	month = may,
	year = {2014},
	pages = {176802}
}

@article{splendiani_emerging_2010,
	title = {Emerging {Photoluminescence} in {Monolayer} {MoS}2},
	volume = {10},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl903868w},
	doi = {10.1021/nl903868w},
	abstract = {Novel physical phenomena can emerge in low-dimensional nanomaterials. Bulk MoS2, a prototypical metal dichalcogenide, is an indirect bandgap semiconductor with negligible photoluminescence. When the MoS2 crystal is thinned to monolayer, however, a strong photoluminescence emerges, indicating an indirect to direct bandgap transition in this d-electron system. This observation shows that quantum confinement in layered d-electron materials like MoS2 provides new opportunities for engineering the electronic structure of matter at the nanoscale.},
	number = {4},
	urldate = {2019-02-28},
	journal = {Nano Letters},
	author = {Splendiani, Andrea and Sun, Liang and Zhang, Yuanbo and Li, Tianshu and Kim, Jonghwan and Chim, Chi-Yung and Galli, Giulia and Wang, Feng},
	month = apr,
	year = {2010},
	pages = {1271--1275}
}

@article{zhu_multivalency-driven_2017,
	title = {Multivalency-{Driven} {Formation} of {Te}-{Based} {Monolayer} {Materials}: {A} {Combined} {First}-{Principles} and {Experimental} study},
	volume = {119},
	shorttitle = {Multivalency-{Driven} {Formation} of {Te}-{Based} {Monolayer} {Materials}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.119.106101},
	doi = {10.1103/PhysRevLett.119.106101},
	abstract = {Contemporary science is witnessing a rapid expansion of the two-dimensional (2D) materials family, each member possessing intriguing emergent properties of fundamental and practical importance. Using the particle-swarm optimization method in combination with first-principles density functional theory calculations, here we predict a new category of 2D monolayers named tellurene, composed of the metalloid element Te, with stable 1T−MoS2-like (α−Te), and metastable tetragonal (β−Te) and 2H−MoS2-like (γ−Te) structures. The underlying formation mechanism is inherently rooted in the multivalent nature of Te, with the central-layer Te behaving more metal-like (e.g., Mo), and the two outer layers more semiconductorlike (e.g., S). We also show that the α−Te phase can be spontaneously obtained from the magic thicknesses divisible by three layers truncated along the [001] direction of the trigonal structure of bulk Te, and both the α- and β−Te phases possess electron and hole mobilities much higher than MoS2. Furthermore, we present preliminary but convincing experimental evidence for the layering behavior of Te on HOPG substrates, and predict the importance of multivalency in the layering behavior of Se. These findings effectively extend the realm of 2D materials to group-VI elements.},
	number = {10},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Zhu, Zhili and Cai, Xiaolin and Yi, Seho and Chen, Jinglei and Dai, Yawei and Niu, Chunyao and Guo, Zhengxiao and Xie, Maohai and Liu, Feng and Cho, Jun-Hyung and Jia, Yu and Zhang, Zhenyu},
	month = sep,
	year = {2017},
	pages = {106101}
}

@article{cahangirov_two-_2009,
	title = {Two- and {One}-{Dimensional} {Honeycomb} {Structures} of {Silicon} and {Germanium}},
	volume = {102},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.102.236804},
	doi = {10.1103/PhysRevLett.102.236804},
	abstract = {First-principles calculations of structure optimization, phonon modes, and finite temperature molecular dynamics predict that silicon and germanium can have stable, two-dimensional, low-buckled, honeycomb structures. Similar to graphene, these puckered structures are ambipolar and their charge carriers can behave like a massless Dirac fermion due to their π and π∗ bands which are crossed linearly at the Fermi level. In addition to these fundamental properties, bare and hydrogen passivated nanoribbons of Si and Ge show remarkable electronic and magnetic properties, which are size and orientation dependent. These properties offer interesting alternatives for the engineering of diverse nanodevices.},
	number = {23},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Cahangirov, S. and Topsakal, M. and Aktürk, E. and Şahin, H. and Ciraci, S.},
	month = jun,
	year = {2009},
	pages = {236804}
}

@article{benitez_strongly_2018,
	title = {Strongly anisotropic spin relaxation in graphene–transition metal dichalcogenide heterostructures at room temperature},
	volume = {14},
	copyright = {2017 The Author(s)},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/s41567-017-0019-2},
	doi = {10.1038/s41567-017-0019-2},
	abstract = {Large spin–orbit coupling can be induced when graphene interfaces with semiconducting transition metal dichalcogenides, leading to strongly anisotropic spin dynamics. As a result, orientation-dependent spin relaxation is observed.},
	language = {En},
	number = {3},
	urldate = {2019-02-28},
	journal = {Nature Physics},
	author = {Benítez, L. Antonio and Sierra, Juan F. and Torres, Williams Savero and Arrighi, Aloïs and Bonell, Frédéric and Costache, Marius V. and Valenzuela, Sergio O.},
	month = mar,
	year = {2018},
	pages = {303}
}

@article{gmitra_graphene_2015,
	title = {Graphene on transition-metal dichalcogenides: {A} platform for proximity spin-orbit physics and optospintronics},
	volume = {92},
	shorttitle = {Graphene on transition-metal dichalcogenides},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.92.155403},
	doi = {10.1103/PhysRevB.92.155403},
	abstract = {Hybrids of graphene and two-dimensional transition-metal dichalcogenides (TMDCs) have the potential to bring graphene spintronics to the next level. As we show here by performing first-principles calculations of graphene on monolayer MoS2, there are several advantages of such hybrids over pristine graphene. First, Dirac electrons in graphene exhibit a giant global proximity spin-orbit coupling, without compromising the semimetallic character of the whole system at zero field. Remarkably, these spin-orbit effects can be very accurately described by a simple effective Hamiltonian. Second, the Fermi level can be tuned by a transverse electric field to cross the MoS2 conduction band, creating a system of coupled massive and massless electron gases. Both charge and spin transport in such systems should be unique. Finally, we propose to use graphene/TMDC structures as a platform for optospintronics, in particular, for optical spin injection into graphene and for studying spin transfer between TMDCs and graphene.},
	number = {15},
	urldate = {2019-02-28},
	journal = {Physical Review B},
	author = {Gmitra, Martin and Fabian, Jaroslav},
	month = oct,
	year = {2015},
	pages = {155403}
}

@article{cui_multi-terminal_2015,
	title = {Multi-terminal transport measurements of {MoS}$_{\textrm{2}}$ using a van der {Waals} heterostructure device platform},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2015.70},
	doi = {10.1038/nnano.2015.70},
	abstract = {Atomically thin two-dimensional semiconductors such as MoS2 hold great promise for electrical, optical and mechanical devices and display novel physical phenomena. However, the electron mobility of mono- and few-layer MoS2 has so far been substantially below theoretically predicted limits, which has hampered efforts to observe its intrinsic quantum transport behaviours. Potential sources of disorder and scattering include defects such as sulphur vacancies in the MoS2 itself as well as extrinsic sources such as charged impurities and remote optical phonons from oxide dielectrics. To reduce extrinsic scattering, we have developed here a van der Waals heterostructure device platform where MoS2 layers are fully encapsulated within hexagonal boron nitride and electrically contacted in a multi-terminal geometry using gate-tunable graphene electrodes. Magneto-transport measurements show dramatic improvements in performance, including a record-high Hall mobility reaching 34,000 cm2 V–1 s–1 for six-layer MoS2 at low temperature, confirming that low-temperature performance in previous studies was limited by extrinsic interfacial impurities rather than bulk defects in the MoS2. We also observed Shubnikov–de Haas oscillations in high-mobility monolayer and few-layer MoS2. Modelling of potential scattering sources and quantum lifetime analysis indicate that a combination of short-range and long-range interfacial scattering limits the low-temperature mobility of MoS2.},
	language = {en},
	number = {6},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Cui, Xu and Lee, Gwan-Hyoung and Kim, Young Duck and Arefe, Ghidewon and Huang, Pinshane Y. and Lee, Chul-Ho and Chenet, Daniel A. and Zhang, Xian and Wang, Lei and Ye, Fan and Pizzocchero, Filippo and Jessen, Bjarke S. and Watanabe, Kenji and Taniguchi, Takashi and Muller, David A. and Low, Tony and Kim, Philip and Hone, James},
	month = jun,
	year = {2015},
	pages = {534--540}
}

@article{zhao_large-scale_2016,
	title = {Large-scale chemical assembly of atomically thin transistors and circuits},
	volume = {11},
	copyright = {2016 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2016.115},
	doi = {10.1038/nnano.2016.115},
	abstract = {Next-generation electronics calls for new materials beyond silicon, aiming at increased functionality, performance and scaling in integrated circuits. In this respect, two-dimensional gapless graphene and semiconducting transition-metal dichalcogenides have emerged as promising candidates due to their atomic thickness and chemical stability. However, difficulties with precise spatial control during their assembly currently impede actual integration into devices. Here, we report on the large-scale, spatially controlled synthesis of heterostructures made of single-layer semiconducting molybdenum disulfide contacting conductive graphene. Transmission electron microscopy studies reveal that the single-layer molybdenum disulfide nucleates at the graphene edges. We demonstrate that such chemically assembled atomic transistors exhibit high transconductance (10 µS), on–off ratio (∼106) and mobility (∼17 cm2 V−1 s−1). The precise site selectivity from atomically thin conducting and semiconducting crystals enables us to exploit these heterostructures to assemble two-dimensional logic circuits, such as an NMOS inverter with high voltage gain (up to 70).},
	language = {en},
	number = {11},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Zhao, Mervin and Ye, Yu and Han, Yimo and Xia, Yang and Zhu, Hanyu and Wang, Siqi and Wang, Yuan and Muller, David A. and Zhang, Xiang},
	month = nov,
	year = {2016},
	pages = {954--959}
}

@article{zhang_strain_2018,
	title = {Strain distributions and their influence on electronic structures of {WSe} 2 –{MoS} 2 laterally strained heterojunctions},
	volume = {13},
	copyright = {2018 The Author(s)},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-017-0022-x},
	doi = {10.1038/s41565-017-0022-x},
	abstract = {Mapping a moiré pattern in a lateral lattice-mismatched WSe2–MoS2 heterojunction enables determination of the full strain tensor and the study of strain-induced electronic properties.},
	language = {En},
	number = {2},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Zhang, Chendong and Li, Ming-Yang and Tersoff, Jerry and Han, Yimo and Su, Yushan and Li, Lain-Jong and Muller, David A. and Shih, Chih-Kang},
	month = feb,
	year = {2018},
	pages = {152}
}

@article{lopez-sanchez_ultrasensitive_2013,
	title = {Ultrasensitive photodetectors based on monolayer {MoS}$_{\textrm{2}}$},
	volume = {8},
	copyright = {2013 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2013.100},
	doi = {10.1038/nnano.2013.100},
	abstract = {Two-dimensional materials are an emerging class of new materials with a wide range of electrical properties and potential practical applications. Although graphene1 is the most well-studied two-dimensional material, single layers of other materials, such as insulating BN (ref. 2) and semiconducting MoS2 (refs 3, 4) or WSe2 (refs 5, 6), are gaining increasing attention as promising gate insulators and channel materials for field-effect transistors. Because monolayer MoS2 is a direct-bandgap semiconductor7,8 due to quantum-mechanical confinement7,9,10, it could be suitable for applications in optoelectronic devices where the direct bandgap would allow a high absorption coefficient and efficient electron–hole pair generation under photoexcitation. Here, we demonstrate ultrasensitive monolayer MoS2 phototransistors with improved device mobility and ON current. Our devices show a maximum external photoresponsivity of 880 A W−1 at a wavelength of 561 nm and a photoresponse in the 400–680 nm range. With recent developments in large-scale production techniques such as liquid-scale exfoliation11,12,13 and chemical vapour deposition-like growth14,15, MoS2 shows important potential for applications in MoS2-based integrated optoelectronic circuits, light sensing, biomedical imaging, video recording and spectroscopy.},
	language = {en},
	number = {7},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Lopez-Sanchez, Oriol and Lembke, Dominik and Kayci, Metin and Radenovic, Aleksandra and Kis, Andras},
	month = jul,
	year = {2013},
	pages = {497--501}
}

@article{ross_electrically_2014,
	title = {Electrically tunable excitonic light-emitting diodes based on monolayer {WSe}$_{\textrm{2}}$ p–n junctions},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.26},
	doi = {10.1038/nnano.2014.26},
	abstract = {The development of light-emitting diodes with improved efficiency, spectral properties, compactness and integrability is important for lighting, display, optical interconnect, logic and sensor applications1,2,3,4,5,6,7,8. Monolayer transition-metal dichalcogenides have recently emerged as interesting candidates for optoelectronic applications due to their unique optical properties9,10,11,12,13,14,15,16. Electroluminescence has already been observed from monolayer MoS2 devices17,18. However, the electroluminescence efficiency was low and the linewidth broad due both to the poor optical quality of the MoS2 and to ineffective contacts. Here, we report electroluminescence from lateral p–n junctions in monolayer WSe2 induced electrostatically using a thin boron nitride support as a dielectric layer with multiple metal gates beneath. This structure allows effective injection of electrons and holes, and, combined with the high optical quality of WSe2, yields bright electroluminescence with 1,000 times smaller injection current and 10 times smaller linewidth than in MoS2 (refs 17,18). Furthermore, by increasing the injection bias we can tune the electroluminescence between regimes of impurity-bound, charged and neutral excitons. This system has the required ingredients for new types of optoelectronic device, such as spin- and valley-polarized light-emitting diodes, on-chip lasers and two-dimensional electro-optic modulators.},
	language = {en},
	number = {4},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Ross, Jason S. and Klement, Philip and Jones, Aaron M. and Ghimire, Nirmal J. and Yan, Jiaqiang and Mandrus, D. G. and Taniguchi, Takashi and Watanabe, Kenji and Kitamura, Kenji and Yao, Wang and Cobden, David H. and Xu, Xiaodong},
	month = apr,
	year = {2014},
	pages = {268--272}
}
@article{radisavljevic_single-layer_2011,
	title = {Single-layer {MoS}$_{\textrm{2}}$ transistors},
	volume = {6},
	copyright = {2011 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2010.279},
	doi = {10.1038/nnano.2010.279},
	abstract = {Two-dimensional materials are attractive for use in next-generation nanoelectronic devices because, compared to one-dimensional materials, it is relatively easy to fabricate complex structures from them. The most widely studied two-dimensional material is graphene1,2, both because of its rich physics3,4,5 and its high mobility6. However, pristine graphene does not have a bandgap, a property that is essential for many applications, including transistors7. Engineering a graphene bandgap increases fabrication complexity and either reduces mobilities to the level of strained silicon films8,9,10,11,12,13 or requires high voltages14,15. Although single layers of MoS2 have a large intrinsic bandgap of 1.8 eV (ref. 16), previously reported mobilities in the 0.5–3 cm2 V−1 s−1 range17 are too low for practical devices. Here, we use a halfnium oxide gate dielectric to demonstrate a room-temperature single-layer MoS2 mobility of at least 200 cm2 V−1 s−1, similar to that of graphene nanoribbons, and demonstrate transistors with room-temperature current on/off ratios of 1 × 108 and ultralow standby power dissipation. Because monolayer MoS2 has a direct bandgap16,18, it can be used to construct interband tunnel FETs19, which offer lower power consumption than classical transistors. Monolayer MoS2 could also complement graphene in applications that require thin transparent semiconductors, such as optoelectronics and energy harvesting.},
	language = {en},
	number = {3},
	urldate = {2019-02-28},
	journal = {Nature Nanotechnology},
	author = {Radisavljevic, B. and Radenovic, A. and Brivio, J. and Giacometti, V. and Kis, A.},
	month = mar,
	year = {2011},
	pages = {147--150}
}

@article{jariwala_emerging_2014,
	title = {Emerging {Device} {Applications} for {Semiconducting} {Two}-{Dimensional} {Transition} {Metal} {Dichalcogenides}},
	volume = {8},
	issn = {1936-0851},
	url = {https://doi.org/10.1021/nn500064s},
	doi = {10.1021/nn500064s},
	abstract = {With advances in exfoliation and synthetic techniques, atomically thin films of semiconducting transition metal dichalcogenides have recently been isolated and characterized. Their two-dimensional structure, coupled with a direct band gap in the visible portion of the electromagnetic spectrum, suggests suitability for digital electronics and optoelectronics. Toward that end, several classes of high-performance devices have been reported along with significant progress in understanding their physical properties. Here, we present a review of the architecture, operating principles, and physics of electronic and optoelectronic devices based on ultrathin transition metal dichalcogenide semiconductors. By critically assessing and comparing the performance of these devices with competing technologies, the merits and shortcomings of this emerging class of electronic materials are identified, thereby providing a roadmap for future development.},
	number = {2},
	urldate = {2019-02-28},
	journal = {ACS Nano},
	author = {Jariwala, Deep and Sangwan, Vinod K. and Lauhon, Lincoln J. and Marks, Tobin J. and Hersam, Mark C.},
	month = feb,
	year = {2014},
	pages = {1102--1120}
}

@article{xiao_coupled_2012,
	title = {Coupled {Spin} and {Valley} {Physics} in {Monolayers} of \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$ and {Other} {Group}-{VI} {Dichalcogenides}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.196802},
	doi = {10.1103/PhysRevLett.108.196802},
	abstract = {We show that inversion symmetry breaking together with spin-orbit coupling leads to coupled spin and valley physics in monolayers of MoS2 and other group-VI dichalcogenides, making possible controls of spin and valley in these 2D materials. The spin-valley coupling at the valence-band edges suppresses spin and valley relaxation, as flip of each index alone is forbidden by the valley-contrasting spin splitting. Valley Hall and spin Hall effects coexist in both electron-doped and hole-doped systems. Optical interband transitions have frequency-dependent polarization selection rules which allow selective photoexcitation of carriers with various combination of valley and spin indices. Photoinduced spin Hall and valley Hall effects can generate long lived spin and valley accumulations on sample boundaries. The physics discussed here provides a route towards the integration of valleytronics and spintronics in multivalley materials with strong spin-orbit coupling and inversion symmetry breaking.},
	number = {19},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Xiao, Di and Liu, Gui-Bin and Feng, Wanxiang and Xu, Xiaodong and Yao, Wang},
	month = may,
	year = {2012},
	pages = {196802}
}

@misc{noauthor_emerging_nodate,
	title = {Emerging {Photoluminescence} in {Monolayer} {MoS}2 - {Nano} {Letters} ({ACS} {Publications})},
	url = {https://pubs.acs.org/doi/abs/10.1021/nl903868w},
	urldate = {2019-02-28}
}

@article{mak_atomically_2010,
	title = {Atomically {Thin} \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$: {A} {New} {Direct}-{Gap} {Semiconductor}},
	volume = {105},
	shorttitle = {Atomically {Thin} \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.105.136805},
	doi = {10.1103/PhysRevLett.105.136805},
	abstract = {The electronic properties of ultrathin crystals of molybdenum disulfide consisting of N=1,2,…,6 S-Mo-S monolayers have been investigated by optical spectroscopy. Through characterization by absorption, photoluminescence, and photoconductivity spectroscopy, we trace the effect of quantum confinement on the material’s electronic structure. With decreasing thickness, the indirect band gap, which lies below the direct gap in the bulk material, shifts upwards in energy by more than 0.6 eV. This leads to a crossover to a direct-gap material in the limit of the single monolayer. Unlike the bulk material, the MoS2 monolayer emits light strongly. The freestanding monolayer exhibits an increase in luminescence quantum efficiency by more than a factor of 104 compared with the bulk material.},
	number = {13},
	urldate = {2019-02-28},
	journal = {Physical Review Letters},
	author = {Mak, Kin Fai and Lee, Changgu and Hone, James and Shan, Jie and Heinz, Tony F.},
	month = sep,
	year = {2010},
	pages = {136805}
}

@article{ribeiro-soares_group_2014,
	title = {Group theory analysis of phonons in two-dimensional transition metal dichalcogenides},
	volume = {90},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.90.115438},
	doi = {10.1103/PhysRevB.90.115438},
	abstract = {Transition metal dichalcogenides (TMDCs) have emerged as a new two-dimensional material's field since the monolayer and few-layer limits show different properties when compared to each other and to their respective bulk materials. For example, in some cases when the bulk material is exfoliated down to a monolayer, an indirect-to-direct band gap in the visible range is observed. The number of layers N (N even or odd) drives changes in space-group symmetry that are reflected in the optical properties. The understanding of the space-group symmetry as a function of the number of layers is therefore important for the correct interpretation of the experimental data. Here we present a thorough group theory study of the symmetry aspects relevant to optical and spectroscopic analysis, for the most common polytypes of TMDCs, i.e., 2Ha, 2Hc and 1T, as a function of the number of layers. Real space symmetries, the group of the wave vectors, the relevance of inversion symmetry, irreducible representations of the vibrational modes, optical activity, and Raman tensors are discussed.},
	number = {11},
	urldate = {2019-02-28},
	journal = {Physical Review B},
	author = {Ribeiro-Soares, J. and Almeida, R. M. and Barros, E. B. and Araujo, P. T. and Dresselhaus, M. S. and Cançado, L. G. and Jorio, A.},
	month = sep,
	year = {2014},
	pages = {115438}
}

@article{benitez_strongly_2018,
	title = {Strongly anisotropic spin relaxation in graphene–transition metal dichalcogenide heterostructures at room temperature},
	volume = {14},
	copyright = {2017 The Author(s)},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/s41567-017-0019-2},
	doi = {10.1038/s41567-017-0019-2},
	abstract = {Large spin–orbit coupling can be induced when graphene interfaces with semiconducting transition metal dichalcogenides, leading to strongly anisotropic spin dynamics. As a result, orientation-dependent spin relaxation is observed.},
	language = {En},
	number = {3},
	urldate = {2019-02-28},
	journal = {Nature Physics},
	author = {Benítez, L. Antonio and Sierra, Juan F. and Torres, Williams Savero and Arrighi, Aloïs and Bonell, Frédéric and Costache, Marius V. and Valenzuela, Sergio O.},
	month = mar,
	year = {2018},
	pages = {303}
}

@article{salemi_spin-dependent_2018,
	title = {Spin-dependent properties in zigzag graphene nanoribbons with phenyl-edge defects},
	volume = {98},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.214204},
	doi = {10.1103/PhysRevB.98.214204},
	abstract = {Recent outbreaks in bottom-up chemical techniques have demonstrated the synthesis of atomically perfect zigzag graphene nanoribbons (ZGNRs) and of their corresponding analogs with phenyl-edge functionalization [P. Ruffieux et al., Nature 531, 489 (2016)]. Since spin-polarized currents can be generated at the edges of the ZGNRs, the control of phenyl decoration at the zigzag edges could accurately tune the electronic properties of these carbon-based nanoribbons. In the present paper, using first-principles calculations and a Landauer-Büttiker approach, the electronic and magnetic properties as well as the spin-resolved transmissions are investigated in various phenyl-edge-modified ZGNRs. The understanding of the spin-dependent transport properties in relation to the atomic structure opens the way to design devices such as spin valves for future spintronics applications.},
	number = {21},
	urldate = {2019-02-28},
	journal = {Physical Review B},
	author = {Salemi, Leandro and Lherbier, Aurélien and Charlier, Jean-Christophe},
	month = dec,
	year = {2018},
	pages = {214204}
}

@article{ruffieux_-surface_2016,
	title = {On-surface synthesis of graphene nanoribbons with zigzag edge topology},
	volume = {531},
	copyright = {2016 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature17151},
	doi = {10.1038/nature17151},
	abstract = {Graphene-based nanostructures exhibit electronic properties that are not present in extended graphene. For example, quantum confinement in carbon nanotubes and armchair graphene nanoribbons leads to the opening of substantial electronic bandgaps that are directly linked to their structural boundary conditions1,2. Nanostructures with zigzag edges are expected to host spin-polarized electronic edge states and can thus serve as key elements for graphene-based spintronics3. The edge states of zigzag graphene nanoribbons (ZGNRs) are predicted to couple ferromagnetically along the edge and antiferromagnetically between the edges4, but direct observation of spin-polarized edge states for zigzag edge topologies—including ZGNRs—has not yet been achieved owing to the limited precision of current top-down approaches5,6,7,8,9,10. Here we describe the bottom-up synthesis of ZGNRs through surface-assisted polymerization and cyclodehydrogenation of specifically designed precursor monomers to yield atomically precise zigzag edges. Using scanning tunnelling spectroscopy we show the existence of edge-localized states with large energy splittings. We expect that the availability of ZGNRs will enable the characterization of their predicted spin-related properties, such as spin confinement11 and filtering12,13, and will ultimately add the spin degree of freedom to graphene-based circuitry.},
	language = {en},
	number = {7595},
	urldate = {2019-02-28},
	journal = {Nature},
	author = {Ruffieux, Pascal and Wang, Shiyong and Yang, Bo and Sánchez-Sánchez, Carlos and Liu, Jia and Dienel, Thomas and Talirz, Leopold and Shinde, Prashant and Pignedoli, Carlo A. and Passerone, Daniele and Dumslaff, Tim and Feng, Xinliang and Müllen, Klaus and Fasel, Roman},
	month = mar,
	year = {2016},
	pages = {489--492}
}

@article{wang_giant_2016,
	title = {Giant edge state splitting at atomically precise graphene zigzag edges},
	volume = {7},
	copyright = {2016 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms11507},
	doi = {10.1038/ncomms11507},
	abstract = {Zigzag edges of graphene nanostructures host localized electronic states that are predicted to be spin-polarized. However, these edge states are highly susceptible to edge roughness and interaction with a supporting substrate, complicating the study of their intrinsic electronic and magnetic structure. Here, we focus on atomically precise graphene nanoribbons whose two short zigzag edges host exactly one localized electron each. Using the tip of a scanning tunnelling microscope, the graphene nanoribbons are transferred from the metallic growth substrate onto insulating islands of NaCl in order to decouple their electronic structure from the metal. The absence of charge transfer and hybridization with the substrate is confirmed by scanning tunnelling spectroscopy, which reveals a pair of occupied/unoccupied edge states. Their large energy splitting of 1.9 eV is in accordance with ab initio many-body perturbation theory calculations and reflects the dominant role of electron–electron interactions in these localized states.},
	language = {en},
	urldate = {2019-02-28},
	journal = {Nature Communications},
	author = {Wang, Shiyong and Talirz, Leopold and Pignedoli, Carlo A. and Feng, Xinliang and Müllen, Klaus and Fasel, Roman and Ruffieux, Pascal},
	month = may,
	year = {2016},
	pages = {11507}
}

@article{ma_direct_2017,
	title = {Direct {Four}-{Probe} {Measurement} of {Grain}-{Boundary} {Resistivity} and {Mobility} in {Millimeter}-{Sized} {Graphene}},
	volume = {17},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/acs.nanolett.7b01624},
	doi = {10.1021/acs.nanolett.7b01624},
	abstract = {Grain boundaries (GBs) in polycrystalline graphene scatter charge carriers, which reduces carrier mobility and limits graphene applications in high-speed electronics. Here we report the extraction of the resistivity of GBs and the effect of GBs on carrier mobility by direct four-probe measurements on millimeter-sized graphene bicrystals grown by chemical vapor deposition (CVD). To extract the GB resistivity and carrier mobility from direct four-probe intragrain and intergrain measurements, an electronically equivalent extended 2D GB region is defined based on Ohm’s law. Measurements on seven representative GBs find that the maximum resistivities are in the range of several kΩ·μm to more than 100 kΩ·μm. Furthermore, the mobility in these defective regions is reduced to 0.4–5.9‰ of the mobility of single-crystal, pristine graphene. Similarly, the effect of wrinkles on carrier transport can also be derived. The present approach provides a reliable way to directly probe charge-carrier scattering at GBs and can be further applied to evaluate the GB effect of other two-dimensional polycrystalline materials, such as transition-metal dichalcogenides (TMDCs).},
	number = {9},
	urldate = {2019-02-25},
	journal = {Nano Letters},
	author = {Ma, Ruisong and Huan, Qing and Wu, Liangmei and Yan, Jiahao and Guo, Wei and Zhang, Yu-Yang and Wang, Shuai and Bao, Lihong and Liu, Yunqi and Du, Shixuan and Pantelides, Sokrates T. and Gao, Hong-Jun},
	month = sep,
	year = {2017},
	pages = {5291--5296}
}

@article{kramer_localization:_1993,
	title = {Localization: theory and experiment},
	volume = {56},
	issn = {0034-4885},
	shorttitle = {Localization},
	url = {https://doi.org/10.1088%2F0034-4885%2F56%2F12%2F001},
	doi = {10.1088/0034-4885/56/12/001},
	language = {en},
	number = {12},
	urldate = {2019-02-25},
	journal = {Reports on Progress in Physics},
	author = {Kramer, B. and MacKinnon, A.},
	month = dec,
	year = {1993},
	pages = {1469--1564}
}

@misc{noauthor_sizing_nodate,
	title = {Sizing {Charts}},
	url = {https://www.runningwarehouse.com/CustService/sizing.html},
	urldate = {2019-02-24}
}

@article{mciver_light-induced_nature,
	title = {Light-induced anomalous {Hall} effect in graphene},
	abstract = {Many striking non-equilibrium phenomena have been discovered or predicted in optically-driven quantum solids, ranging from light-induced superconductivity to Floquet-engineered topological phases. These effects are expected to lead to dramatic changes in electrical transport, but can only be comprehensively characterized or functionalized with a direct interface to electrical devices that operate at ultrafast speeds. Here, we make use of laser-triggered photoconductive switches to measure the ultrafast transport properties of monolayer graphene, driven by a mid-infrared femtosecond pulse of circularly polarized light. The immediate goal of this experiment is to probe the transport signatures of a predicted photon-dressed topological band structure in graphene, similar to the one originally proposed by Haldane. We report the observation of an anomalous Hall effect in the absence of an applied magnetic field. The dependence of the effect on a gate potential used to tune the Fermi level reveals multiple features that directly reflect the dressed band structure expected from Floquet theory, including a {\textasciitilde}60 meV wide plateau centered at the Dirac point. We find that when the Fermi level lies within this plateau, the anomalous Hall conductance approaches 2e{\textasciicircum}2/h.},
	journal = {Nat. Phys.},
	author = {McIver, J. W. and Schulte, B. and Stein, F.-U. and Matsuyama, T. and Jotzu, G. and Meier, G. and Cavalleri, A.},
	month = nov,
	year = {2020},
}

@article{jotzu_experimental_2014,
	title = {Experimental realization of the topological {Haldane} model with ultracold fermions},
	volume = {515},
	copyright = {2014 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature13915},
	doi = {10.1038/nature13915},
	abstract = {The Haldane model on a honeycomb lattice is a paradigmatic example of a Hamiltonian featuring topologically distinct phases of matter1. It describes a mechanism through which a quantum Hall effect can appear as an intrinsic property of a band structure, rather than being caused by an external magnetic field2. Although physical implementation has been considered unlikely, the Haldane model has provided the conceptual basis for theoretical and experimental research exploring topological insulators and superconductors2,3,4,5,6. Here we report the experimental realization of the Haldane model and the characterization of its topological band structure, using ultracold fermionic atoms in a periodically modulated optical honeycomb lattice. The Haldane model is based on breaking both time-reversal symmetry and inversion symmetry. To break time-reversal symmetry, we introduce complex next-nearest-neighbour tunnelling terms, which we induce through circular modulation of the lattice position7. To break inversion symmetry, we create an energy offset between neighbouring sites8. Breaking either of these symmetries opens a gap in the band structure, which we probe using momentum-resolved interband transitions. We explore the resulting Berry curvatures, which characterize the topology of the lowest band, by applying a constant force to the atoms and find orthogonal drifts analogous to a Hall current. The competition between the two broken symmetries gives rise to a transition between topologically distinct regimes. By identifying the vanishing gap at a single Dirac point, we map out this transition line experimentally and quantitatively compare it to calculations using Floquet theory without free parameters. We verify that our approach, which allows us to tune the topological properties dynamically, is suitable even for interacting fermionic systems. Furthermore, we propose a direct extension to realize spin-dependent topological Hamiltonians.},
	language = {en},
	number = {7526},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Jotzu, Gregor and Messer, Michael and Desbuquois, Rémi and Lebrat, Martin and Uehlinger, Thomas and Greif, Daniel and Esslinger, Tilman},
	month = nov,
	year = {2014},
	pages = {237--240}
}

@article{mounet_two-dimensional_2018,
	title = {Two-dimensional materials from high-throughput computational exfoliation of experimentally known compounds},
	volume = {13},
	copyright = {2018 © The Author (s) 2017, under exclusive licence to Macmillan Publishers Limited, part of Springer Nature},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-017-0035-5},
	doi = {10.1038/s41565-017-0035-5},
	abstract = {The largest available database of potentially exfoliable 2D materials has been obtained via high-throughput calculations using van der Waals density functional theory.},
	language = {En},
	number = {3},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Mounet, Nicolas and Gibertini, Marco and Schwaller, Philippe and Campi, Davide and Merkys, Andrius and Marrazzo, Antimo and Sohier, Thibault and Castelli, Ivano Eligio and Cepellotti, Andrea and Pizzi, Giovanni and Marzari, Nicola},
	month = mar,
	year = {2018},
	pages = {246}
}

@article{dai_graphene_2015,
	title = {Graphene on hexagonal boron nitride as a tunable hyperbolic metamaterial},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2015.131},
	doi = {10.1038/nnano.2015.131},
	abstract = {Hexagonal boron nitride (h-BN) is a natural hyperbolic material1, in which the dielectric constants are the same in the basal plane (εt ≡ εx = εy) but have opposite signs (εtεz {\textless} 0) in the normal plane (εz)1,2,3,4. Owing to this property, finite-thickness slabs of h-BN act as multimode waveguides for the propagation of hyperbolic phonon polaritons1,2,5—collective modes that originate from the coupling between photons and electric dipoles6 in phonons. However, control of these hyperbolic phonon polaritons modes has remained challenging, mostly because their electrodynamic properties are dictated by the crystal lattice of h-BN1,2,7. Here we show, by direct nano-infrared imaging, that these hyperbolic polaritons can be effectively modulated in a van der Waals heterostructure8 composed of monolayer graphene on h-BN. Tunability originates from the hybridization of surface plasmon polaritons in graphene9,10,11,12,13 with hyperbolic phonon polaritons in h-BN1,2, so that the eigenmodes of the graphene/h-BN heterostructure are hyperbolic plasmon–phonon polaritons. The hyperbolic plasmon–phonon polaritons in graphene/h-BN suffer little from ohmic losses, making their propagation length 1.5–2.0 times greater than that of hyperbolic phonon polaritons in h-BN. The hyperbolic plasmon–phonon polaritons possess the combined virtues of surface plasmon polaritons in graphene and hyperbolic phonon polaritons in h-BN. Therefore, graphene/h-BN can be classified as an electromagnetic metamaterial14 as the resulting properties of these devices are not present in its constituent elements alone.},
	language = {en},
	number = {8},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Dai, S. and Ma, Q. and Liu, M. K. and Andersen, T. and Fei, Z. and Goldflam, M. D. and Wagner, M. and Watanabe, K. and Taniguchi, T. and Thiemens, M. and Keilmann, F. and Janssen, G. C. a. M. and Zhu, S.-E. and Jarillo-Herrero, P. and Fogler, M. M. and Basov, D. N.},
	month = aug,
	year = {2015},
	pages = {682--686}
}

@article{woessner_highly_2015,
	title = {Highly confined low-loss plasmons in graphene–boron nitride heterostructures},
	volume = {14},
	copyright = {2014 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4169},
	doi = {10.1038/nmat4169},
	abstract = {Graphene plasmons were predicted to possess simultaneous ultrastrong field confinement and very low damping, enabling new classes of devices for deep-subwavelength metamaterials, single-photon nonlinearities, extraordinarily strong light–matter interactions and nano-optoelectronic switches. Although all of these great prospects require low damping, thus far strong plasmon damping has been observed, with both impurity scattering and many-body effects in graphene proposed as possible explanations. With the advent of van der Waals heterostructures, new methods have been developed to integrate graphene with other atomically flat materials. In this Article we exploit near-field microscopy to image propagating plasmons in high-quality graphene encapsulated between two films of hexagonal boron nitride (h-BN). We determine the dispersion and plasmon damping in real space. We find unprecedentedly low plasmon damping combined with strong field confinement and confirm the high uniformity of this plasmonic medium. The main damping channels are attributed to intrinsic thermal phonons in the graphene and dielectric losses in the h-BN. The observation and in-depth understanding of low plasmon damping is the key to the development of graphene nanophotonic and nano-optoelectronic devices.},
	language = {en},
	number = {4},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Woessner, Achim and Lundeberg, Mark B. and Gao, Yuanda and Principi, Alessandro and Alonso-González, Pablo and Carrega, Matteo and Watanabe, Kenji and Taniguchi, Takashi and Vignale, Giovanni and Polini, Marco and Hone, James and Hillenbrand, Rainer and Koppens, Frank H. L.},
	month = apr,
	year = {2015},
	pages = {421--425}
}

@article{dai_tunable_2014,
	title = {Tunable {Phonon} {Polaritons} in {Atomically} {Thin} van der {Waals} {Crystals} of {Boron} {Nitride}},
	volume = {343},
	copyright = {Copyright © 2014, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/343/6175/1125},
	doi = {10.1126/science.1246833},
	abstract = {Nanoimaged Polaritons
Engineered heterostructures consisting of thin, weakly bound layers can exhibit many attractive electronic properties. Dai et al. (p. 1125) used infrared nanoimaging on the surface of hexagonal boron nitride crystals to detect phonon polaritons, collective modes that originate in the coupling of photons to optical phonons. The findings reveal the dependence of the polariton wavelength and dispersion on the thickness of the material down to just a few atomic layers.
van der Waals heterostructures assembled from atomically thin crystalline layers of diverse two-dimensional solids are emerging as a new paradigm in the physics of materials. We used infrared nanoimaging to study the properties of surface phonon polaritons in a representative van der Waals crystal, hexagonal boron nitride. We launched, detected, and imaged the polaritonic waves in real space and altered their wavelength by varying the number of crystal layers in our specimens. The measured dispersion of polaritonic waves was shown to be governed by the crystal thickness according to a scaling law that persists down to a few atomic layers. Our results are likely to hold true in other polar van der Waals crystals and may lead to new functionalities.
Infrared nanoimaging is used to detect a type of surface collective mode in a representative van der Waals crystal.
Infrared nanoimaging is used to detect a type of surface collective mode in a representative van der Waals crystal.},
	language = {en},
	number = {6175},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Dai, S. and Fei, Z. and Ma, Q. and Rodin, A. S. and Wagner, M. and McLeod, A. S. and Liu, M. K. and Gannett, W. and Regan, W. and Watanabe, K. and Taniguchi, T. and Thiemens, M. and Dominguez, G. and Neto, A. H. Castro and Zettl, A. and Keilmann, F. and Jarillo-Herrero, P. and Fogler, M. M. and Basov, D. N.},
	month = mar,
	year = {2014},
	pmid = {24604197},
	pages = {1125--1129}
}

@article{grigorenko_graphene_2012,
	title = {Graphene plasmonics},
	volume = {6},
	copyright = {2012 Nature Publishing Group},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/nphoton.2012.262},
	doi = {10.1038/nphoton.2012.262},
	abstract = {Two rich and vibrant fields of investigation—graphene physics and plasmonics—strongly overlap. Not only does graphene possess intrinsic plasmons that are tunable and adjustable, but a combination of graphene with noble-metal nanostructures promises a variety of exciting applications for conventional plasmonics. The versatility of graphene means that graphene-based plasmonics may enable the manufacture of novel optical devices working in different frequency ranges—from terahertz to the visible—with extremely high speed, low driving voltage, low power consumption and compact sizes. Here we review the field emerging at the intersection of graphene physics and plasmonics.},
	language = {en},
	number = {11},
	urldate = {2019-02-15},
	journal = {Nature Photonics},
	author = {Grigorenko, A. N. and Polini, M. and Novoselov, K. S.},
	month = nov,
	year = {2012},
	pages = {749--758}
}

@article{britnell_strong_2013,
	title = {Strong {Light}-{Matter} {Interactions} in {Heterostructures} of {Atomically} {Thin} {Films}},
	volume = {340},
	copyright = {Copyright © 2013, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/340/6138/1311},
	doi = {10.1126/science.1235547},
	abstract = {Atomic Layer Heterostructures—More Is More
The isolation of stable layers of various materials, only an atom or several atoms thick, has provided the opportunity to fabricate devices with novel functionality and to probe fundamental physics. Britnell et al. (p. 1311, published online 2 May; see the Perspective by Hamm and Hess) sandwiched a single layer of the transition metal dichalcogenide WS2 between two sheets of graphene. The photocurrent response of the heterostructure device was enhanced, compared to that of the bare layer of WS2. The prospect of combining single or several-atom-thick layers into heterostructures should help to develop materials with a wide range of properties.
The isolation of various two-dimensional (2D) materials, and the possibility to combine them in vertical stacks, has created a new paradigm in materials science: heterostructures based on 2D crystals. Such a concept has already proven fruitful for a number of electronic applications in the area of ultrathin and flexible devices. Here, we expand the range of such structures to photoactive ones by using semiconducting transition metal dichalcogenides (TMDCs)/graphene stacks. Van Hove singularities in the electronic density of states of TMDC guarantees enhanced light-matter interactions, leading to enhanced photon absorption and electron-hole creation (which are collected in transparent graphene electrodes). This allows development of extremely efficient flexible photovoltaic devices with photoresponsivity above 0.1 ampere per watt (corresponding to an external quantum efficiency of above 30\%).
Transition metal dichalcogenides sandwiched between two layers of graphene produce an enhanced photoresponse. [Also see Perspective by Hamm and Hess]
Transition metal dichalcogenides sandwiched between two layers of graphene produce an enhanced photoresponse. [Also see Perspective by Hamm and Hess]},
	language = {en},
	number = {6138},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Britnell, L. and Ribeiro, R. M. and Eckmann, A. and Jalil, R. and Belle, B. D. and Mishchenko, A. and Kim, Y.-J. and Gorbachev, R. V. and Georgiou, T. and Morozov, S. V. and Grigorenko, A. N. and Geim, A. K. and Casiraghi, C. and Neto, A. H. Castro and Novoselov, K. S.},
	month = jun,
	year = {2013},
	pmid = {23641062},
	pages = {1311--1314}
}

@article{rivera_observation_2015,
	title = {Observation of long-lived interlayer excitons in monolayer {MoSe}$_{\textrm{2}}$–{WSe}$_{\textrm{2}}$ heterostructures},
	volume = {6},
	copyright = {2015 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms7242},
	doi = {10.1038/ncomms7242},
	abstract = {Van der Waals bound heterostructures constructed with two-dimensional materials, such as graphene, boron nitride and transition metal dichalcogenides, have sparked wide interest in device physics and technologies at the two-dimensional limit. One highly coveted heterostructure is that of differing monolayer transition metal dichalcogenides with type-II band alignment, with bound electrons and holes localized in individual monolayers, that is, interlayer excitons. Here, we report the observation of interlayer excitons in monolayer MoSe2–WSe2 heterostructures by photoluminescence and photoluminescence excitation spectroscopy. We find that their energy and luminescence intensity are highly tunable by an applied vertical gate voltage. Moreover, we measure an interlayer exciton lifetime of {\textasciitilde}1.8 ns, an order of magnitude longer than intralayer excitons in monolayers. Our work demonstrates optical pumping of interlayer electric polarization, which may provoke further exploration of interlayer exciton condensation, as well as new applications in two-dimensional lasers, light-emitting diodes and photovoltaic devices.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Nature Communications},
	author = {Rivera, Pasqual and Schaibley, John R. and Jones, Aaron M. and Ross, Jason S. and Wu, Sanfeng and Aivazian, Grant and Klement, Philip and Seyler, Kyle and Clark, Genevieve and Ghimire, Nirmal J. and Yan, Jiaqiang and Mandrus, D. G. and Yao, Wang and Xu, Xiaodong},
	month = feb,
	year = {2015},
	pages = {6242}
}

@article{koppens_photodetectors_2014,
	title = {Photodetectors based on graphene, other two-dimensional materials and hybrid systems},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.215},
	doi = {10.1038/nnano.2014.215},
	abstract = {Graphene and other two-dimensional materials, such as transition metal dichalcogenides, have rapidly established themselves as intriguing building blocks for optoelectronic applications, with a strong focus on various photodetection platforms. The versatility of these material systems enables their application in areas including ultrafast and ultrasensitive detection of light in the ultraviolet, visible, infrared and terahertz frequency ranges. These detectors can be integrated with other photonic components based on the same material, as well as with silicon photonic and electronic technologies. Here, we provide an overview and evaluation of state-of-the-art photodetectors based on graphene, other two-dimensional materials, and hybrid systems based on the combination of different two-dimensional crystals or of two-dimensional crystals and other (nano)materials, such as plasmonic nanoparticles, semiconductors, quantum dots, or their integration with (silicon) waveguides.},
	language = {en},
	number = {10},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Koppens, F. H. L. and Mueller, T. and Avouris, Ph and Ferrari, A. C. and Vitiello, M. S. and Polini, M.},
	month = oct,
	year = {2014},
	pages = {780--793}
}

@article{buscema_fast_2014,
	title = {Fast and {Broadband} {Photoresponse} of {Few}-{Layer} {Black} {Phosphorus} {Field}-{Effect} {Transistors}},
	volume = {14},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl5008085},
	doi = {10.1021/nl5008085},
	abstract = {Few-layer black phosphorus, a new elemental two-dimensional (2D) material recently isolated by mechanical exfoliation, is a high-mobility layered semiconductor with a direct bandgap that is predicted to strongly depend on the number of layers, from 0.35 eV (bulk) to 2.0 eV (single layer). Therefore, black phosphorus is an appealing candidate for tunable photodetection from the visible to the infrared part of the spectrum. We study the photoresponse of field-effect transistors (FETs) made of few-layer black phosphorus (3–8 nm thick), as a function of excitation wavelength, power, and frequency. In the dark state, the black phosphorus FETs can be tuned both in hole and electron doping regimes allowing for ambipolar operation. We measure mobilities in the order of 100 cm2/V s and a current ON/OFF ratio larger than 103. Upon illumination, the black phosphorus transistors show a response to excitation wavelengths from the visible region up to 940 nm and a rise time of about 1 ms, demonstrating broadband and fast detection. The responsivity reaches 4.8 mA/W, and it could be drastically enhanced by engineering a detector based on a PN junction. The ambipolar behavior coupled to the fast and broadband photodetection make few-layer black phosphorus a promising 2D material for photodetection across the visible and near-infrared part of the electromagnetic spectrum.},
	number = {6},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Buscema, Michele and Groenendijk, Dirk J. and Blanter, Sofya I. and Steele, Gary A. and van der Zant, Herre S. J. and Castellanos-Gomez, Andres},
	month = jun,
	year = {2014},
	pages = {3347--3352}
}

@article{wang_electronics_2012,
	title = {Electronics and optoelectronics of two-dimensional transition metal dichalcogenides},
	volume = {7},
	copyright = {2012 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2012.193},
	doi = {10.1038/nnano.2012.193},
	abstract = {The remarkable properties of graphene have renewed interest in inorganic, two-dimensional materials with unique electronic and optical attributes. Transition metal dichalcogenides (TMDCs) are layered materials with strong in-plane bonding and weak out-of-plane interactions enabling exfoliation into two-dimensional layers of single unit cell thickness. Although TMDCs have been studied for decades, recent advances in nanoscale materials characterization and device fabrication have opened up new opportunities for two-dimensional layers of thin TMDCs in nanoelectronics and optoelectronics. TMDCs such as MoS2, MoSe2, WS2 and WSe2 have sizable bandgaps that change from indirect to direct in single layers, allowing applications such as transistors, photodetectors and electroluminescent devices. We review the historical development of TMDCs, methods for preparing atomically thin layers, their electronic and optical properties, and prospects for future advances in electronics and optoelectronics.},
	language = {en},
	number = {11},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Wang, Qing Hua and Kalantar-Zadeh, Kourosh and Kis, Andras and Coleman, Jonathan N. and Strano, Michael S.},
	month = nov,
	year = {2012},
	pages = {699--712}
}

@article{lin_atomically_2015,
	title = {Atomically thin resonant tunnel diodes built from synthetic van der {Waals} heterostructures},
	volume = {6},
	copyright = {2015 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms8311},
	doi = {10.1038/ncomms8311},
	abstract = {Vertical integration of two-dimensional van der Waals materials is predicted to lead to novel electronic and optical properties not found in the constituent layers. Here, we present the direct synthesis of two unique, atomically thin, multi-junction heterostructures by combining graphene with the monolayer transition-metal dichalcogenides: molybdenum disulfide (MoS2), molybdenum diselenide (MoSe2) and tungsten diselenide (WSe2). The realization of MoS2–WSe2–graphene and WSe2–MoS2–graphene heterostructures leads to resonant tunnelling in an atomically thin stack with spectrally narrow, room temperature negative differential resistance characteristics.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Nature Communications},
	author = {Lin, Yu-Chuan and Ghosh, Ram Krishna and Addou, Rafik and Lu, Ning and Eichfeld, Sarah M. and Zhu, Hui and Li, Ming-Yang and Peng, Xin and Kim, Moon J. and Li, Lain-Jong and Wallace, Robert M. and Datta, Suman and Robinson, Joshua A.},
	month = jun,
	year = {2015},
	pages = {7311}
}

@article{mishchenko_twist-controlled_2014,
	title = {Twist-controlled resonant tunnelling in graphene/boron nitride/graphene heterostructures},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.187},
	doi = {10.1038/nnano.2014.187},
	abstract = {Recent developments in the technology of van der Waals heterostructures1,2 made from two-dimensional atomic crystals3,4 have already led to the observation of new physical phenomena, such as the metal–insulator transition5 and Coulomb drag6, and to the realization of functional devices, such as tunnel diodes7,8, tunnel transistors9,10 and photovoltaic sensors11. An unprecedented degree of control of the electronic properties is available not only by means of the selection of materials in the stack12, but also through the additional fine-tuning achievable by adjusting the built-in strain and relative orientation of the component layers13,14,15,16,17. Here we demonstrate how careful alignment of the crystallographic orientation of two graphene electrodes separated by a layer of hexagonal boron nitride in a transistor device can achieve resonant tunnelling with conservation of electron energy, momentum and, potentially, chirality. We show how the resonance peak and negative differential conductance in the device characteristics induce a tunable radiofrequency oscillatory current that has potential for future high-frequency technology.},
	language = {en},
	number = {10},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Mishchenko, A. and Tu, J. S. and Cao, Y. and Gorbachev, R. V. and Wallbank, J. R. and Greenaway, M. T. and Morozov, V. E. and Morozov, S. V. and Zhu, M. J. and Wong, S. L. and Withers, F. and Woods, C. R. and Kim, Y.-J. and Watanabe, K. and Taniguchi, T. and Vdovin, E. E. and Makarovsky, O. and Fromhold, T. M. and Fal'ko, V. I. and Geim, A. K. and Eaves, L. and Novoselov, K. S.},
	month = oct,
	year = {2014},
	pages = {808--813}
}

@article{britnell_field-effect_2012,
	title = {Field-{Effect} {Tunneling} {Transistor} {Based} on {Vertical} {Graphene} {Heterostructures}},
	volume = {335},
	copyright = {Copyright © 2012, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/335/6071/947},
	doi = {10.1126/science.1218461},
	abstract = {An obstacle to the use of graphene as an alternative to silicon electronics has been the absence of an energy gap between its conduction and valence bands, which makes it difficult to achieve low power dissipation in the OFF state. We report a bipolar field-effect transistor that exploits the low density of states in graphene and its one-atomic-layer thickness. Our prototype devices are graphene heterostructures with atomically thin boron nitride or molybdenum disulfide acting as a vertical transport barrier. They exhibit room-temperature switching ratios of ≈50 and ≈10,000, respectively. Such devices have potential for high-frequency operation and large-scale integration.
Boron nitride or molybdenum disulfide layers sandwiched between graphene sheets act as tunneling barriers to minimize device leakage currents.
Boron nitride or molybdenum disulfide layers sandwiched between graphene sheets act as tunneling barriers to minimize device leakage currents.},
	language = {en},
	number = {6071},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Britnell, L. and Gorbachev, R. V. and Jalil, R. and Belle, B. D. and Schedin, F. and Mishchenko, A. and Georgiou, T. and Katsnelson, M. I. and Eaves, L. and Morozov, S. V. and Peres, N. M. R. and Leist, J. and Geim, A. K. and Novoselov, K. S. and Ponomarenko, L. A.},
	month = feb,
	year = {2012},
	pmid = {22300848},
	pages = {947--950}
}

@article{gorbachev_strong_2012,
	title = {Strong {Coulomb} drag and broken symmetry in double-layer graphene},
	volume = {8},
	copyright = {2012 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys2441},
	doi = {10.1038/nphys2441},
	abstract = {Coulomb drag is a frictional coupling between electric currents flowing in spatially separated conducting layers. It is caused by interlayer electron–electron interactions. Previously, only the regime of weak (d≫l) to intermediate (d∼l) coupling could be studied experimentally, where dis the interlayer separation and l is the characteristic distance between charge carriers. Here we use graphene–boron-nitride heterostructures with d down to 1 nm to probe Coulomb drag in the limit d≪l such that the two Dirac liquids effectively nest within the same plane, but can still be tuned and measured independently. The strongly interacting regime reveals many unexpected features. In particular, although drag vanishes because of electron–hole symmetry when either layer is neutral, we often find drag strongest when both layers are neutral. Under this circumstance, drag is positive in zero magnetic field but changes its sign and rapidly grows in strength with field. The drag remains strong at room temperature. The broken electron–hole symmetry is attributed to mutual polarization of closely spaced interacting layers.},
	language = {en},
	number = {12},
	urldate = {2019-02-15},
	journal = {Nature Physics},
	author = {Gorbachev, R. V. and Geim, A. K. and Katsnelson, M. I. and Novoselov, K. S. and Tudorovskiy, T. and Grigorieva, I. V. and MacDonald, A. H. and Morozov, S. V. and Watanabe, K. and Taniguchi, T. and Ponomarenko, L. A.},
	month = dec,
	year = {2012},
	pages = {896--901}
}

@article{ribeiro-palau_twistable_2018,
	title = {Twistable electronics with dynamically rotatable heterostructures},
	volume = {361},
	copyright = {Copyright © 2018 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/361/6403/690},
	doi = {10.1126/science.aat6981},
	abstract = {An atomic force microscope tip is used to control the relative angle between graphene and boron nitride layers.
An atomic force microscope tip is used to control the relative angle between graphene and boron nitride layers.},
	language = {en},
	number = {6403},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Ribeiro-Palau, Rebeca and Zhang, Changjian and Watanabe, Kenji and Taniguchi, Takashi and Hone, James and Dean, Cory R.},
	month = aug,
	year = {2018},
	pages = {690--693}
}

@article{novoselov_2d_2016,
	title = {2D materials and van der {Waals} heterostructures},
	volume = {353},
	copyright = {Copyright © 2016, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/353/6298/aac9439},
	doi = {10.1126/science.aac9439},
	abstract = {Structured Abstract
BACKGROUNDMaterials by design is an appealing idea that is very hard to realize in practice. Combining the best of different ingredients in one ultimate material is a task for which we currently have no general solution. However, we do have some successful examples to draw upon: Composite materials and III-V heterostructures have revolutionized many aspects of our lives. Still, we need a general strategy to solve the problem of mixing and matching crystals with different properties, creating combinations with predetermined attributes and functionalities.
ADVANCESTwo-dimensional (2D) materials offer a platform that allows creation of heterostructures with a variety of properties. One-atom-thick crystals now comprise a large family of these materials, collectively covering a very broad range of properties. The first material to be included was graphene, a zero-overlap semimetal. The family of 2D crystals has grown to includes metals (e.g., NbSe2), semiconductors (e.g., MoS2), and insulators [e.g., hexagonal boron nitride (hBN)]. Many of these materials are stable at ambient conditions, and we have come up with strategies for handling those that are not. Surprisingly, the properties of such 2D materials are often very different from those of their 3D counterparts. Furthermore, even the study of familiar phenomena (like superconductivity or ferromagnetism) in the 2D case, where there is no long-range order, raises many thought-provoking questions.A plethora of opportunities appear when we start to combine several 2D crystals in one vertical stack. Held together by van der Waals forces (the same forces that hold layered materials together), such heterostructures allow a far greater number of combinations than any traditional growth method. As the family of 2D crystals is expanding day by day, so too is the complexity of the heterostructures that could be created with atomic precision.When stacking different crystals together, the synergetic effects become very important. In the first-order approximation, charge redistribution might occur between the neighboring (and even more distant) crystals in the stack. Neighboring crystals can also induce structural changes in each other. Furthermore, such changes can be controlled by adjusting the relative orientation between the individual elements.Such heterostructures have already led to the observation of numerous exciting physical phenomena. Thus, spectrum reconstruction in graphene interacting with hBN allowed several groups to study the Hofstadter butterfly effect and topological currents in such a system. The possibility of positioning crystals in very close (but controlled) proximity to one another allows for the study of tunneling and drag effects. The use of semiconducting monolayers leads to the creation of optically active heterostructures.The extended range of functionalities of such heterostructures yields a range of possible applications. Now the highest-mobility graphene transistors are achieved by encapsulating graphene with hBN. Photovoltaic and light-emitting devices have been demonstrated by combining optically active semiconducting layers and graphene as transparent electrodes.
OUTLOOKCurrently, most 2D heterostructures are composed by direct stacking of individual monolayer flakes of different materials. Although this method allows ultimate flexibility, it is slow and cumbersome. Thus, techniques involving transfer of large-area crystals grown by chemical vapor deposition (CVD), direct growth of heterostructures by CVD or physical epitaxy, or one-step growth in solution are being developed. Currently, we are at the same level as we were with graphene 10 years ago: plenty of interesting science and unclear prospects for mass production. Given the fast progress of graphene technology over the past few years, we can expect similar advances in the production of the heterostructures, making the science and applications more achievable. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="http://science.sciencemag.org/content/sci/353/6298/aac9439/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Production of van der Waals heterostructures.Owing to a large number of 2D crystals available today, many functional van der Waals heterostructures can be created. What started with mechanically assembled stacks (top) has now evolved to large-scale growth by CVD or physical epitaxy (bottom).
The physics of two-dimensional (2D) materials and heterostructures based on such crystals has been developing extremely fast. With these new materials, truly 2D physics has begun to appear (for instance, the absence of long-range order, 2D excitons, commensurate-incommensurate transition, etc.). Novel heterostructure devices—such as tunneling transistors, resonant tunneling diodes, and light-emitting diodes—are also starting to emerge. Composed from individual 2D crystals, such devices use the properties of those materials to create functionalities that are not accessible in other heterostructures. Here we review the properties of novel 2D crystals and examine how their properties are used in new heterostructure devices.},
	language = {en},
	number = {6298},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Novoselov, K. S. and Mishchenko, A. and Carvalho, A. and Neto, A. H. Castro},
	month = jul,
	year = {2016},
	pmid = {27471306},
	pages = {aac9439}
}

@article{hu_vibrational_2015,
	title = {Vibrational properties of {Ti}3C2 and {Ti}3C2T2 ({T} = {O}, {F}, {OH}) monosheets by first-principles calculations: a comparative study},
	volume = {17},
	issn = {1463-9084},
	shorttitle = {Vibrational properties of {Ti}3C2 and {Ti}3C2T2 ({T} = {O}, {F}, {OH}) monosheets by first-principles calculations},
	url = {https://pubs.rsc.org/en/content/articlelanding/2015/cp/c4cp05666c},
	doi = {10.1039/C4CP05666C},
	abstract = {We present a comparative study on the static and dynamical properties of bare Ti3C2 and T-terminated Ti3C2T2 (T = O, F, OH) monosheets using density functional theory calculations. First, the crystal structures are optimized to be of trigonal configurations (Pm1), which are thermodynamically and dynamically stable. It is demonstrated that the terminations modulate the crystal structures through valence electron density redistribution of the atoms, particularly surface Ti (Ti2) in the monosheets. Second, lattice dynamical properties including phonon dispersion and partial density of states (PDOS) are investigated. Phonon PDOS analysis shows a clear collaborative feature in the vibrations, reflecting the covalent nature of corresponding bonds in the monosheets. In the bare Ti3C2 monosheet, there is a phonon band gap between 400 and 500 cm−1, while it disappears in Ti3C2O2 and Ti3C2(OH)2 as the vibrations associated with the terminal atoms (O and OH) bridge the gap. Third, both Raman (Eg and A1g) and infrared-active (Eu and A2u) vibrational modes are predicted and conclusively assigned. A comparative study indicates that the terminal atoms remarkably influence the vibrational frequencies. Generally, the terminal atoms weaken the vibrations in which surface Ti atoms are involved while strengthening the out-of-plane vibration of C atoms. Temperature-dependent micro Raman measurements agree with the theoretical prediction if the complexity in the experimentally obtained lamellae for the Raman study is taken into account.},
	language = {en},
	number = {15},
	urldate = {2019-02-15},
	journal = {Physical Chemistry Chemical Physics},
	author = {Hu, Tao and Wang, Jiemin and Zhang, Hui and Li, Zhaojin and Hu, Minmin and Wang, Xiaohui},
	month = apr,
	year = {2015},
	pages = {9997--10003}
}

@article{champagne_electronic_2018,
	title = {Electronic and vibrational properties of \$\{{\textbackslash}mathrm\{{V}\}\}\_\{2\}{\textbackslash}mathrm\{{C}\}\$-based {MXenes}: {From} experiments to first-principles modeling},
	volume = {97},
	shorttitle = {Electronic and vibrational properties of \$\{{\textbackslash}mathrm\{{V}\}\}\_\{2\}{\textbackslash}mathrm\{{C}\}\$-based {MXenes}},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.97.115439},
	doi = {10.1103/PhysRevB.97.115439},
	abstract = {In the present work, the electronic and vibrational properties of both pristine V2C and fully terminated V2CT2 (where T=F, O, OH) two-dimensional monolayers are investigated using density functional theory. First, the atomic structures of V2C-based MXene phases are optimized, and their respective dynamical stabilities are discussed. Second, electronic band structures are computed indicating that V2C is metallic as well as all the corresponding functionalized systems. Third, the vibrational properties (phonon frequencies and spectra) of V2C-based MXenes are computed with the density functional perturbation theory and reported. Both Raman-active (Eg, A1g) and infrared-active (Eu, A2u) vibrational modes are predicted ab initio with the aim to correlate the experimental Raman peaks with the calculated vibrational modes and to assign them to specific atomic motions. The effect of the terminal groups on the vibrational properties is emphasized, along with the effect on the presence and position of the corresponding Raman peaks. Our results provide insights for the identification and characterization of V2C-based samples using Raman spectroscopy.},
	number = {11},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Champagne, Aurélie and Shi, Lu and Ouisse, Thierry and Hackens, Benoît and Charlier, Jean-Christophe},
	month = mar,
	year = {2018},
	pages = {115439}
}

@article{barsoum_mn+1axn_2000,
	title = {The {MN}+1AXN phases: {A} new class of solids: {Thermodynamically} stable nanolaminates},
	volume = {28},
	issn = {0079-6786},
	shorttitle = {The {MN}+1AXN phases},
	url = {http://www.sciencedirect.com/science/article/pii/S0079678600000066},
	doi = {10.1016/S0079-6786(00)00006-6},
	number = {1},
	urldate = {2019-02-15},
	journal = {Progress in Solid State Chemistry},
	author = {Barsoum, Michel W.},
	month = jan,
	year = {2000},
	pages = {201--281}
}

@article{ghidiu_conductive_2014,
	title = {Conductive two-dimensional titanium carbide ‘clay’ with high volumetric capacitance},
	volume = {516},
	copyright = {2014 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature13970},
	doi = {10.1038/nature13970},
	abstract = {Safe and powerful energy storage devices are becoming increasingly important. Charging times of seconds to minutes, with power densities exceeding those of batteries, can in principle be provided by electrochemical capacitors—in particular, pseudocapacitors1,2. Recent research has focused mainly on improving the gravimetric performance of the electrodes of such systems, but for portable electronics and vehicles volume is at a premium3. The best volumetric capacitances of carbon-based electrodes are around 300 farads per cubic centimetre4,5; hydrated ruthenium oxide can reach capacitances of 1,000 to 1,500 farads per cubic centimetre with great cyclability, but only in thin films6. Recently, electrodes made of two-dimensional titanium carbide (Ti3C2, a member of the ‘MXene’ family), produced by etching aluminium from titanium aluminium carbide (Ti3AlC2, a ‘MAX’ phase) in concentrated hydrofluoric acid, have been shown to have volumetric capacitances of over 300 farads per cubic centimetre7,8. Here we report a method of producing this material using a solution of lithium fluoride and hydrochloric acid. The resulting hydrophilic material swells in volume when hydrated, and can be shaped like clay and dried into a highly conductive solid or rolled into films tens of micrometres thick. Additive-free films of this titanium carbide ‘clay’ have volumetric capacitances of up to 900 farads per cubic centimetre, with excellent cyclability and rate performances. This capacitance is almost twice that of our previous report8, and our synthetic method also offers a much faster route to film production as well as the avoidance of handling hazardous concentrated hydrofluoric acid.},
	language = {en},
	number = {7529},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Ghidiu, Michael and Lukatskaya, Maria R. and Zhao, Meng-Qiang and Gogotsi, Yury and Barsoum, Michel W.},
	month = dec,
	year = {2014},
	pages = {78--81}
}

@article{lukatskaya_cation_2013,
	title = {Cation {Intercalation} and {High} {Volumetric} {Capacitance} of {Two}-{Dimensional} {Titanium} {Carbide}},
	volume = {341},
	copyright = {Copyright © 2013, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/341/6153/1502},
	doi = {10.1126/science.1241488},
	abstract = {Toward Titanium Carbide Batteries
Many batteries and capacitors make use of lithium intercalation as a means of storing and transporting charge. Lithium is commonly used because it offers the best energy density, but also because there are difficulties in storing larger cations without disrupting the crystal structure of the host. Lukatskaya et al. (p. 1500) developed a series of MX compounds, where M represents a transition metal and X is carbon or nitrogen.The compound Ti3C2 forms a two dimensional layered structure, which is capable of accommodating a wide range of cations, including multivalent ones, either spontaneously or electrochemically
The intercalation of ions into layered compounds has long been exploited in energy storage devices such as batteries and electrochemical capacitors. However, few host materials are known for ions much larger than lithium. We demonstrate the spontaneous intercalation of cations from aqueous salt solutions between two-dimensional (2D) Ti3C2 MXene layers. MXenes combine 2D conductive carbide layers with a hydrophilic, primarily hydroxyl-terminated surface. A variety of cations, including Na+, K+, NH4+, Mg2+, and Al3+, can also be intercalated electrochemically, offering capacitance in excess of 300 farads per cubic centimeter (much higher than that of porous carbons). This study provides a basis for exploring a large family of 2D carbides and carbonitrides in electrochemical energy storage applications using single- and multivalent ions.
The layered material Ti3C2 can intercalate much larger cations than Li+, allowing for energy storage applications.
The layered material Ti3C2 can intercalate much larger cations than Li+, allowing for energy storage applications.},
	language = {en},
	number = {6153},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Lukatskaya, Maria R. and Mashtalir, Olha and Ren, Chang E. and Dall’Agnese, Yohan and Rozier, Patrick and Taberna, Pierre Louis and Naguib, Michael and Simon, Patrice and Barsoum, Michel W. and Gogotsi, Yury},
	month = sep,
	year = {2013},
	pmid = {24072919},
	pages = {1502--1505}
}

@article{anasori_two-dimensional_2015,
	title = {Two-{Dimensional}, {Ordered}, {Double} {Transition} {Metals} {Carbides} ({MXenes})},
	volume = {9},
	issn = {1936-0851},
	url = {https://doi.org/10.1021/acsnano.5b03591},
	doi = {10.1021/acsnano.5b03591},
	abstract = {The higher the chemical diversity and structural complexity of two-dimensional (2D) materials, the higher the likelihood they possess unique and useful properties. Herein, density functional theory (DFT) is used to predict the existence of two new families of 2D ordered, carbides (MXenes), M′2M″C2 and M′2M″2C3, where M′ and M″ are two different early transition metals. In these solids, M′ layers sandwich M″ carbide layers. By synthesizing Mo2TiC2Tx, Mo2Ti2C3Tx, and Cr2TiC2Tx (where T is a surface termination), we validated the DFT predictions. Since the Mo and Cr atoms are on the outside, they control the 2D flakes’ chemical and electrochemical properties. The latter was proven by showing quite different electrochemical behavior of Mo2TiC2Tx and Ti3C2Tx. This work further expands the family of 2D materials, offering additional choices of structures, chemistries, and ultimately useful properties.},
	number = {10},
	urldate = {2019-02-15},
	journal = {ACS Nano},
	author = {Anasori, Babak and Xie, Yu and Beidaghi, Majid and Lu, Jun and Hosler, Brian C. and Hultman, Lars and Kent, Paul R. C. and Gogotsi, Yury and Barsoum, Michel W.},
	month = oct,
	year = {2015},
	pages = {9507--9516}
}

@article{naguib_25th_2014,
	title = {25th {Anniversary} {Article}: {MXenes}: {A} {New} {Family} of {Two}-{Dimensional} {Materials}},
	volume = {26},
	copyright = {© 2013 WILEY‐VCH Verlag GmbH \& Co. KGaA, Weinheim},
	issn = {1521-4095},
	shorttitle = {25th {Anniversary} {Article}},
	url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/adma.201304138},
	doi = {10.1002/adma.201304138},
	abstract = {Recently a new, large family of two-dimensional (2D) early transition metal carbides and carbonitrides, called MXenes, was discovered. MXenes are produced by selective etching of the A element from the MAX phases, which are metallically conductive, layered solids connected by strong metallic, ionic, and covalent bonds, such as Ti2AlC, Ti3AlC2, and Ta4AlC3. MXenes ­combine the metallic conductivity of transition metal carbides with the hydrophilic nature of their hydroxyl or oxygen terminated surfaces. In essence, they behave as “conductive clays”. This article reviews progress—both ­experimental and theoretical—on their synthesis, structure, properties, intercalation, delamination, and potential applications. MXenes are expected to be good candidates for a host of applications. They have already shown promising performance in electrochemical energy storage systems. A detailed outlook for future research on MXenes is also presented.},
	language = {en},
	number = {7},
	urldate = {2019-02-15},
	journal = {Advanced Materials},
	author = {Naguib, Michael and Mochalin, Vadym N. and Barsoum, Michel W. and Gogotsi, Yury},
	year = {2014},
	keywords = {MXene, carbide, carbonitride, ceramic, two-dimensional material},
	pages = {992--1005}
}

@article{pumera_2d_2017,
	title = {2D {Monoelemental} {Arsenene}, {Antimonene}, and {Bismuthene}: {Beyond} {Black} {Phosphorus}},
	volume = {29},
	copyright = {© 2017 WILEY‐VCH Verlag GmbH \& Co. KGaA, Weinheim},
	issn = {1521-4095},
	shorttitle = {2D {Monoelemental} {Arsenene}, {Antimonene}, and {Bismuthene}},
	url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/adma.201605299},
	doi = {10.1002/adma.201605299},
	abstract = {Two-dimensional materials are responsible for changing research in materials science. After graphene and its counterparts, graphane, fluorographene, and others were introduced, waves of renewed interest in 2D binary compounds occurred, such as in metal oxides, transition-metal dichalcogenides (most often represented by MoS2), metal oxy/hydroxide borides, and MXenes, to name the most prominent. Recently, interest has turned to two-dimensional monoelemental structures, such as monolayer black phosphorus and, very recently, to monolayer arsenic, antimony, and bismuth. Here, a short overview is provided of the area of exponentially increasing research in arsenene, antimonene, and bismuthene, which belong to the fifth main group of elements, the so-called pnictogens. A short review of historical work is provided, the properties of bulk allotropes of As, Sb, and Bi discussed, and then theoretical and experimental research on mono- and few-layered arsenene, antimonene, and bismuthene addressed, discussing their structures and properties.},
	language = {en},
	number = {21},
	urldate = {2019-02-15},
	journal = {Advanced Materials},
	author = {Pumera, Martin and Sofer, Zdeněk},
	year = {2017},
	keywords = {2D materials, electronics, layered materials, optics, structure, synthesis},
	pages = {1605299}
}

@article{zhu_multivalency-driven_2017,
	title = {Multivalency-{Driven} {Formation} of {Te}-{Based} {Monolayer} {Materials}: {A} {Combined} {First}-{Principles} and {Experimental} study},
	volume = {119},
	shorttitle = {Multivalency-{Driven} {Formation} of {Te}-{Based} {Monolayer} {Materials}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.119.106101},
	doi = {10.1103/PhysRevLett.119.106101},
	abstract = {Contemporary science is witnessing a rapid expansion of the two-dimensional (2D) materials family, each member possessing intriguing emergent properties of fundamental and practical importance. Using the particle-swarm optimization method in combination with first-principles density functional theory calculations, here we predict a new category of 2D monolayers named tellurene, composed of the metalloid element Te, with stable 1T−MoS2-like (α−Te), and metastable tetragonal (β−Te) and 2H−MoS2-like (γ−Te) structures. The underlying formation mechanism is inherently rooted in the multivalent nature of Te, with the central-layer Te behaving more metal-like (e.g., Mo), and the two outer layers more semiconductorlike (e.g., S). We also show that the α−Te phase can be spontaneously obtained from the magic thicknesses divisible by three layers truncated along the [001] direction of the trigonal structure of bulk Te, and both the α- and β−Te phases possess electron and hole mobilities much higher than MoS2. Furthermore, we present preliminary but convincing experimental evidence for the layering behavior of Te on HOPG substrates, and predict the importance of multivalency in the layering behavior of Se. These findings effectively extend the realm of 2D materials to group-VI elements.},
	number = {10},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Zhu, Zhili and Cai, Xiaolin and Yi, Seho and Chen, Jinglei and Dai, Yawei and Niu, Chunyao and Guo, Zhengxiao and Xie, Maohai and Liu, Feng and Cho, Jun-Hyung and Jia, Yu and Zhang, Zhenyu},
	month = sep,
	year = {2017},
	pages = {106101}
}
@article{reis_bismuthene_2017,
	title = {Bismuthene on a {SiC} substrate: {A} candidate for a high-temperature quantum spin {Hall} material},
	volume = {357},
	copyright = {Copyright © 2017 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Bismuthene on a {SiC} substrate},
	url = {http://science.sciencemag.org/content/357/6348/287},
	doi = {10.1126/science.aai8142},
	abstract = {Making a large-gap topological insulator
Although of interest to basic research, topological insulators (TIs) have not yet lived up to their technological potential. This is partly because their protected surface-edge state usually lives within a narrow energy gap, with its exotic transport properties overwhelmed by the ordinary bulk material. Reis et al. show that a judicious choice of materials can make the gap wide enough for the topological properties to be apparent at room temperature. Numerical calculations indicate that a monolayer of Bismuth grown on SiC(0001) is a two-dimensional TI with a large energy gap. The researchers fabricated such a heterostructure and characterized it using scanning tunneling spectroscopy. The size of the experimentally measured gap was consistent with the calculations.
Science, this issue p. 287
Quantum spin Hall materials hold the promise of revolutionary devices with dissipationless spin currents but have required cryogenic temperatures owing to small energy gaps. Here we show theoretically that a room-temperature regime with a large energy gap may be achievable within a paradigm that exploits the atomic spin-orbit coupling. The concept is based on a substrate-supported monolayer of a high–atomic number element and is experimentally realized as a bismuth honeycomb lattice on top of the insulating silicon carbide substrate SiC(0001). Using scanning tunneling spectroscopy, we detect a gap of {\textasciitilde}0.8 electron volt and conductive edge states consistent with theory. Our combined theoretical and experimental results demonstrate a concept for a quantum spin Hall wide-gap scenario, where the chemical potential resides in the global system gap, ensuring robust edge conductance.
Scanning tunneling spectroscopy indicates a large energy gap and conducting edge states, consistent with calculations.
Scanning tunneling spectroscopy indicates a large energy gap and conducting edge states, consistent with calculations.},
	language = {en},
	number = {6348},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Reis, F. and Li, G. and Dudy, L. and Bauernfeind, M. and Glass, S. and Hanke, W. and Thomale, R. and Schäfer, J. and Claessen, R.},
	month = jul,
	year = {2017},
	pmid = {28663438},
	pages = {287--290}
}

@article{ji_two-dimensional_2016,
	title = {Two-dimensional antimonene single crystals grown by van der {Waals} epitaxy},
	volume = {7},
	copyright = {2016 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms13352},
	doi = {10.1038/ncomms13352},
	abstract = {Unlike the unstable black phosphorous, another two-dimensional group-VA material, antimonene, was recently predicted to exhibit good stability and remarkable physical properties. However, the synthesis of high-quality monolayer or few-layer antimonenes, sparsely reported, has greatly hindered the development of this new field. Here, we report the van der Waals epitaxy growth of few-layer antimonene monocrystalline polygons, their atomical microstructure and stability in ambient condition. The high-quality, few-layer antimonene monocrystalline polygons can be synthesized on various substrates, including flexible ones, via van der Waals epitaxy growth. Raman spectroscopy and transmission electron microscopy reveal that the obtained antimonene polygons have buckled rhombohedral atomic structure, consistent with the theoretically predicted most stable β-phase allotrope. The very high stability of antimonenes was observed after aging in air for 30 days. First-principle and molecular dynamics simulation results confirmed that compared with phosphorene, antimonene is less likely to be oxidized and possesses higher thermodynamic stability in oxygen atmosphere at room temperature. Moreover, antimonene polygons show high electrical conductivity up to 104 S m−1 and good optical transparency in the visible light range, promising in transparent conductive electrode applications.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Nature Communications},
	author = {Ji, Jianping and Song, Xiufeng and Liu, Jizi and Yan, Zhong and Huo, Chengxue and Zhang, Shengli and Su, Meng and Liao, Lei and Wang, Wenhui and Ni, Zhenhua and Hao, Yufeng and Zeng, Haibo},
	month = nov,
	year = {2016},
	pages = {13352}
}

@article{tao_silicene_2015,
	title = {Silicene field-effect transistors operating at room temperature},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.325},
	doi = {10.1038/nnano.2014.325},
	abstract = {Free-standing silicene, a silicon analogue of graphene, has a buckled honeycomb lattice1 and, because of its Dirac bandstructure2,3 combined with its sensitive surface, offers the potential for a widely tunable two-dimensional monolayer, where external fields and interface interactions can be exploited to influence fundamental properties such as bandgap4 and band character5 for future nanoelectronic devices6,7. The quantum spin Hall effect3, chiral superconductivity8, giant magnetoresistance9 and various exotic field-dependent states7 have been predicted in monolayer silicene. Despite recent progress regarding the epitaxial synthesis of silicene8,9,10 and investigation of its electronic properties11,13,14,15, to date there has been no report of experimental silicene devices because of its air stability issue16. Here, we report a silicene field-effect transistor, corroborating theoretical expectations regarding its ambipolar Dirac charge transport17, with a measured room-temperature mobility of ∼100 cm2 V–1 s–1 attributed to acoustic phonon-limited transport18 and grain boundary scattering. These results are enabled by a growth–transfer–fabrication process that we have devised—silicene encapsulated delamination with native electrodes. This approach addresses a major challenge for material preservation of silicene during transfer and device fabrication and is applicable to other air-sensitive two-dimensional materials such as germanene2,3,4 and phosphorene19,20. Silicene's allotropic affinity with bulk silicon and its low-temperature synthesis compared with graphene or alternative two-dimensional semiconductors suggest a more direct integration with ubiquitous semiconductor technology.},
	language = {en},
	number = {3},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Tao, Li and Cinquanta, Eugenio and Chiappe, Daniele and Grazianetti, Carlo and Fanciulli, Marco and Dubey, Madan and Molle, Alessandro and Akinwande, Deji},
	month = mar,
	year = {2015},
	pages = {227--231}
}

@article{zhang_emergent_2017,
	title = {Emergent elemental two-dimensional materials beyond graphene},
	volume = {50},
	issn = {0022-3727},
	url = {https://doi.org/10.1088%2F1361-6463%2Faa4e8b},
	doi = {10.1088/1361-6463/aa4e8b},
	language = {en},
	number = {5},
	urldate = {2019-02-15},
	journal = {Journal of Physics D: Applied Physics},
	author = {Zhang, Yuanbo and Rubio, Angel and Lay, Guy Le},
	month = jan,
	year = {2017},
	pages = {053004}
}

@article{molle_buckled_2017,
	title = {Buckled two-dimensional {Xene} sheets},
	volume = {16},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4802},
	doi = {10.1038/nmat4802},
	abstract = {Silicene, germanene and stanene are part of a monoelemental class of two-dimensional (2D) crystals termed 2D-Xenes (X = Si, Ge, Sn and so on) which, together with their ligand-functionalized derivatives referred to as Xanes, are comprised of group IVA atoms arranged in a honeycomb lattice — similar to graphene but with varying degrees of buckling. Their electronic structure ranges from trivial insulators, to semiconductors with tunable gaps, to semi-metallic, depending on the substrate, chemical functionalization and strain. More than a dozen different topological insulator states are predicted to emerge, including the quantum spin Hall state at room temperature, which, if realized, would enable new classes of nanoelectronic and spintronic devices, such as the topological field-effect transistor. The electronic structure can be tuned, for example, by changing the group IVA element, the degree of spin–orbit coupling, the functionalization chemistry or the substrate, making the 2D-Xene systems promising multifunctional 2D materials for nanotechnology. This Perspective highlights the current state of the art and future opportunities in the manipulation and stability of these materials, their functions and applications, and novel device concepts.},
	language = {en},
	number = {2},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Molle, Alessandro and Goldberger, Joshua and Houssa, Michel and Xu, Yong and Zhang, Shou-Cheng and Akinwande, Deji},
	month = feb,
	year = {2017},
	pages = {163--169}
}

@article{grazianetti_two-dimensional_2016,
	title = {Two-dimensional silicon: the advent of silicene},
	volume = {3},
	issn = {2053-1583},
	shorttitle = {Two-dimensional silicon},
	url = {https://doi.org/10.1088%2F2053-1583%2F3%2F1%2F012001},
	doi = {10.1088/2053-1583/3/1/012001},
	language = {en},
	number = {1},
	urldate = {2019-02-15},
	journal = {2D Materials},
	author = {Grazianetti, Carlo and Cinquanta, Eugenio and Molle, Alessandro},
	month = jan,
	year = {2016},
	pages = {012001}
}

@article{davila_germanene:_2014,
	title = {Germanene: a novel two-dimensional germanium allotrope akin to graphene and silicene},
	volume = {16},
	issn = {1367-2630},
	shorttitle = {Germanene},
	url = {https://doi.org/10.1088%2F1367-2630%2F16%2F9%2F095002},
	doi = {10.1088/1367-2630/16/9/095002},
	language = {en},
	number = {9},
	urldate = {2019-02-15},
	journal = {New Journal of Physics},
	author = {Dávila, M. E. and Xian, L. and Cahangirov, S. and Rubio, A. and Lay, G. Le},
	month = sep,
	year = {2014},
	pages = {095002}
}

@article{feng_evidence_2012,
	title = {Evidence of {Silicene} in {Honeycomb} {Structures} of {Silicon} on {Ag}(111)},
	volume = {12},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl301047g},
	doi = {10.1021/nl301047g},
	abstract = {In the search for evidence of silicene, a two-dimensional honeycomb lattice of silicon, it is important to obtain a complete picture for the evolution of Si structures on Ag(111), which is believed to be the most suitable substrate for growth of silicene so far. In this work we report the finding and evolution of several monolayer superstructures of silicon on Ag(111), depending on the coverage and temperature. Combined with first-principles calculations, the detailed structures of these phases have been illuminated. These structures were found to share common building blocks of silicon rings, and they evolve from a fragment of silicene to a complete monolayer silicene and multilayer silicene. Our results elucidate how silicene forms on Ag(111) surface and provides methods to synthesize high-quality and large-scale silicene.},
	number = {7},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Feng, Baojie and Ding, Zijing and Meng, Sheng and Yao, Yugui and He, Xiaoyue and Cheng, Peng and Chen, Lan and Wu, Kehui},
	month = jul,
	year = {2012},
	pages = {3507--3511}
}

@article{huang_two-dimensional_2017,
	title = {Two-{Dimensional} {Boron} {Polymorphs} for {Visible} {Range} {Plasmonics}: {A} {First}-{Principles} {Exploration}},
	volume = {139},
	issn = {0002-7863},
	shorttitle = {Two-{Dimensional} {Boron} {Polymorphs} for {Visible} {Range} {Plasmonics}},
	url = {https://doi.org/10.1021/jacs.7b10329},
	doi = {10.1021/jacs.7b10329},
	abstract = {Recently discovered two-dimensional (2D) boron polymorphs, collectively tagged borophene, are all metallic with high free charge carrier concentration, pointing toward the possibility of supporting plasmons. Ab initio linear response computations of the dielectric function allow one to calculate the plasmon frequencies (ω) in the selected example structures of boron layers. The results show that the electrons in these sheets indeed mimic a 2D electron gas, and their plasmon dispersion in the small wavevector (q) limit accurately follows the signature dependence ω ∝ √q. The plasmon frequencies that are not damped by single-particle excitations do reach the near-infrared and even visible regions, making borophene the first material with 2D plasmons at such high frequencies, notably with no necessity for doping. The existence of several phases (polymorphs), with varying degree of metallicity and anisotropy, can further permit the fine-tuning of plasmon behaviors in borophene, potentially a tantalizing material with utility in nanoplasmonics.},
	number = {47},
	urldate = {2019-02-15},
	journal = {Journal of the American Chemical Society},
	author = {Huang, Yuefei and Shirodkar, Sharmila N. and Yakobson, Boris I.},
	month = nov,
	year = {2017},
	pages = {17181--17185}
}

@article{jariwala_mixed-dimensional_2017,
	title = {Mixed-dimensional van der {Waals} heterostructures},
	volume = {16},
	copyright = {2016 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4703},
	doi = {10.1038/nmat4703},
	abstract = {The isolation of a growing number of two-dimensional (2D) materials has inspired worldwide efforts to integrate distinct 2D materials into van der Waals (vdW) heterostructures. Given that any passivated, dangling-bond-free surface will interact with another through vdW forces, the vdW heterostructure concept can be extended to include the integration of 2D materials with non-2D materials that adhere primarily through non-covalent interactions. We present a succinct and critical survey of emerging mixed-dimensional (2D + nD, where n is 0, 1 or 3) heterostructure devices. By comparing and contrasting with all-2D vdW heterostructures as well as with competing conventional technologies, we highlight the challenges and opportunities for mixed-dimensional vdW heterostructures.},
	language = {en},
	number = {2},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Jariwala, Deep and Marks, Tobin J. and Hersam, Mark C.},
	month = feb,
	year = {2017},
	pages = {170--181}
}

@article{lherbier_electronic_2016,
	title = {Electronic and optical properties of pristine and oxidized borophene},
	volume = {3},
	issn = {2053-1583},
	url = {https://doi.org/10.1088%2F2053-1583%2F3%2F4%2F045006},
	doi = {10.1088/2053-1583/3/4/045006},
	language = {en},
	number = {4},
	urldate = {2019-02-15},
	journal = {2D Materials},
	author = {Lherbier, Aurélien and Botello-Méndez, Andrés Rafael and Charlier, Jean-Christophe},
	month = oct,
	year = {2016},
	pages = {045006}
}

@article{zhou_semimetallic_2014,
	title = {Semimetallic {Two}-{Dimensional} {Boron} {Allotrope} with {Massless} {Dirac} {Fermions}},
	volume = {112},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.112.085502},
	doi = {10.1103/PhysRevLett.112.085502},
	abstract = {It has been widely accepted that planar boron structures, composed of triangular and hexagonal motifs are the most stable two-dimensional (2D) phases and likely precursors for boron nanostructures. Here we predict, based on an ab initio evolutionary structure search, a novel 2D boron structure with nonzero thickness, which is considerably, by 50 meV/atom, lower in energy than the recently proposed α-sheet structure and its analogues. In particular, this phase is identified for the first time to have a distorted Dirac cone, after graphene and silicene the third elemental material with massless Dirac fermions. The buckling and coupling between the two sublattices not only enhance the energetic stability, but also are the key factors for the emergence of the distorted Dirac cone.},
	number = {8},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Zhou, Xiang-Feng and Dong, Xiao and Oganov, Artem R. and Zhu, Qiang and Tian, Yongjun and Wang, Hui-Tian},
	month = feb,
	year = {2014},
	pages = {085502}
}

@article{penev_polymorphism_2012,
	title = {Polymorphism of {Two}-{Dimensional} {Boron}},
	volume = {12},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl3004754},
	doi = {10.1021/nl3004754},
	abstract = {The structural stability and diversity of elemental boron layers are evaluated by treating them as pseudoalloy B1–x⬡x, where ⬡ is a vacancy in the close-packed triangular B lattice. This approach allows for an elegant use of the cluster expansion method in combination with first-principles density-functional theory calculations, leading to a thorough exploration of the configurational space. A finite range of compositions x is found where the ground-state energy is essentially independent of x, uncovering a variety of stable B-layer phases (all metallic) and suggesting polymorphism, in stark contrast to graphene or hexagonal BN.},
	number = {5},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Penev, Evgeni S. and Bhowmick, Somnath and Sadrzadeh, Arta and Yakobson, Boris I.},
	month = may,
	year = {2012},
	pages = {2441--2445}
}

@article{feng_experimental_2016,
	title = {Experimental realization of two-dimensional boron sheets},
	volume = {8},
	copyright = {2016 Nature Publishing Group},
	issn = {1755-4349},
	url = {https://www.nature.com/articles/nchem.2491},
	doi = {10.1038/nchem.2491},
	abstract = {A variety of two-dimensional materials have been reported in recent years, yet single-element systems such as graphene and black phosphorus have remained rare. Boron analogues have been predicted, as boron atoms possess a short covalent radius and the flexibility to adopt sp2 hybridization, features that favour the formation of two-dimensional allotropes, and one example of such a borophene material has been reported recently. Here, we present a parallel experimental work showing that two-dimensional boron sheets can be grown epitaxially on a Ag(111) substrate. Two types of boron sheet, a β12 sheet and a χ3 sheet, both exhibiting a triangular lattice but with different arrangements of periodic holes, are observed by scanning tunnelling microscopy. Density functional theory simulations agree well with experiments, and indicate that both sheets are planar without obvious vertical undulations. The boron sheets are quite inert to oxidization and interact only weakly with their substrate. We envisage that such boron sheets may find applications in electronic devices in the future.},
	language = {en},
	number = {6},
	urldate = {2019-02-15},
	journal = {Nature Chemistry},
	author = {Feng, Baojie and Zhang, Jin and Zhong, Qing and Li, Wenbin and Li, Shuai and Li, Hui and Cheng, Peng and Meng, Sheng and Chen, Lan and Wu, Kehui},
	month = jun,
	year = {2016},
	pages = {563--568}
}

@article{mannix_borophene_2018,
	title = {Borophene as a prototype for synthetic 2D materials development},
	volume = {13},
	copyright = {2018 The Author(s)},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-018-0157-4},
	doi = {10.1038/s41565-018-0157-4},
	abstract = {This Perspective discusses recent progress and future opportunities for borophene research.},
	language = {En},
	number = {6},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Mannix, Andrew J. and Zhang, Zhuhua and Guisinger, Nathan P. and Yakobson, Boris I. and Hersam, Mark C.},
	month = jun,
	year = {2018},
	pages = {444}
}

@article{oganov_ionic_2009,
	title = {Ionic high-pressure form of elemental boron},
	volume = {457},
	copyright = {2009 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature07736},
	doi = {10.1038/nature07736},
	abstract = {Boron is an element of fascinating chemical complexity. Controversies have shrouded this element since its discovery was announced in 1808: the new ‘element’ turned out to be a compound containing less than 60–70\% of boron, and it was not until 1909 that 99\% pure boron was obtained1. And although we now know of at least 16 polymorphs2, the stable phase of boron is not yet experimentally established even at ambient conditions3. Boron’s complexities arise from frustration: situated between metals and insulators in the periodic table, boron has only three valence electrons, which would favour metallicity, but they are sufficiently localized that insulating states emerge. However, this subtle balance between metallic and insulating states is easily shifted by pressure, temperature and impurities. Here we report the results of high-pressure experiments and ab initio evolutionary crystal structure predictions4,5 that explore the structural stability of boron under pressure and, strikingly, reveal a partially ionic high-pressure boron phase. This new phase is stable between 19 and 89 GPa, can be quenched to ambient conditions, and has a hitherto unknown structure (space group Pnnm, 28 atoms in the unit cell) consisting of icosahedral B12 clusters and B2 pairs in a NaCl-type arrangement. We find that the ionicity of the phase affects its electronic bandgap, infrared adsorption and dielectric constants, and that it arises from the different electronic properties of the B2 pairs and B12 clusters and the resultant charge transfer between them.},
	language = {en},
	number = {7231},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Oganov, Artem R. and Chen, Jiuhua and Gatti, Carlo and Ma, Yanzhang and Ma, Yanming and Glass, Colin W. and Liu, Zhenxian and Yu, Tony and Kurakevych, Oleksandr O. and Solozhenko, Vladimir L.},
	month = feb,
	year = {2009},
	pages = {863--867}
}

@article{sergeeva_understanding_2014,
	title = {Understanding {Boron} through {Size}-{Selected} {Clusters}: {Structure}, {Chemical} {Bonding}, and {Fluxionality}},
	volume = {47},
	issn = {0001-4842},
	shorttitle = {Understanding {Boron} through {Size}-{Selected} {Clusters}},
	url = {https://doi.org/10.1021/ar400310g},
	doi = {10.1021/ar400310g},
	abstract = {ConspectusBoron is an interesting element with unusual polymorphism. While three-dimensional (3D) structural motifs are prevalent in bulk boron, atomic boron clusters are found to have planar or quasi-planar structures, stabilized by localized two-center–two-electron (2c–2e) σ bonds on the periphery and delocalized multicenter–two-electron (nc–2e) bonds in both σ and π frameworks. Electron delocalization is a result of boron’s electron deficiency and leads to fluxional behavior, which has been observed in B13+ and B19–. A unique capability of the in-plane rotation of the inner atoms against the periphery of the cluster in a chosen direction by employing circularly polarized infrared radiation has been suggested. Such fluxional behaviors in boron clusters are interesting and have been proposed as molecular Wankel motors. The concepts of aromaticity and antiaromaticity have been extended beyond organic chemistry to planar boron clusters. The validity of these concepts in understanding the electronic structures of boron clusters is evident in the striking similarities of the π-systems of planar boron clusters to those of polycyclic aromatic hydrocarbons, such as benzene, naphthalene, coronene, anthracene, or phenanthrene. Chemical bonding models developed for boron clusters not only allowed the rationalization of the stability of boron clusters but also lead to the design of novel metal-centered boron wheels with a record-setting planar coordination number of 10. The unprecedented highly coordinated borometallic molecular wheels provide insights into the interactions between transition metals and boron and expand the frontier of boron chemistry. Another interesting feature discovered through cluster studies is boron transmutation. Even though it is well-known that B–, formed by adding one electron to boron, is isoelectronic to carbon, cluster studies have considerably expanded the possibilities of new structures and new materials using the B–/C analogy. It is believed that the electronic transmutation concept will be effective and valuable in aiding the design of new boride materials with predictable properties.The study of boron clusters with intermediate properties between those of individual atoms and bulk solids has given rise to a unique opportunity to broaden the frontier of boron chemistry. Understanding boron clusters has spurred experimentalists and theoreticians to find new boron-based nanomaterials, such as boron fullerenes, nanotubes, two-dimensional boron, and new compounds containing boron clusters as building blocks. Here, a brief and timely overview is presented addressing the recent progress made on boron clusters and the approaches used in the authors’ laboratories to determine the structure, stability, and chemical bonding of size-selected boron clusters by joint photoelectron spectroscopy and theoretical studies. Specifically, key findings on all-boron hydrocarbon analogues, metal-centered boron wheels, and electronic transmutation in boron clusters are summarized.},
	number = {4},
	urldate = {2019-02-15},
	journal = {Accounts of Chemical Research},
	author = {Sergeeva, Alina P. and Popov, Ivan A. and Piazza, Zachary A. and Li, Wei-Li and Romanescu, Constantin and Wang, Lai-Sheng and Boldyrev, Alexander I.},
	month = apr,
	year = {2014},
	pages = {1349--1358}
}

@article{van_troeye_large_2018,
	title = {Large phosphorene in-plane contraction induced by interlayer interactions in graphene-phosphorene heterostructures},
	volume = {2},
	url = {https://link.aps.org/doi/10.1103/PhysRevMaterials.2.074001},
	doi = {10.1103/PhysRevMaterials.2.074001},
	abstract = {Intralayer deformation in van der Waals (vdW) heterostructures is generally assumed to be negligible due to the weak nature of the interactions between the layers, especially when the interfaces are found incoherent. In the present work, graphene-phosphorene vdW heterostructures are investigated with the density functional theory (DFT). The challenge of treating a nearly incommensurate (very large) supercell in DFT is bypassed by considering different energetic quantities in the grand canonical ensemble, alternative to the formation energy, in order to take into account the mismatch elastic contribution of the different layers. In the investigated heterostructures, it is found that phosphorene contracts by ∼4\% in the armchair direction when compared to its free-standing form. This large contraction leads to important changes in terms of electronic properties, with the direct electronic optical transition of phosphorene becoming indirect in specific vdW heterostructures. More generally, such a contraction indicates strong substrate effects in supported or encapsulated phosphorene—neglected hitherto—and paves the way to substrate-controlled stresstronic in such 2D crystal. In addition, the stability of these vdW heterostructures is investigated as a function of the rotation angle between the layers and as a function of the stacking composition. The alignment of the specific crystalline directions of graphene and phosphorene is found energetically favored. In parallel, several models based on DFT-estimated quantities are presented; they allow notably a better understanding of the global mutual accommodation of 2D materials in their corresponding interfaces, that is predicted to be non-negligible even in the case of incommensurate interfaces.},
	number = {7},
	urldate = {2019-02-15},
	journal = {Physical Review Materials},
	author = {Van Troeye, Benoit and Lherbier, Aurélien and Charlier, Jean-Christophe and Gonze, Xavier},
	month = jul,
	year = {2018},
	pages = {074001}
}

@article{sun_phosphorenegraphene_2015,
	title = {A phosphorene–graphene hybrid material as a high-capacity anode for sodium-ion batteries},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2015.194},
	doi = {10.1038/nnano.2015.194},
	abstract = {Sodium-ion batteries have recently attracted significant attention as an alternative to lithium-ion batteries because sodium sources do not present the geopolitical issues that lithium sources might. Although recent reports on cathode materials for sodium-ion batteries have demonstrated performances comparable to their lithium-ion counterparts, the major scientific challenge for a competitive sodium-ion battery technology is to develop viable anode materials. Here we show that a hybrid material made out of a few phosphorene layers sandwiched between graphene layers shows a specific capacity of 2,440 mA h g−1 (calculated using the mass of phosphorus only) at a current density of 0.05 A g−1 and an 83\% capacity retention after 100 cycles while operating between 0 and 1.5 V. Using in situ transmission electron microscopy and ex situ X-ray diffraction techniques, we explain the large capacity of our anode through a dual mechanism of intercalation of sodium ions along the x axis of the phosphorene layers followed by the formation of a Na3P alloy. The presence of graphene layers in the hybrid material works as a mechanical backbone and an electrical highway, ensuring that a suitable elastic buffer space accommodates the anisotropic expansion of phosphorene layers along the y and z axial directions for stable cycling operation.},
	language = {en},
	number = {11},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Sun, Jie and Lee, Hyun-Wook and Pasta, Mauro and Yuan, Hongtao and Zheng, Guangyuan and Sun, Yongming and Li, Yuzhang and Cui, Yi},
	month = nov,
	year = {2015},
	pages = {980--985}
}

@article{qiu_environmental_2017,
	title = {Environmental {Screening} {Effects} in 2D {Materials}: {Renormalization} of the {Bandgap}, {Electronic} {Structure}, and {Optical} {Spectra} of {Few}-{Layer} {Black} {Phosphorus}},
	volume = {17},
	issn = {1530-6984},
	shorttitle = {Environmental {Screening} {Effects} in 2D {Materials}},
	url = {https://doi.org/10.1021/acs.nanolett.7b01365},
	doi = {10.1021/acs.nanolett.7b01365},
	abstract = {Few-layer black phosphorus has recently emerged as a promising 2D semiconductor, notable for its widely tunable bandgap, highly anisotropic properties, and theoretically predicted large exciton binding energies. To avoid degradation, it has become common practice to encapsulate black phosphorus devices. It is generally assumed that this encapsulation does not qualitatively affect their optical properties. Here, we show that the contrary is true. We have performed ab initio GW and GW plus Bethe–Salpeter equation (GW-BSE) calculations to determine the quasiparticle (QP) band structure and optical spectrum of one-layer (1L) through four-layer (4L) black phosphorus, with and without encapsulation between hexagonal boron nitride and sapphire. We show that black phosphorus is exceptionally sensitive to environmental screening. Encapsulation reduces the exciton binding energy in 1L by as much as 70\% and completely eliminates the presence of a bound exciton in the 4L structure. The reduction in the exciton binding energies is offset by a similarly large renormalization of the QP bandgap so that the optical gap remains nearly unchanged, but the nature of the excited states and the qualitative features of the absorption spectrum change dramatically.},
	number = {8},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Qiu, Diana Y. and da Jornada, Felipe H. and Louie, Steven G.},
	month = aug,
	year = {2017},
	pages = {4706--4712}
}

@article{constantinescu_multipurpose_2016,
	title = {Multipurpose {Black}-{Phosphorus}/{hBN} {Heterostructures}},
	volume = {16},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/acs.nanolett.6b00154},
	doi = {10.1021/acs.nanolett.6b00154},
	abstract = {Black phosphorus (BP) has recently emerged as a promising semiconducting two-dimensional material. However, its viability is threatened by its instability in ambient conditions and by the significant decrease of its band gap in multilayers. We show that one could solve all the aforementioned problems by interfacing BP with hexagonal boron nitride (hBN). To this end, we simulate large, rotated hBN/BP interfaces using linear-scaling density functional theory. We predict that hBN-encapsulation preserves the main electronic properties of the BP monolayer, while hBN spacers can be used to counteract the band gap reduction in stacked BP. Finally, we propose a model for a tunneling field effect transistor (TFET) based on hBN-spaced BP bilayers. Such BP TFETs would sustain both low-power and fast-switching operations, including negative differential resistance behavior with peak-to-valley ratios of the same order of magnitude as those encountered in transition metal dichalcogenide TFETs.},
	number = {4},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Constantinescu, Gabriel C. and Hine, Nicholas D. M.},
	month = apr,
	year = {2016},
	pages = {2586--2594}
}

@article{li_black_2014,
	title = {Black phosphorus field-effect transistors},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.35},
	doi = {10.1038/nnano.2014.35},
	abstract = {Two-dimensional crystals have emerged as a class of materials that may impact future electronic technologies. Experimentally identifying and characterizing new functional two-dimensional materials is challenging, but also potentially rewarding. Here, we fabricate field-effect transistors based on few-layer black phosphorus crystals with thickness down to a few nanometres. Reliable transistor performance is achieved at room temperature in samples thinner than 7.5 nm, with drain current modulation on the order of 105 and well-developed current saturation in the I–V characteristics. The charge-carrier mobility is found to be thickness-dependent, with the highest values up to ∼1,000 cm2 V−1 s−1 obtained for a thickness of ∼10 nm. Our results demonstrate the potential of black phosphorus thin crystals as a new two-dimensional material for applications in nanoelectronic devices.},
	language = {en},
	number = {5},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Li, Likai and Yu, Yijun and Ye, Guo Jun and Ge, Qingqin and Ou, Xuedong and Wu, Hua and Feng, Donglai and Chen, Xian Hui and Zhang, Yuanbo},
	month = may,
	year = {2014},
	pages = {372--377}
}

@article{cai_layer-dependent_2014,
	title = {Layer-dependent {Band} {Alignment} and {Work} {Function} of {Few}-{Layer} {Phosphorene}},
	volume = {4},
	copyright = {2014 Nature Publishing Group},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/srep06677},
	doi = {10.1038/srep06677},
	abstract = {Using first-principles calculations, we study the electronic properties of few-layer phosphorene focusing on layer-dependent behavior of band gap, work function band alignment and carrier effective mass. It is found that few-layer phosphorene shows a robust direct band gap character, and its band gap decreases with the number of layers following a power law. The work function decreases rapidly from monolayer (5.16 eV) to trilayer (4.56 eV), and then slowly upon further increasing the layer number. Compared to monolayer phosphorene, there is a drastic decrease of hole effective mass along the ridge (zigzag) direction for bilayer phosphorene, indicating a strong interlayer coupling and screening effect. Our study suggests that 1). Few-layer phosphorene with a layer-dependent band gap and a robust direct band gap character is promising for efficient solar energy harvest. 2). Few-layer phosphorene outperforms monolayer counterpart in terms of a lighter carrier effective mass, a higher carrier density and a weaker scattering due to enhanced screening. 3). The layer-dependent band edges and work functions of few-layer phosphorene allow for modification of Schottky barrier with enhanced carrier injection efficiency. It is expected that few-layer phosphorene will present abundant opportunities for a plethora of new electronic applications.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Scientific Reports},
	author = {Cai, Yongqing and Zhang, Gang and Zhang, Yong-Wei},
	month = oct,
	year = {2014},
	pages = {6677}
}

@article{favron_photooxidation_2015,
	title = {Photooxidation and quantum confinement effects in exfoliated black phosphorus},
	volume = {14},
	copyright = {2015 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4299},
	doi = {10.1038/nmat4299},
	abstract = {Thin layers of black phosphorus have recently raised interest owing to their two-dimensional (2D) semiconducting properties, such as tunable direct bandgap and high carrier mobilities. This lamellar crystal of phosphorus atoms can be exfoliated down to monolayer 2D-phosphane (also called phosphorene) using procedures similar to those used for graphene. Probing the properties has, however, been challenged by a fast degradation of the thinnest layers on exposure to ambient conditions. Herein, we investigate this chemistry using in situ Raman and transmission electron spectroscopies. The results highlight a thickness-dependent photoassisted oxidation reaction with oxygen dissolved in adsorbed water. The oxidation kinetics is consistent with a phenomenological model involving electron transfer and quantum confinement as key parameters. A procedure carried out in a glove box is used to prepare mono-, bi- and multilayer 2D-phosphane in their pristine states for further studies on the effect of layer thickness on the Raman modes. Controlled experiments in ambient conditions are shown to lower the Ag1/Ag2 intensity ratio for ultrathin layers, a signature of oxidation.},
	language = {en},
	number = {8},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Favron, Alexandre and Gaufrès, Etienne and Fossard, Frédéric and Phaneuf-L’Heureux, Anne-Laurence and Tang, Nathalie Y.-W. and Lévesque, Pierre L. and Loiseau, Annick and Leonelli, Richard and Francoeur, Sébastien and Martel, Richard},
	month = aug,
	year = {2015},
	pages = {826--832}
}

@article{castellanos-gomez_black_2015,
	title = {Black {Phosphorus}: {Narrow} {Gap}, {Wide} {Applications}},
	volume = {6},
	issn = {1948-7185},
	shorttitle = {Black {Phosphorus}},
	url = {https://doi.org/10.1021/acs.jpclett.5b01686},
	doi = {10.1021/acs.jpclett.5b01686},
	abstract = {The recent isolation of atomically thin black phosphorus by mechanical exfoliation of bulk layered crystals has triggered an unprecedented interest, even higher than that raised by the first works on graphene and other two-dimensionals, in the nanoscience and nanotechnology community. In this Perspective, we critically analyze the reasons behind the surge of experimental and theoretical works on this novel two-dimensional material. We believe that the fact that black phosphorus band gap value spans over a wide range of the electromagnetic spectrum (interesting for thermal imaging, thermoelectrics, fiber optics communication, photovoltaics, etc.) that was not covered by any other two-dimensional material isolated to date, its high carrier mobility, its ambipolar field-effect, and its rather unusual in-plane anisotropy drew the attention of the scientific community toward this two-dimensional material. Here, we also review the current advances, the future directions and the challenges in this young research field.},
	number = {21},
	urldate = {2019-02-15},
	journal = {The Journal of Physical Chemistry Letters},
	author = {Castellanos-Gomez, Andres},
	month = nov,
	year = {2015},
	pages = {4280--4291}
}

@article{liu_phosphorene:_2014,
	title = {Phosphorene: {An} {Unexplored} 2D {Semiconductor} with a {High} {Hole} {Mobility}},
	volume = {8},
	issn = {1936-0851},
	shorttitle = {Phosphorene},
	url = {https://doi.org/10.1021/nn501226z},
	doi = {10.1021/nn501226z},
	abstract = {We introduce the 2D counterpart of layered black phosphorus, which we call phosphorene, as an unexplored p-type semiconducting material. Same as graphene and MoS2, single-layer phosphorene is flexible and can be mechanically exfoliated. We find phosphorene to be stable and, unlike graphene, to have an inherent, direct, and appreciable band gap. Our ab initio calculations indicate that the band gap is direct, depends on the number of layers and the in-layer strain, and is significantly larger than the bulk value of 0.31–0.36 eV. The observed photoluminescence peak of single-layer phosphorene in the visible optical range confirms that the band gap is larger than that of the bulk system. Our transport studies indicate a hole mobility that reflects the structural anisotropy of phosphorene and complements n-type MoS2. At room temperature, our few-layer phosphorene field-effect transistors with 1.0 μm channel length display a high on-current of 194 mA/mm, a high hole field-effect mobility of 286 cm2/V·s, and an on/off ratio of up to 104. We demonstrate the possibility of phosphorene integration by constructing a 2D CMOS inverter consisting of phosphorene PMOS and MoS2 NMOS transistors.},
	number = {4},
	urldate = {2019-02-15},
	journal = {ACS Nano},
	author = {Liu, Han and Neal, Adam T. and Zhu, Zhen and Luo, Zhe and Xu, Xianfan and Tománek, David and Ye, Peide D.},
	month = apr,
	year = {2014},
	pages = {4033--4041}
}

@article{klimes_perspective:_2012,
	title = {Perspective: {Advances} and challenges in treating van der {Waals} dispersion forces in density functional theory},
	volume = {137},
	issn = {0021-9606},
	shorttitle = {Perspective},
	url = {https://aip.scitation.org/doi/10.1063/1.4754130},
	doi = {10.1063/1.4754130},
	abstract = {Electron dispersion forces play a crucial role in determining the structure and properties of biomolecules, molecular crystals, and many other systems. However, an accurate description of dispersion is highly challenging, with the most widely used electronic structure technique, density functional theory (DFT), failing to describe them with standard approximations. Therefore, applications of DFT to systems where dispersion is important have traditionally been of questionable accuracy. However, the last decade has seen a surge of enthusiasm in the DFT community to tackle this problem and in so-doing to extend the applicability of DFT-based methods. Here we discuss, classify, and evaluate some of the promising schemes to emerge in recent years. A brief perspective on the outstanding issues that remain to be resolved and some directions for future research are also provided.},
	number = {12},
	urldate = {2019-02-15},
	journal = {The Journal of Chemical Physics},
	author = {Klimeš, Jiří and Michaelides, Angelos},
	month = sep,
	year = {2012},
	pages = {120901}
}

@article{ehlen_evolution_2016,
	title = {Evolution of electronic structure of few-layer phosphorene from angle-resolved photoemission spectroscopy of black phosphorous},
	volume = {94},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.94.245410},
	doi = {10.1103/PhysRevB.94.245410},
	abstract = {A complete set of tight-binding parameters for the description of the quasiparticle dispersion relations of black phosphorous (BP) and N-layer phosphorene with N=1...∞ is presented. The parameters, which describe valence and conduction bands, are fit to angle-resolved photoemission spectroscopy (ARPES) data of pristine and lithium doped BP. We show that zone-folding of the experimental three-dimensional electronic band structure of BP is a simple and intuitive method to obtain the layer-dependent two-dimensional electronic structure of few-layer phosphorene. Zone folding yields the band gap of N-layer phosphorene in excellent quantitative agreement to experiments and ab initio calculations. A combined analysis of optical absorption and ARPES spectra of pristine and doped BP is used to estimate a value for the exciton binding energy of BP.},
	number = {24},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Ehlen, N. and Senkovskiy, B. V. and Fedorov, A. V. and Perucchi, A. and Di Pietro, P. and Sanna, A. and Profeta, G. and Petaccia, L. and Grüneis, A.},
	month = dec,
	year = {2016},
	pages = {245410}
}

@article{morita_semiconducting_1986,
	title = {Semiconducting black phosphorus},
	volume = {39},
	issn = {1432-0630},
	url = {https://doi.org/10.1007/BF00617267},
	doi = {10.1007/BF00617267},
	abstract = {Black phosphorus is a narrow-gap semiconductor newly attracting attention because of recent success in growing single crystals at a high temperature under a high pressure. This review covers recent research work on the preparation, the crystal structure, the band structure, the electrical and optical properties, and the superconductivity of black phosphorus.},
	language = {en},
	number = {4},
	urldate = {2019-02-15},
	journal = {Applied Physics A},
	author = {Morita, A.},
	month = apr,
	year = {1986},
	keywords = {61 , 71 , 72 , 74 , 78 },
	pages = {227--242}
}

@article{mannix_synthesis_2015,
	title = {Synthesis of borophenes: {Anisotropic}, two-dimensional boron polymorphs},
	volume = {350},
	copyright = {Copyright © 2015, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Synthesis of borophenes},
	url = {http://science.sciencemag.org/content/350/6267/1513},
	doi = {10.1126/science.aad1080},
	abstract = {Borophene: Boron in two dimensions
Although bulk allotropes of carbon and boron differ greatly, small clusters of these elements show remarkable similarities. Boron analogs of two-dimensional carbon allotropes such as graphene have been predicted. Now Mannix et al. report the formation of two-dimensional boron by depositing the elemental boron onto a silver surface under ultrahigh-vacuum conditions (see the Perspective by Sachdev). The graphene-like structure was buckled, weakly bonded to the substrate, and metallic.
Science, this issue p. 1513; see also p. 1468
At the atomic-cluster scale, pure boron is markedly similar to carbon, forming simple planar molecules and cage-like fullerenes. Theoretical studies predict that two-dimensional (2D) boron sheets will adopt an atomic configuration similar to that of boron atomic clusters. We synthesized atomically thin, crystalline 2D boron sheets (i.e., borophene) on silver surfaces under ultrahigh-vacuum conditions. Atomic-scale characterization, supported by theoretical calculations, revealed structures reminiscent of fused boron clusters with multiple scales of anisotropic, out-of-plane buckling. Unlike bulk boron allotropes, borophene shows metallic characteristics that are consistent with predictions of a highly anisotropic, 2D metal.
A two-dimensional boron allotrope forms after depositing its elemental vapor on a silver surface in vacuum. [Also see Perspective by Sachdev]
A two-dimensional boron allotrope forms after depositing its elemental vapor on a silver surface in vacuum. [Also see Perspective by Sachdev]},
	language = {en},
	number = {6267},
	urldate = {2019-02-15},
	journal = {Science},
	author = {Mannix, Andrew J. and Zhou, Xiang-Feng and Kiraly, Brian and Wood, Joshua D. and Alducin, Diego and Myers, Benjamin D. and Liu, Xiaolong and Fisher, Brandon L. and Santiago, Ulises and Guest, Jeffrey R. and Yacaman, Miguel Jose and Ponce, Arturo and Oganov, Artem R. and Hersam, Mark C. and Guisinger, Nathan P.},
	month = dec,
	year = {2015},
	pmid = {26680195},
	pages = {1513--1516}
}

@article{zhu_epitaxial_2015,
	title = {Epitaxial growth of two-dimensional stanene},
	volume = {14},
	copyright = {2015 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4384},
	doi = {10.1038/nmat4384},
	abstract = {Following the first experimental realization of graphene, other ultrathin materials with unprecedented electronic properties have been explored, with particular attention given to the heavy group-IV elements Si, Ge and Sn. Two-dimensional buckled Si-based silicene has been recently realized by molecular beam epitaxy growth, whereas Ge-based germanene was obtained by molecular beam epitaxy and mechanical exfoliation. However, the synthesis of Sn-based stanene has proved challenging so far. Here, we report the successful fabrication of 2D stanene by molecular beam epitaxy, confirmed by atomic and electronic characterization using scanning tunnelling microscopy and angle-resolved photoemission spectroscopy, in combination with first-principles calculations. The synthesis of stanene and its derivatives will stimulate further experimental investigation of their theoretically predicted properties, such as a 2D topological insulating behaviour with a very large bandgap, and the capability to support enhanced thermoelectric performance, topological superconductivity and the near-room-temperature quantum anomalous Hall effect.},
	language = {en},
	number = {10},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Zhu, Feng-feng and Chen, Wei-jiong and Xu, Yong and Gao, Chun-lei and Guan, Dan-dan and Liu, Can-hua and Qian, Dong and Zhang, Shou-Cheng and Jia, Jin-feng},
	month = oct,
	year = {2015},
	pages = {1020--1025}
}

@article{guan_phase_2014,
	title = {Phase {Coexistence} and {Metal}-{Insulator} {Transition} in {Few}-{Layer} {Phosphorene}: {A} {Computational} {Study}},
	volume = {113},
	shorttitle = {Phase {Coexistence} and {Metal}-{Insulator} {Transition} in {Few}-{Layer} {Phosphorene}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.113.046804},
	doi = {10.1103/PhysRevLett.113.046804},
	abstract = {Based on ab initio density functional calculations, we propose γ−P and δ−P as two additional stable structural phases of layered phosphorus besides the layered α−P (black) and β−P (blue) phosphorus allotropes. Monolayers of some of these allotropes have a wide band gap, whereas others, including γ−P, show a metal-insulator transition caused by in-layer strain or changing the number of layers. An unforeseen benefit is the possibility to connect different structural phases at no energy cost. This becomes particularly valuable in assembling heterostructures with well-defined metallic and semiconducting regions in one contiguous layer.},
	number = {4},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Guan, Jie and Zhu, Zhen and Tománek, David},
	month = jul,
	year = {2014},
	pages = {046804}
}

@article{zhu_semiconducting_2014,
	title = {Semiconducting {Layered} {Blue} {Phosphorus}: {A} {Computational} {Study}},
	volume = {112},
	shorttitle = {Semiconducting {Layered} {Blue} {Phosphorus}},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.112.176802},
	doi = {10.1103/PhysRevLett.112.176802},
	abstract = {We investigate a previously unknown phase of phosphorus that shares its layered structure and high stability with the black phosphorus allotrope. We find the in-plane hexagonal structure and bulk layer stacking of this structure, which we call “blue phosphorus,” to be related to graphite. Unlike graphite and black phosphorus, blue phosphorus displays a wide fundamental band gap. Still, it should exfoliate easily to form quasi-two-dimensional structures suitable for electronic applications. We study a likely transformation pathway from black to blue phosphorus and discuss possible ways to synthesize the new structure.},
	number = {17},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Zhu, Zhen and Tománek, David},
	month = may,
	year = {2014},
	pages = {176802}
}

@article{cahangirov_two-_2009,
	title = {Two- and {One}-{Dimensional} {Honeycomb} {Structures} of {Silicon} and {Germanium}},
	volume = {102},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.102.236804},
	doi = {10.1103/PhysRevLett.102.236804},
	abstract = {First-principles calculations of structure optimization, phonon modes, and finite temperature molecular dynamics predict that silicon and germanium can have stable, two-dimensional, low-buckled, honeycomb structures. Similar to graphene, these puckered structures are ambipolar and their charge carriers can behave like a massless Dirac fermion due to their π and π∗ bands which are crossed linearly at the Fermi level. In addition to these fundamental properties, bare and hydrogen passivated nanoribbons of Si and Ge show remarkable electronic and magnetic properties, which are size and orientation dependent. These properties offer interesting alternatives for the engineering of diverse nanodevices.},
	number = {23},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Cahangirov, S. and Topsakal, M. and Aktürk, E. and Şahin, H. and Ciraci, S.},
	month = jun,
	year = {2009},
	pages = {236804}
}

@article{benitez_strongly_2018,
	title = {Strongly anisotropic spin relaxation in graphene–transition metal dichalcogenide heterostructures at room temperature},
	volume = {14},
	copyright = {2017 The Author(s)},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/s41567-017-0019-2},
	doi = {10.1038/s41567-017-0019-2},
	abstract = {Large spin–orbit coupling can be induced when graphene interfaces with semiconducting transition metal dichalcogenides, leading to strongly anisotropic spin dynamics. As a result, orientation-dependent spin relaxation is observed.},
	language = {En},
	number = {3},
	urldate = {2019-02-15},
	journal = {Nature Physics},
	author = {Benítez, L. Antonio and Sierra, Juan F. and Torres, Williams Savero and Arrighi, Aloïs and Bonell, Frédéric and Costache, Marius V. and Valenzuela, Sergio O.},
	month = mar,
	year = {2018},
	pages = {303}
}

@article{gmitra_graphene_2015,
	title = {Graphene on transition-metal dichalcogenides: {A} platform for proximity spin-orbit physics and optospintronics},
	volume = {92},
	shorttitle = {Graphene on transition-metal dichalcogenides},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.92.155403},
	doi = {10.1103/PhysRevB.92.155403},
	abstract = {Hybrids of graphene and two-dimensional transition-metal dichalcogenides (TMDCs) have the potential to bring graphene spintronics to the next level. As we show here by performing first-principles calculations of graphene on monolayer MoS2, there are several advantages of such hybrids over pristine graphene. First, Dirac electrons in graphene exhibit a giant global proximity spin-orbit coupling, without compromising the semimetallic character of the whole system at zero field. Remarkably, these spin-orbit effects can be very accurately described by a simple effective Hamiltonian. Second, the Fermi level can be tuned by a transverse electric field to cross the MoS2 conduction band, creating a system of coupled massive and massless electron gases. Both charge and spin transport in such systems should be unique. Finally, we propose to use graphene/TMDC structures as a platform for optospintronics, in particular, for optical spin injection into graphene and for studying spin transfer between TMDCs and graphene.},
	number = {15},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Gmitra, Martin and Fabian, Jaroslav},
	month = oct,
	year = {2015},
	pages = {155403}
}

@article{cui_multi-terminal_2015,
	title = {Multi-terminal transport measurements of {MoS}$_{\textrm{2}}$ using a van der {Waals} heterostructure device platform},
	volume = {10},
	copyright = {2015 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2015.70},
	doi = {10.1038/nnano.2015.70},
	abstract = {Atomically thin two-dimensional semiconductors such as MoS2 hold great promise for electrical, optical and mechanical devices and display novel physical phenomena. However, the electron mobility of mono- and few-layer MoS2 has so far been substantially below theoretically predicted limits, which has hampered efforts to observe its intrinsic quantum transport behaviours. Potential sources of disorder and scattering include defects such as sulphur vacancies in the MoS2 itself as well as extrinsic sources such as charged impurities and remote optical phonons from oxide dielectrics. To reduce extrinsic scattering, we have developed here a van der Waals heterostructure device platform where MoS2 layers are fully encapsulated within hexagonal boron nitride and electrically contacted in a multi-terminal geometry using gate-tunable graphene electrodes. Magneto-transport measurements show dramatic improvements in performance, including a record-high Hall mobility reaching 34,000 cm2 V–1 s–1 for six-layer MoS2 at low temperature, confirming that low-temperature performance in previous studies was limited by extrinsic interfacial impurities rather than bulk defects in the MoS2. We also observed Shubnikov–de Haas oscillations in high-mobility monolayer and few-layer MoS2. Modelling of potential scattering sources and quantum lifetime analysis indicate that a combination of short-range and long-range interfacial scattering limits the low-temperature mobility of MoS2.},
	language = {en},
	number = {6},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Cui, Xu and Lee, Gwan-Hyoung and Kim, Young Duck and Arefe, Ghidewon and Huang, Pinshane Y. and Lee, Chul-Ho and Chenet, Daniel A. and Zhang, Xian and Wang, Lei and Ye, Fan and Pizzocchero, Filippo and Jessen, Bjarke S. and Watanabe, Kenji and Taniguchi, Takashi and Muller, David A. and Low, Tony and Kim, Philip and Hone, James},
	month = jun,
	year = {2015},
	pages = {534--540}
}

@article{zhang_strain_2018,
	title = {Strain distributions and their influence on electronic structures of {WSe} 2 –{MoS} 2 laterally strained heterojunctions},
	volume = {13},
	copyright = {2018 The Author(s)},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-017-0022-x},
	doi = {10.1038/s41565-017-0022-x},
	abstract = {Mapping a moiré pattern in a lateral lattice-mismatched WSe2–MoS2 heterojunction enables determination of the full strain tensor and the study of strain-induced electronic properties.},
	language = {En},
	number = {2},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Zhang, Chendong and Li, Ming-Yang and Tersoff, Jerry and Han, Yimo and Su, Yushan and Li, Lain-Jong and Muller, David A. and Shih, Chih-Kang},
	month = feb,
	year = {2018},
	pages = {152}
}

@article{lopez-sanchez_ultrasensitive_2013,
	title = {Ultrasensitive photodetectors based on monolayer {MoS}$_{\textrm{2}}$},
	volume = {8},
	copyright = {2013 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2013.100},
	doi = {10.1038/nnano.2013.100},
	abstract = {Two-dimensional materials are an emerging class of new materials with a wide range of electrical properties and potential practical applications. Although graphene1 is the most well-studied two-dimensional material, single layers of other materials, such as insulating BN (ref. 2) and semiconducting MoS2 (refs 3, 4) or WSe2 (refs 5, 6), are gaining increasing attention as promising gate insulators and channel materials for field-effect transistors. Because monolayer MoS2 is a direct-bandgap semiconductor7,8 due to quantum-mechanical confinement7,9,10, it could be suitable for applications in optoelectronic devices where the direct bandgap would allow a high absorption coefficient and efficient electron–hole pair generation under photoexcitation. Here, we demonstrate ultrasensitive monolayer MoS2 phototransistors with improved device mobility and ON current. Our devices show a maximum external photoresponsivity of 880 A W−1 at a wavelength of 561 nm and a photoresponse in the 400–680 nm range. With recent developments in large-scale production techniques such as liquid-scale exfoliation11,12,13 and chemical vapour deposition-like growth14,15, MoS2 shows important potential for applications in MoS2-based integrated optoelectronic circuits, light sensing, biomedical imaging, video recording and spectroscopy.},
	language = {en},
	number = {7},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Lopez-Sanchez, Oriol and Lembke, Dominik and Kayci, Metin and Radenovic, Aleksandra and Kis, Andras},
	month = jul,
	year = {2013},
	pages = {497--501}
}

@article{ross_electrically_2014,
	title = {Electrically tunable excitonic light-emitting diodes based on monolayer {WSe}$_{\textrm{2}}$ p–n junctions},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.26},
	doi = {10.1038/nnano.2014.26},
	abstract = {The development of light-emitting diodes with improved efficiency, spectral properties, compactness and integrability is important for lighting, display, optical interconnect, logic and sensor applications1,2,3,4,5,6,7,8. Monolayer transition-metal dichalcogenides have recently emerged as interesting candidates for optoelectronic applications due to their unique optical properties9,10,11,12,13,14,15,16. Electroluminescence has already been observed from monolayer MoS2 devices17,18. However, the electroluminescence efficiency was low and the linewidth broad due both to the poor optical quality of the MoS2 and to ineffective contacts. Here, we report electroluminescence from lateral p–n junctions in monolayer WSe2 induced electrostatically using a thin boron nitride support as a dielectric layer with multiple metal gates beneath. This structure allows effective injection of electrons and holes, and, combined with the high optical quality of WSe2, yields bright electroluminescence with 1,000 times smaller injection current and 10 times smaller linewidth than in MoS2 (refs 17,18). Furthermore, by increasing the injection bias we can tune the electroluminescence between regimes of impurity-bound, charged and neutral excitons. This system has the required ingredients for new types of optoelectronic device, such as spin- and valley-polarized light-emitting diodes, on-chip lasers and two-dimensional electro-optic modulators.},
	language = {en},
	number = {4},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Ross, Jason S. and Klement, Philip and Jones, Aaron M. and Ghimire, Nirmal J. and Yan, Jiaqiang and Mandrus, D. G. and Taniguchi, Takashi and Watanabe, Kenji and Kitamura, Kenji and Yao, Wang and Cobden, David H. and Xu, Xiaodong},
	month = apr,
	year = {2014},
	pages = {268--272}
}

@article{radisavljevic_single-layer_2011,
	title = {Single-layer {MoS}$_{\textrm{2}}$ transistors},
	volume = {6},
	copyright = {2011 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2010.279},
	doi = {10.1038/nnano.2010.279},
	abstract = {Two-dimensional materials are attractive for use in next-generation nanoelectronic devices because, compared to one-dimensional materials, it is relatively easy to fabricate complex structures from them. The most widely studied two-dimensional material is graphene1,2, both because of its rich physics3,4,5 and its high mobility6. However, pristine graphene does not have a bandgap, a property that is essential for many applications, including transistors7. Engineering a graphene bandgap increases fabrication complexity and either reduces mobilities to the level of strained silicon films8,9,10,11,12,13 or requires high voltages14,15. Although single layers of MoS2 have a large intrinsic bandgap of 1.8 eV (ref. 16), previously reported mobilities in the 0.5–3 cm2 V−1 s−1 range17 are too low for practical devices. Here, we use a halfnium oxide gate dielectric to demonstrate a room-temperature single-layer MoS2 mobility of at least 200 cm2 V−1 s−1, similar to that of graphene nanoribbons, and demonstrate transistors with room-temperature current on/off ratios of 1 × 108 and ultralow standby power dissipation. Because monolayer MoS2 has a direct bandgap16,18, it can be used to construct interband tunnel FETs19, which offer lower power consumption than classical transistors. Monolayer MoS2 could also complement graphene in applications that require thin transparent semiconductors, such as optoelectronics and energy harvesting.},
	language = {en},
	number = {3},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Radisavljevic, B. and Radenovic, A. and Brivio, J. and Giacometti, V. and Kis, A.},
	month = mar,
	year = {2011},
	pages = {147--150}
}

@article{jariwala_emerging_2014,
	title = {Emerging {Device} {Applications} for {Semiconducting} {Two}-{Dimensional} {Transition} {Metal} {Dichalcogenides}},
	volume = {8},
	issn = {1936-0851},
	url = {https://doi.org/10.1021/nn500064s},
	doi = {10.1021/nn500064s},
	abstract = {With advances in exfoliation and synthetic techniques, atomically thin films of semiconducting transition metal dichalcogenides have recently been isolated and characterized. Their two-dimensional structure, coupled with a direct band gap in the visible portion of the electromagnetic spectrum, suggests suitability for digital electronics and optoelectronics. Toward that end, several classes of high-performance devices have been reported along with significant progress in understanding their physical properties. Here, we present a review of the architecture, operating principles, and physics of electronic and optoelectronic devices based on ultrathin transition metal dichalcogenide semiconductors. By critically assessing and comparing the performance of these devices with competing technologies, the merits and shortcomings of this emerging class of electronic materials are identified, thereby providing a roadmap for future development.},
	number = {2},
	urldate = {2019-02-15},
	journal = {ACS Nano},
	author = {Jariwala, Deep and Sangwan, Vinod K. and Lauhon, Lincoln J. and Marks, Tobin J. and Hersam, Mark C.},
	month = feb,
	year = {2014},
	pages = {1102--1120}
}

@article{xiao_coupled_2012,
	title = {Coupled {Spin} and {Valley} {Physics} in {Monolayers} of \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$ and {Other} {Group}-{VI} {Dichalcogenides}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.196802},
	doi = {10.1103/PhysRevLett.108.196802},
	abstract = {We show that inversion symmetry breaking together with spin-orbit coupling leads to coupled spin and valley physics in monolayers of MoS2 and other group-VI dichalcogenides, making possible controls of spin and valley in these 2D materials. The spin-valley coupling at the valence-band edges suppresses spin and valley relaxation, as flip of each index alone is forbidden by the valley-contrasting spin splitting. Valley Hall and spin Hall effects coexist in both electron-doped and hole-doped systems. Optical interband transitions have frequency-dependent polarization selection rules which allow selective photoexcitation of carriers with various combination of valley and spin indices. Photoinduced spin Hall and valley Hall effects can generate long lived spin and valley accumulations on sample boundaries. The physics discussed here provides a route towards the integration of valleytronics and spintronics in multivalley materials with strong spin-orbit coupling and inversion symmetry breaking.},
	number = {19},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Xiao, Di and Liu, Gui-Bin and Feng, Wanxiang and Xu, Xiaodong and Yao, Wang},
	month = may,
	year = {2012},
	pages = {196802}
}

@article{splendiani_emerging_2010,
	title = {Emerging {Photoluminescence} in {Monolayer} {MoS}2},
	volume = {10},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl903868w},
	doi = {10.1021/nl903868w},
	abstract = {Novel physical phenomena can emerge in low-dimensional nanomaterials. Bulk MoS2, a prototypical metal dichalcogenide, is an indirect bandgap semiconductor with negligible photoluminescence. When the MoS2 crystal is thinned to monolayer, however, a strong photoluminescence emerges, indicating an indirect to direct bandgap transition in this d-electron system. This observation shows that quantum confinement in layered d-electron materials like MoS2 provides new opportunities for engineering the electronic structure of matter at the nanoscale.},
	number = {4},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Splendiani, Andrea and Sun, Liang and Zhang, Yuanbo and Li, Tianshu and Kim, Jonghwan and Chim, Chi-Yung and Galli, Giulia and Wang, Feng},
	month = apr,
	year = {2010},
	pages = {1271--1275}
}
@article{mak_atomically_2010,
	title = {Atomically {Thin} \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$: {A} {New} {Direct}-{Gap} {Semiconductor}},
	volume = {105},
	shorttitle = {Atomically {Thin} \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.105.136805},
	doi = {10.1103/PhysRevLett.105.136805},
	abstract = {The electronic properties of ultrathin crystals of molybdenum disulfide consisting of N=1,2,…,6 S-Mo-S monolayers have been investigated by optical spectroscopy. Through characterization by absorption, photoluminescence, and photoconductivity spectroscopy, we trace the effect of quantum confinement on the material’s electronic structure. With decreasing thickness, the indirect band gap, which lies below the direct gap in the bulk material, shifts upwards in energy by more than 0.6 eV. This leads to a crossover to a direct-gap material in the limit of the single monolayer. Unlike the bulk material, the MoS2 monolayer emits light strongly. The freestanding monolayer exhibits an increase in luminescence quantum efficiency by more than a factor of 104 compared with the bulk material.},
	number = {13},
	urldate = {2019-02-15},
	journal = {Physical Review Letters},
	author = {Mak, Kin Fai and Lee, Changgu and Hone, James and Shan, Jie and Heinz, Tony F.},
	month = sep,
	year = {2010},
	pages = {136805}
}

@article{ribeiro-soares_group_2014,
	title = {Group theory analysis of phonons in two-dimensional transition metal dichalcogenides},
	volume = {90},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.90.115438},
	doi = {10.1103/PhysRevB.90.115438},
	abstract = {Transition metal dichalcogenides (TMDCs) have emerged as a new two-dimensional material's field since the monolayer and few-layer limits show different properties when compared to each other and to their respective bulk materials. For example, in some cases when the bulk material is exfoliated down to a monolayer, an indirect-to-direct band gap in the visible range is observed. The number of layers N (N even or odd) drives changes in space-group symmetry that are reflected in the optical properties. The understanding of the space-group symmetry as a function of the number of layers is therefore important for the correct interpretation of the experimental data. Here we present a thorough group theory study of the symmetry aspects relevant to optical and spectroscopic analysis, for the most common polytypes of TMDCs, i.e., 2Ha, 2Hc and 1T, as a function of the number of layers. Real space symmetries, the group of the wave vectors, the relevance of inversion symmetry, irreducible representations of the vibrational modes, optical activity, and Raman tensors are discussed.},
	number = {11},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Ribeiro-Soares, J. and Almeida, R. M. and Barros, E. B. and Araujo, P. T. and Dresselhaus, M. S. and Cançado, L. G. and Jorio, A.},
	month = sep,
	year = {2014},
	pages = {115438}
}

@article{wang_colloquium:_2018,
	title = {Colloquium: {Excitons} in atomically thin transition metal dichalcogenides},
	volume = {90},
	shorttitle = {Colloquium},
	url = {https://link.aps.org/doi/10.1103/RevModPhys.90.021001},
	doi = {10.1103/RevModPhys.90.021001},
	abstract = {Atomically thin materials such as graphene and monolayer transition metal dichalcogenides (TMDs) exhibit remarkable physical properties resulting from their reduced dimensionality and crystal symmetry. The family of semiconducting transition metal dichalcogenides is an especially promising platform for fundamental studies of two-dimensional (2D) systems, with potential applications in optoelectronics and valleytronics due to their direct band gap in the monolayer limit and highly efficient light-matter coupling. A crystal lattice with broken inversion symmetry combined with strong spin-orbit interactions leads to a unique combination of the spin and valley degrees of freedom. In addition, the 2D character of the monolayers and weak dielectric screening from the environment yield a significant enhancement of the Coulomb interaction. The resulting formation of bound electron-hole pairs, or excitons, dominates the optical and spin properties of the material. Here recent progress in understanding of the excitonic properties in monolayer TMDs is reviewed and future challenges are laid out. Discussed are the consequences of the strong direct and exchange Coulomb interaction, exciton light-matter coupling, and influence of finite carrier and electron-hole pair densities on the exciton properties in TMDs. Finally, the impact on valley polarization is described and the tuning of the energies and polarization observed in applied electric and magnetic fields is summarized.},
	number = {2},
	urldate = {2019-02-15},
	journal = {Reviews of Modern Physics},
	author = {Wang, Gang and Chernikov, Alexey and Glazov, Mikhail M. and Heinz, Tony F. and Marie, Xavier and Amand, Thierry and Urbaszek, Bernhard},
	month = apr,
	year = {2018},
	pages = {021001}
}

@article{wilson_transition_1969,
	title = {The transition metal dichalcogenides discussion and interpretation of the observed optical, electrical and structural properties},
	volume = {18},
	issn = {0001-8732},
	url = {https://doi.org/10.1080/00018736900101307},
	doi = {10.1080/00018736900101307},
	abstract = {The transition metal dichalcogenides are about 60 in number. Two-thirds of these assume layer structures. Crystals of such materials can be cleaved down to less than 1000 Å and are then transparent in the region of direct band-to-band transitions. The transmission spectra of the family have been correlated group by group with the wide range of electrical and structural data available to yield useful working band models that are in accord with a molecular orbital approach. Several special topics have arisen; these include exciton screening, d-band formation, and the metal/insulator transition; also magnetism and superconductivity in such compounds. High pressure work seems to offer the possibility for testing the recent theory of excitonic insulators.},
	number = {73},
	urldate = {2019-02-15},
	journal = {Advances in Physics},
	author = {Wilson, J. A. and Yoffe, A. D.},
	month = may,
	year = {1969},
	pages = {193--335}
}

@article{wallbank_generic_2013,
	title = {Generic miniband structure of graphene on a hexagonal substrate},
	volume = {87},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.87.245408},
	doi = {10.1103/PhysRevB.87.245408},
	abstract = {Using a general symmetry-based approach, we provide a classification of generic miniband structures for electrons in graphene placed on substrates with the hexagonal Bravais symmetry. In particular, we identify conditions at which the first moiré miniband is separated from the rest of the spectrum by either one or a group of three isolated mini Dirac points and is not obscured by dispersion surfaces coming from other minibands. In such cases, the Hall coefficient exhibits two distinct alternations of its sign as a function of charge carrier density.},
	number = {24},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Wallbank, J. R. and Patel, A. A. and Mucha-Kruczyński, M. and Geim, A. K. and Fal'ko, V. I.},
	month = jun,
	year = {2013},
	pages = {245408}
}

@article{dean_hofstadters_2013,
	title = {Hofstadter’s butterfly and the fractal quantum {Hall} effect in moiré superlattices},
	volume = {497},
	copyright = {2013 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature12186},
	doi = {10.1038/nature12186},
	abstract = {Electrons moving through a spatially periodic lattice potential develop a quantized energy spectrum consisting of discrete Bloch bands. In two dimensions, electrons moving through a magnetic field also develop a quantized energy spectrum, consisting of highly degenerate Landau energy levels. When subject to both a magnetic field and a periodic electrostatic potential, two-dimensional systems of electrons exhibit a self-similar recursive energy spectrum1. Known as Hofstadter’s butterfly, this complex spectrum results from an interplay between the characteristic lengths associated with the two quantizing fields1,2,3,4,5,6,7,8,9,10, and is one of the first quantum fractals discovered in physics. In the decades since its prediction, experimental attempts to study this effect have been limited by difficulties in reconciling the two length scales. Typical atomic lattices (with periodicities of less than one nanometre) require unfeasibly large magnetic fields to reach the commensurability condition, and in artificially engineered structures (with periodicities greater than about 100 nanometres) the corresponding fields are too small to overcome disorder completely11,12,13,14,15,16,17. Here we demonstrate that moiré superlattices arising in bilayer graphene coupled to hexagonal boron nitride provide a periodic modulation with ideal length scales of the order of ten nanometres, enabling unprecedented experimental access to the fractal spectrum. We confirm that quantum Hall features associated with the fractal gaps are described by two integer topological quantum numbers, and report evidence of their recursive structure. Observation of a Hofstadter spectrum in bilayer graphene means that it is possible to investigate emergent behaviour within a fractal energy landscape in a system with tunable internal degrees of freedom.},
	language = {en},
	number = {7451},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Dean, C. R. and Wang, L. and Maher, P. and Forsythe, C. and Ghahari, F. and Gao, Y. and Katoch, J. and Ishigami, M. and Moon, P. and Koshino, M. and Taniguchi, T. and Watanabe, K. and Shepard, K. L. and Hone, J. and Kim, P.},
	month = may,
	year = {2013},
	pages = {598--602}
}

@article{ponomarenko_cloning_2013,
	title = {Cloning of {Dirac} fermions in graphene superlattices},
	volume = {497},
	copyright = {2013 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature12187},
	doi = {10.1038/nature12187},
	abstract = {Superlattices have attracted great interest because their use may make it possible to modify the spectra of two-dimensional electron systems and, ultimately, create materials with tailored electronic properties1,2,3,4,5,6,7,8. In previous studies (see, for example, refs 1, 2, 3, 4, 5, 6, 7, 8), it proved difficult to realize superlattices with short periodicities and weak disorder, and most of their observed features could be explained in terms of cyclotron orbits commensurate with the superlattice1,2,3,4. Evidence for the formation of superlattice minibands (forming a fractal spectrum known as Hofstadter’s butterfly9) has been limited to the observation of new low-field oscillations5 and an internal structure within Landau levels6,7,8. Here we report transport properties of graphene placed on a boron nitride substrate and accurately aligned along its crystallographic directions. The substrate’s moiré potential10,11,12 acts as a superlattice and leads to profound changes in the graphene’s electronic spectrum. Second-generation Dirac points13,14,15,16,17,18,19,20,21,22 appear as pronounced peaks in resistivity, accompanied by reversal of the Hall effect. The latter indicates that the effective sign of the charge carriers changes within graphene’s conduction and valence bands. Strong magnetic fields lead to Zak-type cloning23 of the third generation of Dirac points, which are observed as numerous neutrality points in fields where a unit fraction of the flux quantum pierces the superlattice unit cell. Graphene superlattices such as this one provide a way of studying the rich physics expected in incommensurable quantum systems7,8,9,22,23,24 and illustrate the possibility of controllably modifying the electronic spectra of two-dimensional atomic crystals by varying their crystallographic alignment within van der Waals heterostuctures25.},
	language = {en},
	number = {7451},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Ponomarenko, L. A. and Gorbachev, R. V. and Yu, G. L. and Elias, D. C. and Jalil, R. and Patel, A. A. and Mishchenko, A. and Mayorov, A. S. and Woods, C. R. and Wallbank, J. R. and Mucha-Kruczynski, M. and Piot, B. A. and Potemski, M. and Grigorieva, I. V. and Novoselov, K. S. and Guinea, F. and Fal’ko, V. I. and Geim, A. K.},
	month = may,
	year = {2013},
	pages = {594--597}
}

@article{banszerus_ultrahigh-mobility_2015,
	title = {Ultrahigh-mobility graphene devices from chemical vapor deposition on reusable copper},
	volume = {1},
	copyright = {Copyright © 2015, The Authors. This is an open-access article distributed under the terms of the Creative Commons Attribution-NonCommercial license, which permits use, distribution, and reproduction in any medium, so long as the resultant use is not for commercial advantage and provided the original work is properly cited.},
	issn = {2375-2548},
	url = {http://advances.sciencemag.org/content/1/6/e1500222},
	doi = {10.1126/sciadv.1500222},
	abstract = {Graphene research has prospered impressively in the past few years, and promising applications such as high-frequency transistors, magnetic field sensors, and flexible optoelectronics are just waiting for a scalable and cost-efficient fabrication technology to produce high-mobility graphene. Although significant progress has been made in chemical vapor deposition (CVD) and epitaxial growth of graphene, the carrier mobility obtained with these techniques is still significantly lower than what is achieved using exfoliated graphene. We show that the quality of CVD-grown graphene depends critically on the used transfer process, and we report on an advanced transfer technique that allows both reusing the copper substrate of the CVD growth and making devices with mobilities as high as 350,000 cm2 V–1 s–1, thus rivaling exfoliated graphene.
A novel dry transfer technique opens the door to large-scale CVD graphene with carrier mobilities of up to several 100,000 cm2 V−1 s−1.
A novel dry transfer technique opens the door to large-scale CVD graphene with carrier mobilities of up to several 100,000 cm2 V−1 s−1.},
	language = {en},
	number = {6},
	urldate = {2019-02-15},
	journal = {Science Advances},
	author = {Banszerus, Luca and Schmitz, Michael and Engels, Stephan and Dauber, Jan and Oellers, Martin and Haupt, Federica and Watanabe, Kenji and Taniguchi, Takashi and Beschoten, Bernd and Stampfer, Christoph},
	month = jul,
	year = {2015},
	pages = {e1500222}
}

@article{blase_quasiparticle_1995,
	title = {Quasiparticle band structure of bulk hexagonal boron nitride and related systems},
	volume = {51},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.51.6868},
	doi = {10.1103/PhysRevB.51.6868},
	abstract = {The quasiparticle band structure of bulk hexagonal boron nitride is studied within the GW approximation for the self-energy operator. The influence of the interlayer distance on the band structure is investigated both within the local density approximation and the quasiparticle approach, and the importance of an interlayer state in determining the gap is demonstrated. Also, the quasiparticle band structure for an isolated sheet of boron nitride is calculated. We show that the equivalent of the interlayer state in the case of the isolated boron nitride sheet plays the same role as in the bulk case in determing the band gap.},
	number = {11},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Blase, X. and Rubio, Angel and Louie, Steven G. and Cohen, Marvin L.},
	month = mar,
	year = {1995},
	pages = {6868--6875}
}

@article{sponza_direct_2018,
	title = {Direct and indirect excitons in boron nitride polymorphs: {A} story of atomic configuration and electronic correlation},
	volume = {98},
	shorttitle = {Direct and indirect excitons in boron nitride polymorphs},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.98.125206},
	doi = {10.1103/PhysRevB.98.125206},
	abstract = {We present a detailed discussion of the electronic band structure and excitonic dispersion of hexagonal boron nitride (hBN) in the single layer configuration and in three bulk polymorphs (usual AA′ stacking, Bernal AB, and rhombohedral ABC). We focus on the changes in the electronic band structure and the exciton dispersion induced by the atomic configuration and the electron-hole interaction. Calculations are carried out at the level of ab initio many-body perturbation theory (GW and Bethe Salpeter equation) and of a purposely developed tight-binding model. We confirm the change from direct to indirect electronic gap when going from single layer to bulk systems and we give a detailed account of its origin by comparing the effect of different stacking sequences. We emphasize that the inclusion of the electron-hole interaction is crucial for the correct description of the momentum-dependent dispersion of the excitations. As a result the electron-hole dispersion is flatter than the one obtained from the band structure. In the AB stacking this effect is particularly important as the lowest-lying exciton is predicted to be direct despite the indirect electronic band gap.},
	number = {12},
	urldate = {2019-02-15},
	journal = {Physical Review B},
	author = {Sponza, Lorenzo and Amara, Hakim and Attaccalite, Claudio and Latil, Sylvain and Galvani, Thomas and Paleari, Fulvio and Wirtz, Ludger and Ducastelle, François},
	month = sep,
	year = {2018},
	pages = {125206}
}

@article{bourrellier_bright_2016,
	title = {Bright {UV} {Single} {Photon} {Emission} at {Point} {Defects} in h-{BN}},
	volume = {16},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/acs.nanolett.6b01368},
	doi = {10.1021/acs.nanolett.6b01368},
	abstract = {To date, quantum sources in the ultraviolet (UV) spectral region have been obtained only in semiconductor quantum dots. Color centers in wide bandgap materials may represent a more effective alternative. However, the quest for UV quantum emitters in bulk crystals faces the difficulty of combining an efficient UV excitation/detection optical setup with the capability of addressing individual color centers in potentially highly defective materials. In this work we overcome this limit by employing an original experimental setup coupling cathodoluminescence within a scanning transmission electron microscope to a Hanbury–Brown–Twiss intensity interferometer. We identify a new extremely bright UV single photon emitter (4.1 eV) in hexagonal boron nitride. Hyperspectral cathodoluminescence maps show a high spatial localization of the emission (∼80 nm) and a typical zero-phonon line plus phonon replica spectroscopic signature, indicating a point defect origin, most likely carbon substitutional at nitrogen sites. An additional nonsingle-photon broad emission may appear in the same spectral region, which can be attributed to intrinsic defects related to electron irradiation.},
	number = {7},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Bourrellier, Romain and Meuret, Sophie and Tararan, Anna and Stéphan, Odile and Kociak, Mathieu and Tizei, Luiz H. G. and Zobelli, Alberto},
	month = jul,
	year = {2016},
	pages = {4317--4321}
}

@article{jacob_nanophotonics:_2014,
	title = {Nanophotonics: {Hyperbolic} phonon–polaritons},
	volume = {13},
	copyright = {2014 Nature Publishing Group},
	issn = {1476-4660},
	shorttitle = {Nanophotonics},
	url = {https://www.nature.com/articles/nmat4149},
	doi = {10.1038/nmat4149},
	abstract = {Hexagonal boron nitride nanostructures are shown to sustain phonon–polariton modes with comparable performances to plasmon–polariton modes in graphene but with lower losses.},
	language = {en},
	number = {12},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Jacob, Zubin},
	month = dec,
	year = {2014},
	pages = {1081--1083}
}

@article{watanabe_far-ultraviolet_2009,
	title = {Far-ultraviolet plane-emission handheld device based on hexagonal boron nitride},
	volume = {3},
	copyright = {2009 Nature Publishing Group},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/nphoton.2009.167},
	doi = {10.1038/nphoton.2009.167},
	abstract = {Many researchers have been trying to produce highly efficient solid-state devices with longer operating lives for the far-ultraviolet wavelength region as an alternative to conventional far-ultraviolet lamps. However, owing to the low efficiency of far-ultraviolet operation, research continues into the development of far-ultraviolet devices with sufficiently high performance1,2. Here, the potential of hexagonal boron nitride as a far-ultraviolet fluorescent material is studied. Specifically, taking advantage of the highly luminous properties of hexagonal boron nitride3, a far-ultraviolet plane-emission compact device equipped with a field-emission array4 as an excitation source is fabricated, and its stable operation with an output power of 0.2 mW at 225 nm demonstrated. Because of its low current consumption in operation, the device can be driven by dry batteries. This convenient far-ultraviolet device is likely to prove extremely useful in photochemical and biotechnological applications such as photocatalysis, sterilization and modification of chemical substances.},
	language = {en},
	number = {10},
	urldate = {2019-02-15},
	journal = {Nature Photonics},
	author = {Watanabe, Kenji and Taniguchi, Takashi and Niiyama, Takahiro and Miya, Kenta and Taniguchi, Masateru},
	month = oct,
	year = {2009},
	pages = {591--594}
}

@article{fogler_high-temperature_2014,
	title = {High-temperature superfluidity with indirect excitons in van der {Waals} heterostructures},
	volume = {5},
	copyright = {2014 Nature Publishing Group},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms5555},
	doi = {10.1038/ncomms5555},
	abstract = {All known superfluid and superconducting states of condensed matter are enabled by composite bosons (atoms, molecules and Cooper pairs) made of an even number of fermions. Temperatures where such macroscopic quantum phenomena occur are limited by the lesser of the binding energy and the degeneracy temperature of the bosons. High-critical temperature cuprate superconductors set the present record of {\textasciitilde}100 K. Here we propose a design for artificially structured materials to rival this record. The main elements of the structure are two monolayers of a transition metal dichalcogenide separated by an atomically thin spacer. Electrons and holes generated in the system would accumulate in the opposite monolayers and form bosonic bound states—the indirect excitons. The resultant degenerate Bose gas of indirect excitons would exhibit macroscopic occupation of a quantum state and vanishing viscosity at high temperatures.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Nature Communications},
	author = {Fogler, M. M. and Butov, L. V. and Novoselov, K. S.},
	month = jul,
	year = {2014},
	pages = {4555}
}

@article{furchi_photovoltaic_2014,
	title = {Photovoltaic {Effect} in an {Electrically} {Tunable} van der {Waals} {Heterojunction}},
	volume = {14},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl501962c},
	doi = {10.1021/nl501962c},
	abstract = {Semiconductor heterostructures form the cornerstone of many electronic and optoelectronic devices and are traditionally fabricated using epitaxial growth techniques. More recently, heterostructures have also been obtained by vertical stacking of two-dimensional crystals, such as graphene and related two-dimensional materials. These layered designer materials are held together by van der Waals forces and contain atomically sharp interfaces. Here, we report on a type-II van der Waals heterojunction made of molybdenum disulfide and tungsten diselenide monolayers. The junction is electrically tunable, and under appropriate gate bias an atomically thin diode is realized. Upon optical illumination, charge transfer occurs across the planar interface and the device exhibits a photovoltaic effect. Advances in large-scale production of two-dimensional crystals could thus lead to a new photovoltaic solar technology.},
	number = {8},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Furchi, Marco M. and Pospischil, Andreas and Libisch, Florian and Burgdörfer, Joachim and Mueller, Thomas},
	month = aug,
	year = {2014},
	pages = {4785--4791}
}

@article{neugebauer_polarization_2014,
	title = {Polarization {Tailored} {Light} {Driven} {Directional} {Optical} {Nanobeacon}},
	volume = {14},
	issn = {1530-6984},
	url = {https://doi.org/10.1021/nl5003526},
	doi = {10.1021/nl5003526},
	abstract = {We experimentally demonstrate all-optical control of the emission directivity of a dipole-like nanoparticle with spinning dipole moment sitting on the interface to an optical denser medium. The particle itself is excited by a tightly focused polarization tailored light beam under normal incidence. The position dependent local polarization of the focal field allows for tuning the dipole moment via careful positioning of the particle relative to the beam axis. As an application of this scheme, we investigate the polarization dependent coupling to a planar two-dimensional dielectric waveguide.},
	number = {5},
	urldate = {2019-02-15},
	journal = {Nano Letters},
	author = {Neugebauer, Martin and Bauer, Thomas and Banzer, Peter and Leuchs, Gerd},
	month = may,
	year = {2014},
	pages = {2546--2551}
}

@article{lee_atomically_2014,
	title = {Atomically thin p–n junctions with van der {Waals} heterointerfaces},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.150},
	doi = {10.1038/nnano.2014.150},
	abstract = {Semiconductor p–n junctions are essential building blocks for electronic and optoelectronic devices1,2. In conventional p–n junctions, regions depleted of free charge carriers form on either side of the junction, generating built-in potentials associated with uncompensated dopant atoms. Carrier transport across the junction occurs by diffusion and drift processes influenced by the spatial extent of this depletion region. With the advent of atomically thin van der Waals materials and their heterostructures, it is now possible to realize a p–n junction at the ultimate thickness limit3,4,5,6,7,8,9,10. Van der Waals junctions composed of p- and n-type semiconductors—each just one unit cell thick—are predicted to exhibit completely different charge transport characteristics than bulk heterojunctions10,11,12. Here, we report the characterization of the electronic and optoelectronic properties of atomically thin p–n heterojunctions fabricated using van der Waals assembly of transition-metal dichalcogenides. We observe gate-tunable diode-like current rectification and a photovoltaic response across the p–n interface. We find that the tunnelling-assisted interlayer recombination of the majority carriers is responsible for the tunability of the electronic and optoelectronic processes. Sandwiching an atomic p–n junction between graphene layers enhances the collection of the photoexcited carriers. The atomically scaled van der Waals p–n heterostructures presented here constitute the ultimate functional unit for nanoscale electronic and optoelectronic devices.},
	language = {en},
	number = {9},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Lee, Chul-Ho and Lee, Gwan-Hyoung and van der Zande, Arend M. and Chen, Wenchao and Li, Yilei and Han, Minyong and Cui, Xu and Arefe, Ghidewon and Nuckolls, Colin and Heinz, Tony F. and Guo, Jing and Hone, James and Kim, Philip},
	month = sep,
	year = {2014},
	pages = {676--681}
}

@article{georgiou_vertical_2013,
	title = {Vertical field-effect transistor based on graphene–{WS}$_{\textrm{2}}$ heterostructures for flexible and transparent electronics},
	volume = {8},
	copyright = {2012 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2012.224},
	doi = {10.1038/nnano.2012.224},
	abstract = {The celebrated electronic properties of graphene1,2 have opened the way for materials just one atom thick3 to be used in the post-silicon electronic era4. An important milestone was the creation of heterostructures based on graphene and other two-dimensional crystals, which can be assembled into three-dimensional stacks with atomic layer precision5,6,7. Such layered structures have already demonstrated a range of fascinating physical phenomena8,9,10,11, and have also been used in demonstrating a prototype field-effect tunnelling transistor12, which is regarded to be a candidate for post-CMOS (complementary metal-oxide semiconductor) technology. The range of possible materials that could be incorporated into such stacks is very large. Indeed, there are many other materials with layers linked by weak van der Waals forces that can be exfoliated3,13 and combined together to create novel highly tailored heterostructures. Here, we describe a new generation of field-effect vertical tunnelling transistors where two-dimensional tungsten disulphide serves as an atomically thin barrier between two layers of either mechanically exfoliated or chemical vapour deposition-grown graphene. The combination of tunnelling (under the barrier) and thermionic (over the barrier) transport allows for unprecedented current modulation exceeding 1 × 106 at room temperature and very high ON current. These devices can also operate on transparent and flexible substrates.},
	language = {en},
	number = {2},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Georgiou, Thanasis and Jalil, Rashid and Belle, Branson D. and Britnell, Liam and Gorbachev, Roman V. and Morozov, Sergey V. and Kim, Yong-Jin and Gholinia, Ali and Haigh, Sarah J. and Makarovsky, Oleg and Eaves, Laurence and Ponomarenko, Leonid A. and Geim, Andre K. and Novoselov, Kostya S. and Mishchenko, Artem},
	month = feb,
	year = {2013},
	pages = {100--103}
}

@article{fang_strong_2014,
	title = {Strong interlayer coupling in van der {Waals} heterostructures built from single-layer chalcogenides},
	volume = {111},
	copyright = {©  . Freely available online through the PNAS open access option.},
	issn = {0027-8424, 1091-6490},
	url = {https://www.pnas.org/content/111/17/6198},
	doi = {10.1073/pnas.1405435111},
	abstract = {Semiconductor heterostructures are the fundamental platform for many important device applications such as lasers, light-emitting diodes, solar cells, and high-electron-mobility transistors. Analogous to traditional heterostructures, layered transition metal dichalcogenide heterostructures can be designed and built by assembling individual single layers into functional multilayer structures, but in principle with atomically sharp interfaces, no interdiffusion of atoms, digitally controlled layered components, and no lattice parameter constraints. Nonetheless, the optoelectronic behavior of this new type of van der Waals (vdW) semiconductor heterostructure is unknown at the single-layer limit. Specifically, it is experimentally unknown whether the optical transitions will be spatially direct or indirect in such hetero-bilayers. Here, we investigate artificial semiconductor heterostructures built from single-layer WSe2 and MoS2. We observe a large Stokes-like shift of ∼100 meV between the photoluminescence peak and the lowest absorption peak that is consistent with a type II band alignment having spatially direct absorption but spatially indirect emission. Notably, the photoluminescence intensity of this spatially indirect transition is strong, suggesting strong interlayer coupling of charge carriers. This coupling at the hetero-interface can be readily tuned by inserting dielectric layers into the vdW gap, consisting of hexagonal BN. Consequently, the generic nature of this interlayer coupling provides a new degree of freedom in band engineering and is expected to yield a new family of semiconductor heterostructures having tunable optoelectronic properties with customized composite layers.},
	language = {en},
	number = {17},
	urldate = {2019-02-15},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Fang, Hui and Battaglia, Corsin and Carraro, Carlo and Nemsak, Slavomir and Ozdol, Burak and Kang, Jeong Seuk and Bechtel, Hans A. and Desai, Sujay B. and Kronast, Florian and Unal, Ahmet A. and Conti, Giuseppina and Conlon, Catherine and Palsson, Gunnar K. and Martin, Michael C. and Minor, Andrew M. and Fadley, Charles S. and Yablonovitch, Eli and Maboudian, Roya and Javey, Ali},
	month = apr,
	year = {2014},
	pmid = {24733906},
	keywords = {MoS2-WSe2 heterostructure, Moiré pattern, charge transfer, exciton relaxation, rectifying},
	pages = {6198--6202}
}

@article{hong_ultrafast_2014,
	title = {Ultrafast charge transfer in atomically thin {MoS}$_{\textrm{2}}$/{WS}$_{\textrm{2}}$ heterostructures},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.167},
	doi = {10.1038/nnano.2014.167},
	abstract = {Van der Waals heterostructures have recently emerged as a new class of materials, where quantum coupling between stacked atomically thin two-dimensional layers, including graphene, hexagonal-boron nitride and transition-metal dichalcogenides (MX2), give rise to fascinating new phenomena1,2,3,4,5,6,7,8,9,10. MX2 heterostructures are particularly exciting for novel optoelectronic and photovoltaic applications, because two-dimensional MX2 monolayers can have an optical bandgap in the near-infrared to visible spectral range and exhibit extremely strong light–matter interactions2,3,11. Theory predicts that many stacked MX2 heterostructures form type II semiconductor heterojunctions that facilitate efficient electron–hole separation for light detection and harvesting12,13,14,15,16. Here, we report the first experimental observation of ultrafast charge transfer in photoexcited MoS2/WS2 heterostructures using both photoluminescence mapping and femtosecond pump–probe spectroscopy. We show that hole transfer from the MoS2 layer to the WS2 layer takes place within 50 fs after optical excitation, a remarkable rate for van der Waals coupled two-dimensional layers. Such ultrafast charge transfer in van der Waals heterostructures can enable novel two-dimensional devices for optoelectronics and light harvesting.},
	language = {en},
	number = {9},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Hong, Xiaoping and Kim, Jonghwan and Shi, Su-Fei and Zhang, Yu and Jin, Chenhao and Sun, Yinghui and Tongay, Sefaattin and Wu, Junqiao and Zhang, Yanfeng and Wang, Feng},
	month = sep,
	year = {2014},
	pages = {682--686}
}

@article{withers_light-emitting_2015,
	title = {Light-emitting diodes by band-structure engineering in van der {Waals} heterostructures},
	volume = {14},
	copyright = {2015 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat4205},
	doi = {10.1038/nmat4205},
	abstract = {The advent of graphene and related 2D materials1,2 has recently led to a new technology: heterostructures based on these atomically thin crystals3. The paradigm proved itself extremely versatile and led to rapid demonstration of tunnelling diodes with negative differential resistance4, tunnelling transistors5, photovoltaic devices6,7 and so on. Here, we take the complexity and functionality of such van der Waals heterostructures to the next level by introducing quantum wells (QWs) engineered with one atomic plane precision. We describe light-emitting diodes (LEDs) made by stacking metallic graphene, insulating hexagonal boron nitride and various semiconducting monolayers into complex but carefully designed sequences. Our first devices already exhibit an extrinsic quantum efficiency of nearly 10\% and the emission can be tuned over a wide range of frequencies by appropriately choosing and combining 2D semiconductors (monolayers of transition metal dichalcogenides). By preparing the heterostructures on elastic and transparent substrates, we show that they can also provide the basis for flexible and semi-transparent electronics. The range of functionalities for the demonstrated heterostructures is expected to grow further on increasing the number of available 2D crystals and improving their electronic quality.},
	language = {en},
	number = {3},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Withers, F. and Del Pozo-Zamudio, O. and Mishchenko, A. and Rooney, A. P. and Gholinia, A. and Watanabe, K. and Taniguchi, T. and Haigh, S. J. and Geim, A. K. and Tartakovskii, A. I. and Novoselov, K. S.},
	month = mar,
	year = {2015},
	pages = {301--306}
}

@article{haigh_cross-sectional_2012,
	title = {Cross-sectional imaging of individual layers and buried interfaces of graphene-based heterostructures and superlattices},
	volume = {11},
	copyright = {2012 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat3386},
	doi = {10.1038/nmat3386},
	abstract = {By stacking various two-dimensional (2D) atomic crystals1 on top of each other, it is possible to create multilayer heterostructures and devices with designed electronic properties2,3,4,5. However, various adsorbates become trapped between layers during their assembly, and this not only affects the resulting quality but also prevents the formation of a true artificial layered crystal upheld by van der Waals interaction, creating instead a laminate glued together by contamination. Transmission electron microscopy (TEM) has shown that graphene and boron nitride monolayers, the two best characterized 2D crystals, are densely covered with hydrocarbons (even after thermal annealing in high vacuum) and exhibit only small clean patches suitable for atomic resolution imaging6,7,8,9,10. This observation seems detrimental for any realistic prospect of creating van der Waals materials and heterostructures with atomically sharp interfaces. Here we employ cross sectional TEM to take a side view of several graphene–boron nitride heterostructures. We find that the trapped hydrocarbons segregate into isolated pockets, leaving the interfaces atomically clean. Moreover, we observe a clear correlation between interface roughness and the electronic quality of encapsulated graphene. This work proves the concept of heterostructures assembled with atomic layer precision and provides their first TEM images.},
	language = {en},
	number = {9},
	urldate = {2019-02-15},
	journal = {Nature Materials},
	author = {Haigh, S. J. and Gholinia, A. and Jalil, R. and Romani, S. and Britnell, L. and Elias, D. C. and Novoselov, K. S. and Ponomarenko, L. A. and Geim, A. K. and Gorbachev, R.},
	month = sep,
	year = {2012},
	pages = {764--767}
}

@article{geim_van_2013,
	title = {Van der {Waals} heterostructures},
	volume = {499},
	copyright = {2013 Nature Publishing Group},
	issn = {1476-4687},
	url = {https://www.nature.com/articles/nature12385},
	doi = {10.1038/nature12385},
	abstract = {Research on graphene and other two-dimensional atomic crystals is intense and is likely to remain one of the leading topics in condensed matter physics and materials science for many years. Looking beyond this field, isolated atomic planes can also be reassembled into designer heterostructures made layer by layer in a precisely chosen sequence. The first, already remarkably complex, such heterostructures (often referred to as ‘van der Waals’) have recently been fabricated and investigated, revealing unusual properties and new phenomena. Here we review this emerging research area and identify possible future directions. With steady improvement in fabrication techniques and using graphene’s springboard, van der Waals heterostructures should develop into a large field of their own.},
	language = {en},
	number = {7459},
	urldate = {2019-02-15},
	journal = {Nature},
	author = {Geim, A. K. and Grigorieva, I. V.},
	month = jul,
	year = {2013},
	pages = {419--425}
}

@article{castellanos-gomez_why_2016,
	title = {Why all the fuss about 2D semiconductors?},
	volume = {10},
	copyright = {2016 Nature Publishing Group},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/nphoton.2016.53},
	doi = {10.1038/nphoton.2016.53},
	abstract = {Graphene is no longer alone; a family of atomically thin 2D semiconductors has emerged. Optoelectronics and photonics applications are in their experimental infancy but the future holds much promise.},
	language = {en},
	urldate = {2019-02-15},
	journal = {Nature Photonics},
	author = {Castellanos-Gomez, Andres},
	month = mar,
	year = {2016},
	pages = {202--204}
}

@article{churchill_two-dimensional_2014,
	title = {Two-dimensional crystals: {Phosphorus} joins the family},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	shorttitle = {Two-dimensional crystals},
	url = {https://www.nature.com/articles/nnano.2014.85},
	doi = {10.1038/nnano.2014.85},
	abstract = {Transistor devices can be fabricated from exfoliated layers of black phosphorus.},
	language = {en},
	number = {5},
	urldate = {2019-02-15},
	journal = {Nature Nanotechnology},
	author = {Churchill, Hugh O. H. and Jarillo-Herrero, Pablo},
	month = may,
	year = {2014},
	pages = {330--331}
}

@article{shimazaki_generation_2015,
	title = {Generation and detection of pure valley current by electrically induced {Berry} curvature in bilayer graphene},
	volume = {11},
	copyright = {2015 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys3551},
	doi = {10.1038/nphys3551},
	abstract = {The field of ‘Valleytronics’ has recently been attracting growing interest as a promising concept for the next generation electronics, because non-dissipative pure valley currents with no accompanying net charge flow can be manipulated for computational use, akin to pure spin currents1. Valley is a quantum number defined in an electronic system whose energy bands contain energetically degenerate but non-equivalent local minima (conduction band) or maxima (valence band) due to a certain crystal structure. Specifically, spatial inversion symmetry broken two-dimensional honeycomb lattice systems exhibiting Berry curvature is a subset of possible systems that enable optical2,3,4,5, magnetic6,7,8,9 and electrical control of the valley degree of freedom10,11,12. Here we use dual-gated bilayer graphene to electrically induce and control broken inversion symmetry (or Berry curvature) as well as the carrier density for generating and detecting the pure valley current. In the insulating regime, at zero-magnetic field, we observe a large nonlocal resistance that scales cubically with the local resistivity, which is evidence of pure valley current.},
	language = {en},
	number = {12},
	urldate = {2019-02-15},
	journal = {Nature Physics},
	author = {Shimazaki, Y. and Yamamoto, M. and Borzenets, I. V. and Watanabe, K. and Taniguchi, T. and Tarucha, S.},
	month = dec,
	year = {2015},
	pages = {1032--1036}
}

@article{piatrusha_noise_2018,
	title = {Noise {Insights} into {Electronic} {Transport}},
	volume = {108},
	issn = {0021-3640, 1090-6487},
	url = {http://link.springer.com/10.1134/S0021364018130039},
	doi = {10.1134/S0021364018130039},
	language = {en},
	number = {1},
	urldate = {2019-02-12},
	journal = {JETP Letters},
	author = {Piatrusha, S. U. and Ginzburg, L. V. and Tikhonov, E. S. and Shovkun, D. V. and Koblmüller, G. and Bubis, A. V. and Grebenko, A. K. and Nasibulin, A. G. and Khrapai, V. S.},
	month = jul,
	year = {2018},
	pages = {71--83}
}

@article{zhou_non-hermitian_2018,
	title = {Non-{Hermitian} {Floquet} topological phases with arbitrarily many real-quasienergy edge states},
	url = {http://arxiv.org/abs/1807.00988},
	abstract = {Topological states of matter in non-Hermitian systems have attracted a lot of attention due to their intriguing dynamical and transport properties. In this study, we propose a periodically driven non-Hermitian lattice model in one-dimension, which features rich Floquet topological phases. The topological phase diagram of the model is derived analytically. Each of its non-Hermitian Floquet topological phases is characterized by a pair of integer winding numbers, counting the number of real 0- and {\textbackslash}pi-quasienergy edge states at the boundaries of the lattice. Non-Hermiticity induced Floquet topological phases with unlimited winding numbers are found, which allow arbitrarily many real 0- and {\textbackslash}pi-quasienergy edge states to appear in the complex quasienergy bulk gaps in a well-controlled manner. We further suggest to probe the topological winding numbers of the system by dynamically imaging the stroboscopic spin textures of its bulk states.},
	urldate = {2018-07-07},
	journal = {arXiv:1807.00988 [cond-mat, physics:quant-ph]},
	author = {Zhou, Longwen and Gong, Jiangbin},
	month = jul,
	year = {2018},
	note = {arXiv: 1807.00988},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Other Condensed Matter, Condensed Matter - Quantum Gases, Quantum Physics}
}

@article{zhou_dynamical_2017,
	title = {Dynamical quantum phase transitions in non-{Hermitian} lattices},
	url = {http://arxiv.org/abs/1711.10741},
	abstract = {In closed quantum systems, a dynamical phase transition is identified by nonanalytic behaviors of the return probability as a function of time. In this work, we study the nonunitary dynamics following quenches across exceptional points in a non-Hermitian lattice realized by optical resonators. Dynamical quantum phase transitions with topological signatures are found when an isolated exceptional point is crossed during the quench. A topological winding number defined by a real, noncyclic geometric phase is introduced, whose value features quantized jumps at critical times of these phase transitions and remains constant elsewhere, mimicking the plateau transitions in quantum Hall effects. This work provides a simple framework to study dynamical and topological responses in non-Hermitian systems.},
	urldate = {2018-07-07},
	journal = {arXiv:1711.10741 [cond-mat, physics:quant-ph]},
	author = {Zhou, Longwen and Wang, Qing-hai and Wang, Hailong and Gong, Jiangbin},
	month = nov,
	year = {2017},
	note = {arXiv: 1711.10741},
	keywords = {Condensed Matter - Statistical Mechanics, Quantum Physics}
}

@article{zhong_winding_2018,
	title = {Winding around {Non}-{Hermitian} {Singularities}: {General} {Theory} and {Topological} {Features}},
	shorttitle = {Winding around {Non}-{Hermitian} {Singularities}},
	url = {http://arxiv.org/abs/1805.07620},
	abstract = {Non-Hermitian singularities are ubiquitous in non-conservative open systems. These singularities are often points of measure zero in the eigenspectrum of the system which make them difficult to access without careful engineering. Despite that, they can remotely induce observable effects when some of the system's parameters are varied along closed trajectories in the parameter space. To date, a general formalism for describing this process beyond simple cases is still lacking. Here, we bridge this gap and develop a general approach for treating this problem by utilizing the power of permutation operators and representation theory. This in turn allows us to reveal the following surprising result which contradicts the common belief in the field: loops that enclose the same singularities starting from the same initial point and traveling in the same direction, do not necessarily share the same end outcome. Interestingly, we find that this equivalence can be formally established only by invoking the topological notion of homotopy. Our findings are general with far reaching implications in various fields ranging from photonics and atomic physics to microwaves and acoustics.},
	urldate = {2018-07-07},
	journal = {arXiv:1805.07620 [physics, physics:quant-ph]},
	author = {Zhong, Qi and Khajavikhan, Mercedeh and Christodoulides, Demetrios and El-Ganainy, Ramy},
	month = may,
	year = {2018},
	note = {arXiv: 1805.07620},
	keywords = {Physics - Optics, Quantum Physics}
}

@article{gorlach_far-field_2018,
	title = {Far-field probing of leaky topological states in all-dielectric metasurfaces},
	volume = {9},
	copyright = {2018 The Author(s)},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-018-03330-9},
	doi = {10.1038/s41467-018-03330-9},
	abstract = {Topological modes in photonics systems are not completely confined to the structure but can leak into free space. Here, Gorlach et al. exploit these leaky modes to probe the topological properties of a dielectric metasurface from far-field scattering measurements.},
	language = {en},
	number = {1},
	urldate = {2018-07-07},
	journal = {Nature Communications},
	author = {Gorlach, Maxim A. and Ni, Xiang and Smirnova, Daria A. and Korobkin, Dmitry and Zhirihin, Dmitry and Slobozhanyuk, Alexey P. and Belov, Pavel A. and Alù, Andrea and Khanikaev, Alexander B.},
	month = mar,
	year = {2018},
	pages = {909}
}

@article{ni_exceptional_2018,
	title = {Exceptional points in topological edge spectrum of {PT} symmetric domain walls},
	url = {http://arxiv.org/abs/1801.04689},
	abstract = {We demonstrate that the non-Hermitian parity-time (PT) symmetric interfaces formed between amplifying and lossy crystals support dissipationless edge states. These PT edge states exhibit gapless spectra in the complex band structure interconnecting complex-valued bulk bands as long as exceptional points (EPs) of edge states exist. As a result, regimes exist where the edge states can spectrally overlap with the bulk continuum without hybridization, and leakage into the bulk states is suppressed due to the PT symmetry. Two exemplary PT symmetric systems, based on valley and quantum hall topological phases, are investigated, and the connection with the corresponding Hermitian systems is established. We find that the edge states smoothly transit to the valley edge states found in Hermitian systems if the magnitude of gain/loss vanishes. The topological nature of the PT edge states can be established within the non-Hermitian Haldane model, where the topological invariance is found to be unaffected by gain or loss. Nonreciprocal PT edge states are discovered at the interfaces between PT-Haldane phases, indicating the interplay between the gain/loss and the magnetic flux. The proposed systems are experimentally feasible to realize in photonics. This has been verified by our rigorous full-wave simulations of edge states in PT-symmetric silicon-based photonic graphene.},
	urldate = {2018-07-07},
	journal = {arXiv:1801.04689 [cond-mat, physics:physics, physics:quant-ph]},
	author = {Ni, Xiang and Smirnova, Daria and Poddubny, Alexander and Leykam, Daniel and Chong, Yidong and Khanikaev, Alexander B.},
	month = jan,
	year = {2018},
	note = {arXiv: 1801.04689},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics, Quantum Physics}
}

@article{li_topological_2018,
	title = {Topological phases and nonreciprocal edge states in non-{Hermitian} {Floquet} {Insulators}},
	url = {http://arxiv.org/abs/1807.00913},
	abstract = {Topological phases in quantum and classical systems have been of significant recent interest due to their fascinating physical properties. While a range of different mechanisms to induce topological order have been introduced, a quest for the most viable solution for practical systems is still open. Floquet topological insulator represent one of possible venues to engineer topological phases, yet they have been so far largely restricted to temporal modulation of Hermitian potentials. On the other hand, in many physical systems, including acoustic and optical systems, modulating loss or gain can be more straightforwardly achieved. Two of such examples are graphene, which enables strong modulation of its conductivity due to saturable absorption, and quantum wells where population inversion can be achieved in an ultrafast manner. On the other hand, non-Hermitian Floquet potentials have not been shown to yield novel topological phases to date. It is therefore of great interest to explore time-modulated non-Hermitian potentials in periodic lattices, and the emergence of topological phases associated with them. Here we demonstrate that non-Hermitian Hamiltonians can indeed result in topological phases supporting nonreciprocal edge states propagating without dissipation, as well as new regimes of dissipative and amplifying topological edge transport.},
	urldate = {2018-07-06},
	journal = {arXiv:1807.00913 [cond-mat, physics:physics]},
	author = {Li, Mengyao and Ni, Xiang and Weiner, Matthew and Alù, Andrea and Khanikaev, Alexander B.},
	month = jul,
	year = {2018},
	note = {arXiv: 1807.00913},
	keywords = {Condensed Matter - Materials Science, Condensed Matter - Other Condensed Matter, Physics - Applied Physics, Physics - Optics}
}

@article{rhim_bulk-boundary_2017,
	title = {Bulk-boundary correspondence from the intercellular {Zak} phase},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.95.035421},
	doi = {10.1103/PhysRevB.95.035421},
	abstract = {The Zak phase γ, the generalization of the Berry phase to Bloch wave functions in solids, is often used to characterize inversion-symmetric one-dimensional (1D) topological insulators. Due to its dependence on the real-space origin and unit cell, however, there is an ambiguity in its use in a bulk-boundary correspondence. Here, we extract an origin-independent part of γ, the so-called intercellular Zak phase γinter, and show that it is a bulk quantity that unambiguously predicts the number of surface modes. Specifically, a neutral finite 1D tight-binding system has ns=γinter/π (mod 2) in-gap surface modes below the Fermi level if there exists a commensurate inversion-symmetric bulk unit cell. We demonstrate this in two steps: First, we verify that ±eγinter/2π (mod e) equals the extra charge accumulation in the surface region in a terminated system of a translationally invariant 1D insulator, while the remnant part of γ, the intracellular Zak phase γintra, corresponds to the electronic part of the bulk's unit-cell dipole moment. Second, we show that the extra charge accumulation is related to the number of surface modes when the unit cell is inversion symmetric. We study several tight-binding models to quantitatively check both the relation between the extra charge accumulation and the intercellular Zak phase, and the bulk-boundary correspondence using the intercellular Zak phase.},
	number = {3},
	urldate = {2018-07-06},
	journal = {Physical Review B},
	author = {Rhim, Jun-Won and Behrends, Jan and Bardarson, Jens H.},
	month = jan,
	year = {2017},
	pages = {035421}
}

@article{rhim_unified_2018,
	title = {Unified bulk-boundary correspondence for band insulators},
	volume = {97},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.97.115143},
	doi = {10.1103/PhysRevB.97.115143},
	abstract = {The bulk-boundary correspondence, a topic of intensive research interest over the past decades, is one of the quintessential ideas in the physics of topological quantum matter. Nevertheless, it has not been proven in all generality and has in certain scenarios even been shown to fail, depending on the boundary profiles of the terminated system. Here, we introduce bulk numbers that capture the exact number of in-gap modes, without any such subtleties in one spatial dimension. Similarly, based on these 1D bulk numbers, we define a new 2D winding number, which we call the pole winding number, that specifies the number of robust metallic surface bands in the gap as well as their topological character. The underlying general methodology relies on a simple continuous extrapolation from the bulk to the boundary, while tracking the evolution of Green's function's poles in the vicinity of the bulk band edges. As a main result we find that all the obtained numbers can be applied to the known insulating phases in a unified manner regardless of the specific symmetries. Additionally, from a computational point of view, these numbers can be effectively evaluated without any gauge fixing problems. In particular, we directly apply our bulk-boundary correspondence construction to various systems, including 1D examples without a traditional bulk-boundary correspondence, and predict the existence of boundary modes on various experimentally studied graphene edges, such as open boundaries and grain boundaries. Finally, we sketch the 3D generalization of the pole winding number by in the context of topological insulators.},
	number = {11},
	urldate = {2018-07-06},
	journal = {Physical Review B},
	author = {Rhim, Jun-Won and Bardarson, Jens H. and Slager, Robert-Jan},
	month = mar,
	year = {2018},
	pages = {115143}
}

@article{yuce_majorana_2016,
	title = {Majorana edge modes with gain and loss},
	volume = {93},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.93.062130},
	doi = {10.1103/PhysRevA.93.062130},
	abstract = {We consider a non-Hermitian generalization of the Kitaev model and study the existence of stable Majorana zero energy modes. We show that they exist in the limit of zero chemical potential even if balanced gain and loss are randomly distributed along the lattice. We show that Majorana zero modes also appear if the chemical potential is different from zero provided that not the full Hamiltonian but the non-Hermitian part of the Hamiltonian is PT symmetric.},
	number = {6},
	urldate = {2018-07-06},
	journal = {Physical Review A},
	author = {Yuce, C.},
	month = jun,
	year = {2016},
	pages = {062130}
}

@article{kawabata_parity-time-symmetric_2018,
	title = {Parity-{Time}-{Symmetric} {Topological} {Superconductor}},
	url = {http://arxiv.org/abs/1801.00499},
	abstract = {A topological superconducting wire with balanced gain and loss is shown to possess two distinct types of unconventional edge modes, those with complex energies and nonorthogonal Majorana zero modes. The latter edge modes cause a nonlocal transport with currents being localized at the edges and absent in the bulk as a result of the interplay between parity-time symmetry and topology.},
	urldate = {2018-07-06},
	journal = {arXiv:1801.00499 [cond-mat, physics:math-ph, physics:quant-ph]},
	author = {Kawabata, Kohei and Ashida, Yuto and Katsura, Hosho and Ueda, Masahito},
	month = jan,
	year = {2018},
	note = {arXiv: 1801.00499},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Quantum Gases, Mathematical Physics, Quantum Physics}
}

@article{kunst_biorthogonal_2018,
	title = {Biorthogonal {Bulk}-{Boundary} {Correspondence} in {Non}-{Hermitian} {Systems}},
	url = {http://arxiv.org/abs/1805.06492},
	abstract = {Non-Hermitian systems exhibit striking exceptions from the paradigmatic bulk-boundary correspondence in which the (dis)appearance of boundary states is tied to phase transitions in periodic systems without boundaries. Here, we provide a resolution to this conundrum based on the notion of biorthogonal quantum mechanics: While the properties of the left and right eigenstates corresponding to boundary modes are individually decoupled from the bulk physics in non-Hermitian systems, their combined biorthogonal density penetrates the bulk precisely when phase transitions occur. This leads to generalized bulk-boundary correspondence and a quantized biorthogonal polarization that is formulated directly in systems with open boundaries, without reference to the Bloch band topology of closed periodic systems. We illustrate our general insights by deriving the phase diagram for several microscopic open boundary models, including exactly solvable non-Hermitian extensions of the Su-Schrieffer-Heeger model and Chern insulators.},
	urldate = {2018-07-06},
	journal = {arXiv:1805.06492 [cond-mat, physics:quant-ph]},
	author = {Kunst, Flore K. and Edvardsson, Elisabet and Budich, Jan Carl and Bergholtz, Emil J.},
	month = may,
	year = {2018},
	note = {arXiv: 1805.06492},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{turker_pt_2018,
	title = {{PT} symmetric {Floquet} topological phase in {SSH} model},
	volume = {382},
	issn = {0375-9601},
	url = {http://www.sciencedirect.com/science/article/pii/S0375960118305309},
	doi = {10.1016/j.physleta.2018.05.015},
	abstract = {We consider periodically modulated Su–Schrieffer–Heeger (SSH) model with gain and loss. This model, which can be realized with current technology in photonics using waveguides, allows us to study Floquet topological insulating phase. By using Floquet theory, we find the quasi-energy spectrum of this one dimensional PT symmetric topological insulator. We show that stable Floquet topological phase exists in our model provided that oscillation frequency is large and the non-Hermitian degree is below than a critical value.},
	number = {30},
	urldate = {2018-07-06},
	journal = {Physics Letters A},
	author = {Turker, Z. and Tombuloglu, S. and Yuce, C.},
	month = aug,
	year = {2018},
	keywords = {Floquet topological phase, Non-Hermitian Hamiltonians, PT symmetry, Topological insulating phase},
	pages = {2013--2016}
}

@article{yuce_pt_2015,
	title = {{PT} symmetric {Floquet} topological phase},
	volume = {69},
	issn = {1434-6060, 1434-6079},
	url = {https://link.springer.com/article/10.1140/epjd/e2015-60220-7},
	doi = {10.1140/epjd/e2015-60220-7},
	abstract = {In this paper, we study the existence of Floquet topological insulators for PT{\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\} symmetric non-Hermitian Hamiltonians. We consider an array of waveguide in 1D with periodically changing non-Hermitian potential and predict the existence of Floquet topological insulators in the system. We also extend the concept of Floquet topological phase to a two dimensional non-Hermitian system.Graphical abstract Open image in new window},
	language = {en},
	number = {7},
	urldate = {2018-07-06},
	journal = {The European Physical Journal D},
	author = {Yuce, Cem},
	month = jul,
	year = {2015},
	pages = {184}
}

@article{st-jean_lasing_2017,
	title = {Lasing in topological edge states of a one-dimensional lattice},
	volume = {11},
	copyright = {2017 The Author(s)},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/s41566-017-0006-2},
	doi = {10.1038/s41566-017-0006-2},
	abstract = {Topologically protected lasing is reported in a lattice of polariton micropillars.},
	language = {en},
	number = {10},
	urldate = {2018-07-06},
	journal = {Nature Photonics},
	author = {St-Jean, P. and Goblot, V. and Galopin, E. and Lemaître, A. and Ozawa, T. and Gratiet, L. Le and Sagnes, I. and Bloch, J. and Amo, A.},
	month = oct,
	year = {2017},
	pages = {651--656}
}

@article{yao_electrically_2018,
	title = {Electrically {Tunable} and {Reconfigurable} {Topological} {Edge} {State} {Lasers}},
	url = {http://arxiv.org/abs/1804.01587},
	abstract = {We report an actively tunable topological edge mode laser in a one-dimensional Su-Schrieffer-Heeger (SSH) laser chain, where the SSH chain is realized in an electrically-injected Fabry-Perot (FP) laser chain. A non-Hermitian SSH model is developed to investigate the SSH laser chain with tunable active topological defect. We theoretically demonstrate topological edge mode phase transition in the SSH laser chain. The phase transition manifested in the tight binding SSH laser chain is observed experimentally and agreed well with the theoretical predictions. Finally, by electronically tuning the gain and loss, a lossy topological mode is obtained, and lasing is experimentally observed in the lossy time-reversal configuration. This work presents a versatile platform to investigate novel concepts, such as topological mode, for main stream photonic applications.},
	urldate = {2018-07-06},
	journal = {arXiv:1804.01587 [physics]},
	author = {Yao, Ruizhe and Li, Hang and Zheng, Bowen and An, Sensong and Ding, Jun and Lee, Chi-Sen and Zhang, Hualiang and Guo, Wei},
	month = apr,
	year = {2018},
	note = {arXiv: 1804.01587},
	keywords = {Physics - Optics}
}

@article{harari_topological_2018,
	title = {Topological insulator laser: {Theory}},
	volume = {359},
	copyright = {Copyright © 2018 The Authors, some rights reserved; exclusive licensee American Association for the Advancement of Science. No claim to original U.S. Government Works. http://www.sciencemag.org/about/science-licenses-journal-article-reuseThis is an article distributed under the terms of the Science Journals Default License.},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Topological insulator laser},
	url = {http://science.sciencemag.org/content/359/6381/eaar4003},
	doi = {10.1126/science.aar4003},
	abstract = {Topological protection for lasers
Ideas based on topology, initially developed in mathematics to describe the properties of geometric space under deformations, are now finding application in materials, electronics, and optics. The main driver is topological protection, a property that provides stability to a system even in the presence of defects. Harari et al. outline a theoretical proposal that carries such ideas over to geometrically designed laser cavities. The lasing mode is confined to the topological edge state of the cavity structure. Bandres et al. implemented those ideas to fabricate a topological insulator laser with an array of ring resonators. The results demonstrate a powerful platform for developing new laser systems.
Science, this issue p. eaar4003, p. eaar4005
Structured Abstract
INTRODUCTIONTopological insulators emerged in condensed matter physics and constitute a new phase of matter, with insulating bulk and robust edge conductance that is immune to imperfections and disorder. To date, topological protection is known to be a ubiquitous phenomenon, occurring in many physical settings, ranging from photonics and cold atoms to acoustic, mechanical, and elastic systems. So far, however, most of these studies were carried out in entirely passive, linear, and conservative settings.
RATIONALEWe propose topological insulator lasers: lasers whose lasing mode exhibits topologically protected transport without magnetic fields. Extending topological physics to lasers is far from natural. In fact, lasers are built on foundations that are seemingly inconsistent with the essence of topological insulators: They require gain (and thus are non-Hermitian), they are nonlinear entities because the gain must be saturable, and they are open systems because they emit light. These properties, common to all lasers, cast major doubts on the possibility of harnessing topological features to make a topological insulator laser. Despite this common mindset, we show that the use of topological properties leads to highly efficient lasers, robust to defects and disorder, with single-mode lasing even at conditions high above the laser threshold.
RESULTSWe demonstrate that topological insulator lasers are theoretically possible and experimentally feasible. We consider two configurations involving planar arrays of coupled active resonators. The first is based on the Haldane model, archetypical for topological systems. The second model, geared toward experiment, constitutes an aperiodic array architecture creating an artificial magnetic field. We show that by introducing saturable gain and loss, it is possible to make these systems lase in a topological edge state. In this way, the lasing mode exhibits topologically protected transport; the light propagates unidirectionally along the edges of the cavity, immune to scattering and disorder, unaffected by the shape of the edges. Moreover, we show that the underlying topological properties not only make the system robust to fabrication and operational disorder and defects, they also lead to a highly efficient single-mode lasing that remains single-mode even at gain values high above the laser threshold.The figure describes the geometry and features of a topological insulator laser based on the Haldane model while adding saturable gain, loss, and an output port. The cavity is a planar honeycomb lattice of coupled microring resonators, pumped at the perimeter with a lossy interior. We show that under these conditions, lasing occurs at the topological edge mode, which has unidirectional flux and is extended around the perimeter with almost-uniform intensity. The topological cavities exhibit higher efficiency than the trivial cavity, even under strong disorder. For the topological laser with a small gap, the topological protection holds as long as the disorder level is smaller than the gap size.
DISCUSSIONThe concept of the topological insulator laser alters current understanding of the interplay between disorder and lasing, and opens exciting possibilities at the interface of topological physics and laser science, such as topologically protected transport in systems with gain. We show here that the laser system based on the archetypal Haldane model exhibits topologically protected transport, with features similar to those of its passive counterpart. This behavior means that this system is likely to have topological invariants, despite the nonhermiticity. Technologically, the topological insulator laser offers an avenue to make many semiconductor lasers operate as one single-mode high-power laser. The topological insulator laser constructed from an aperiodic array of resonators was realized experimentally in an all-dielectric platform, as described in the accompanying experimental paper by Bandres et al. {\textless}img class="fragment-image" aria-describedby="F1-caption" src="https://d2ufo47lrtsv5s.cloudfront.net/content/sci/359/6381/eaar4003/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Topological insulator laser based on the Haldane model and its efficiency.(A) Planar honeycomb lattice of coupled microring resonators pumped at the perimeter. The topological lasing mode has unidirectional flux with almost-uniform intensity, which builds up as the mode circulates and drops when passing the output coupler. (B) Slope efficiency (in arbitrary units) versus disorder strength for three cases differing only in the Haldane phase (of the next-to-nearest neighbor coupling): a topological laser with the maximum gap (blue; Haldane phase of π/2), one with a small topological gap (red; Haldane phase of π/8), and a topologically trivial laser with no gap (black; Haldane phase of 0).
Topological insulators are phases of matter characterized by topological edge states that propagate in a unidirectional manner that is robust to imperfections and disorder. These attributes make topological insulator systems ideal candidates for enabling applications in quantum computation and spintronics. We propose a concept that exploits topological effects in a unique way: the topological insulator laser. These are lasers whose lasing mode exhibits topologically protected transport without magnetic fields. The underlying topological properties lead to a highly efficient laser, robust to defects and disorder, with single-mode lasing even at very high gain values. The topological insulator laser alters current understanding of the interplay between disorder and lasing, and at the same time opens exciting possibilities in topological physics, such as topologically protected transport in systems with gain. On the technological side, the topological insulator laser provides a route to arrays of semiconductor lasers that operate as one single-mode high-power laser coupled efficiently into an output port.
Lasing is observed in an edge mode of a designed optical topological insulator.
Lasing is observed in an edge mode of a designed optical topological insulator.},
	language = {en},
	number = {6381},
	urldate = {2018-07-06},
	journal = {Science},
	author = {Harari, Gal and Bandres, Miguel A. and Lumer, Yaakov and Rechtsman, Mikael C. and Chong, Y. D. and Khajavikhan, Mercedeh and Christodoulides, Demetrios N. and Segev, Mordechai},
	month = mar,
	year = {2018},
	pmid = {29420260},
	pages = {eaar4003}
}

@article{dangel_topological_2018,
	title = {Topological invariants in dissipative extensions of the {Su}-{Schrieffer}-{Heeger} model},
	url = {http://arxiv.org/abs/1803.02636},
	abstract = {We investigate dissipative extensions of the Su-Schrieffer-Heeger model with regard to different approaches of modeling dissipation. In doing so, we use two distinct frameworks to describe the gain and loss of particles, one uses Lindblad operators within the scope of Lindblad master equations, the other uses complex potentials as an effective description of dissipation. The reservoirs are chosen in such a way that the non-Hermitian complex potentials are \${\textbackslash}mathcal\{PT\}\$-symmetric. From the effective theory we extract a state which has similar properties as the non-equilibrium steady state following from Lindblad master equations with respect to lattice site occupation. We find considerable similarities in the spectra of the effective Hamiltonian and the corresponding Liouvillean. Further, we generalize the concept of the Zak phase to the dissipative scenario in terms of the Lindblad description and relate it to the topological phases of the underlying Hermitian Hamiltonian.},
	urldate = {2018-07-06},
	journal = {arXiv:1803.02636 [quant-ph]},
	author = {Dangel, Felix and Wagner, Marcel and Cartarius, Holger and Main, Jörg and Wunner, Günter},
	month = mar,
	year = {2018},
	note = {arXiv: 1803.02636},
	keywords = {Quantum Physics}
}

@article{klett_topological_2018,
	title = {Topological edge states in the {Su}-{Schrieffer}-{Heeger} model subject to balanced particle gain and loss},
	url = {http://arxiv.org/abs/1802.06128},
	abstract = {We investigate the Su-Schrieffer-Heeger model in presence of an injection and removal of particles, introduced via a master equation in Lindblad form. It is shown that the dynamics of the density matrix follows the predictions of calculations in which the gain and loss are modeled by complex \${\textbackslash}mathcal\{PT\}\$-symmetric potentials. In particular it is found that there is a clear distinction in the dynamics between the topologically different cases known from the stationary eigenstates.},
	urldate = {2018-07-06},
	journal = {arXiv:1802.06128 [cond-mat, physics:quant-ph]},
	author = {Klett, Marcel and Cartarius, Holger and Dast, Dennis and Main, Jörg and Wunner, Günter},
	month = feb,
	year = {2018},
	note = {arXiv: 1802.06128},
	keywords = {Condensed Matter - Quantum Gases, Quantum Physics}
}

@article{jin_su-schrieffer-heeger_2017,
	title = {Su-{Schrieffer}-{Heeger} chain with one pair of \$\${\textbackslash}mathcal\{{P}\}{\textbackslash}mathcal\{{T}\}\$\$ �� �� -symmetric defects},
	volume = {7},
	copyright = {2017 The Author(s)},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/s41598-017-06198-9},
	doi = {10.1038/s41598-017-06198-9},
	abstract = {The topologically nontrivial edge states induce 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                 transition in Su-Schrieffer-Heeger (SSH) chain with one pair of gain and loss at boundaries. In this study, we investigated a pair of 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric defects located inside the SSH chain, in particular, the defects locations are at the chain centre. The 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                 symmetry breaking of the bound states leads to the 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                 transition, the 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric phases and the localized states were studied. In the broken 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric phase, all energy levels break simultaneously in topologically trivial phase; however, two edge states in topologically nontrivial phase are free from the influence of the 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric defects. We discovered 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric bound states induced by the 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric local defects at the SSH chain centre. The 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                -symmetric bound states significantly increase the 
                  
                    
                  
                  \$\${\textbackslash}mathcal\{P\}{\textbackslash}mathcal\{T\}\$\$
                  
                    
                      
                        ��
                      
                      
                        ��
                      
                    
                  
                 transition threshold and coalesce to the topologically protected zero mode with vanishing probabilities on every other site of the left-half chain and the right-half chain, respectively.},
	language = {en},
	number = {1},
	urldate = {2018-07-06},
	journal = {Scientific Reports},
	author = {Jin, L. and Wang, P. and Song, Z.},
	month = jul,
	year = {2017},
	pages = {5903}
}

@article{parto_edge-mode_2018,
	title = {Edge-{Mode} {Lasing} in 1D {Topological} {Active} {Arrays}},
	volume = {120},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.120.113901},
	doi = {10.1103/PhysRevLett.120.113901},
	abstract = {We report the first observation of lasing topological edge states in a 1D Su-Schrieffer-Heeger active array of microring resonators. We show that the judicious use of non-Hermiticity can promote single edge-mode lasing in such arrays. Our experimental and theoretical results demonstrate that, in the presence of chiral-time symmetry, this non-Hermitian topological structure can experience phase transitions that are dictated by a complex geometric phase. Our work may pave the way towards understanding the fundamental aspects associated with the interplay among non-Hermiticity, nonlinearity, and topology in active systems.},
	number = {11},
	urldate = {2018-06-23},
	journal = {Physical Review Letters},
	author = {Parto, Midya and Wittek, Steffen and Hodaei, Hossein and Harari, Gal and Bandres, Miguel A. and Ren, Jinhan and Rechtsman, Mikael C. and Segev, Mordechai and Christodoulides, Demetrios N. and Khajavikhan, Mercedeh},
	month = mar,
	year = {2018},
	pages = {113901}
}
@article{zhao_topological_2018,
	title = {Topological hybrid silicon microlasers},
	volume = {9},
	copyright = {2018 The Author(s)},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-018-03434-2},
	doi = {10.1038/s41467-018-03434-2},
	abstract = {Topological effects, first observed in condensed matter physics, are now also studied in optical systems, extending the scope to active topological devices. Here, Zhao et al. combine topological physics with non-Hermitian photonics, demonstrating a topological microlaser on a silicon platform.},
	language = {en},
	number = {1},
	urldate = {2018-06-23},
	journal = {Nature Communications},
	author = {Zhao, Han and Miao, Pei and Teimourpour, Mohammad H. and Malzard, Simon and El-Ganainy, Ramy and Schomerus, Henning and Feng, Liang},
	month = mar,
	year = {2018},
	pages = {981}
}

@article{kunst_biorthogonal_2018,
	title = {Biorthogonal {Bulk}-{Boundary} {Correspondence} in {Non}-{Hermitian} {Systems}},
	url = {http://arxiv.org/abs/1805.06492},
	abstract = {Non-Hermitian systems exhibit striking exceptions from the paradigmatic bulk-boundary correspondence in which the (dis)appearance of boundary states is tied to phase transitions in periodic systems without boundaries. Here, we provide a resolution to this conundrum based on the notion of biorthogonal quantum mechanics: While the properties of the left and right eigenstates corresponding to boundary modes are individually decoupled from the bulk physics in non-Hermitian systems, their combined biorthogonal density penetrates the bulk precisely when phase transitions occur. This leads to generalized bulk-boundary correspondence and a quantized biorthogonal polarization that is formulated directly in systems with open boundaries, without reference to the Bloch band topology of closed periodic systems. We illustrate our general insights by deriving the phase diagram for several microscopic open boundary models, including exactly solvable non-Hermitian extensions of the Su-Schrieffer-Heeger model and Chern insulators.},
	urldate = {2018-06-23},
	journal = {arXiv:1805.06492 [cond-mat, physics:quant-ph]},
	author = {Kunst, Flore K. and Edvardsson, Elisabet and Budich, Jan Carl and Bergholtz, Emil J.},
	month = may,
	year = {2018},
	note = {arXiv: 1805.06492},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{wu_intrinsic_2018,
	title = {Intrinsic valley {Hall} transport in atomically thin {MoS}2},
	url = {http://arxiv.org/abs/1805.06686},
	abstract = {Electrons hopping in two-dimensional honeycomb lattices possess a valley degree of freedom in addition to charge and spin. In the absence of inversion symmetry, these systems were predicted to exhibit opposite Hall effects for electrons from different valleys. Such valley Hall effects have been achieved only by extrinsic means, such as substrate coupling, dual gating, and light illuminating. Here, we report the first observation of intrinsic valley Hall transport without any extrinsic symmetry breaking in the non-centrosymmetric monolayer and trilayer MoS2, evidenced by considerable nonlocal resistance that scales cubically with local resistance. Such a hallmark survives even at room temperature with a valley diffusion length at micron scale. By contrast, no valley Hall signal is observed in the centrosymmetric bilayer MoS2. Our work elucidates the topological quantum origin of valley Hall effects and marks a significant step towards the purely electrical control of valley degree of freedom in topological valleytronics.},
	urldate = {2018-06-18},
	journal = {arXiv:1805.06686 [cond-mat]},
	author = {Wu, Zefei and Zhou, Benjamin T. and Liu, Gui-Bin and Lin, Jiangxiazi and Han, Tianyi and An, Liheng and Wang, Yuanwei and Xu, Shuigang and Long, Gen and Cheng, Chun and Law, Kam Tuen and Zhang, Fan and Wang, Ning},
	month = may,
	year = {2018},
	note = {arXiv: 1805.06686},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@misc{noauthor_casa_nodate,
	title = {Casa en {Venta} en {La} {Reina}, {Echeñique}/{Príncipe} de {Gales} - 4100509},
	url = {http://www.portalinmobiliario.com/venta/casa/la-reina-metropolitana/4100509-echeniqueprincipe-de-gales-uda},
	abstract = {Barrio residencial tranquilo cercano a colegios, iglesia, locomoción, comercio y todo el polo de bancos y restaurantes de Príncipe de Gales. Casa de 20 años de antigüedad en condominio con doble pareo, de dos pisos, muy buena construcción.Hall de entrada, recibos juntos amplios y luminosos con salida a agradable terraza con quincho; todo con piso flotante. Cocina tradicional con muebles postformados y lavadero incluido en pequeña loggia. En segundo piso se encuentra el dormitorio principal en suite con closets y baño con tina. Dos dormitorios más, uno más pequeño y baño completo con ducha. Closet ropa blanca en pasillo.Aire acondicionado. Un estacionamiento, hay disponible otro en el condominio.Conserje en la semana y sábado mediodía.},
	language = {es-CL},
	urldate = {2018-06-14},
	journal = {Portalinmobiliario.com}
}

@article{drost_topological_2017,
	title = {Topological states in engineered atomic lattices},
	volume = {13},
	copyright = {2017 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys4080},
	doi = {10.1038/nphys4080},
	abstract = {Topological materials exhibit protected edge modes that have been proposed for applications in, for example, spintronics and quantum computation. Although a number of such systems exist1,2,3,4,5,6, it would be desirable to be able to test theoretical proposals in an artificial system that allows precise control over the key parameters of the model7. The essential physics of several topological systems can be captured by tight-binding models, which can also be implemented in artificial lattices6,7. Here, we show that this method can be realized in a vacancy lattice in a chlorine monolayer on a Cu(100) surface. We use low-temperature scanning tunnelling microscopy (STM) to fabricate such lattices with atomic precision and probe the resulting local density of states (LDOS) with scanning tunnelling spectroscopy (STS). We create analogues of two tight-binding models of fundamental importance: the polyacetylene (dimer) chain with topological domain-wall states, and the Lieb lattice with a flat electron band. These results provide an important step forward in the ongoing effort to realize designer quantum materials with tailored properties.},
	language = {en},
	number = {7},
	urldate = {2018-05-27},
	journal = {Nature Physics},
	author = {Drost, Robert and Ojanen, Teemu and Harju, Ari and Liljeroth, Peter},
	month = jul,
	year = {2017},
	pages = {668--671}
}

@article{cresti_charge_2016,
	title = {Charge, {Spin} and {Valley} {Hall} {Effects} in {Disordered} {Graphene}},
	url = {http://arxiv.org/abs/1610.09917},
	doi = {10.1393/ncr/i2016-10130-6},
	abstract = {The discovery of the integer quantum Hall effect in the early eighties of the last century, with highly precise quantization values for the Hall conductance in multiples of \$e{\textasciicircum}2/h\$, has been the first fascinating manifestation of the topological state of matter driven by magnetic field and disorder, and related to the formation of non-dissipative current flow. In 2005, several new phenomena such as the spin Hall effect and the quantum spin Hall effect were predicted in the presence of strong spin-orbit coupling and vanishing external magnetic field. More recently, the Zeeman spin Hall effect and the formation of valley Hall topological currents have been introduced for graphene-based systems, under time-reversal or inversion symmetry-breaking conditions, respectively. This review presents a comprehensive coverage of all these Hall effects in disordered graphene from the perspective of numerical simulations of quantum transport in two-dimensional bulk systems (by means of the Kubo formalism) and multiterminal nanostructures (by means of the Landauer-B{\textbackslash}"\{u\}ttiker scattering and nonequilibrium Green function approaches). In contrast to usual two-dimensional electron gases, the presence of defects in graphene generates more complex electronic features such as electron-hole asymmetry, defect resonances or percolation effect between localized impurity states, which, together with extra degrees of freedom (sublattice pseudospin, valley isospin), bring a higher degree of complexity and enlarge the transport phase diagram.},
	urldate = {2018-05-15},
	journal = {arXiv:1610.09917 [cond-mat]},
	author = {Cresti, Alessandro and Nikolić, Branislav K. and García, Jose Hugo and Roche, Stephan},
	month = oct,
	year = {2016},
	note = {arXiv: 1610.09917},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{marmolejo-tejada_origin_2017,
	title = {Origin of nonlocal resistance in multiterminal graphene on hexagonal-boron-nitride: {Fermi} surface edge currents rather than {Fermi} sea topological valley currents},
	shorttitle = {Origin of nonlocal resistance in multiterminal graphene on hexagonal-boron-nitride},
	url = {http://arxiv.org/abs/1706.09361},
	abstract = {The recent observation [R. V. Gorbachev et al., Science \{{\textbackslash}bf 346\}, 448 (2014)] of nonlocal resistance \$R\_{\textbackslash}mathrm\{NL\}\$ near the Dirac point (DP) of multiterminal graphene on aligned hexagonal boron nitride (G/hBN) has been interpreted as the consequence of topological valley Hall currents carried by the Fermi sea states just beneath the bulk gap \$E\_g\$ induced by the inversion symmetry breaking. However, the valley Hall conductivity \${\textbackslash}sigma{\textasciicircum}v\_\{xy\}\$, quantized inside \$E\_g\$, is not directly measurable. Conversely, the Landauer-B{\textbackslash}"\{u\}ttiker formula, as numerically exact approach to observable nonlocal transport quantities, yields \$R\_{\textbackslash}mathrm\{NL\} {\textbackslash}equiv 0\$ for the same simplistic Hamiltonian of gapped graphene that generates \${\textbackslash}sigma{\textasciicircum}v\_\{xy\} {\textbackslash}neq 0\$. We combine ab initio with quantum transport calculations to demonstrate that G/hBN wires with zigzag edges host dispersive edge states near the DP that are absent in theories based on the simplistic Hamiltonian. Although such edge states exist also in isolated zigzag graphene wires, aligned hBN is required to modify their energy-momentum dispersion and generate \$R\_{\textbackslash}mathrm\{NL\} {\textbackslash}neq 0\$ near the DP persisting in the presence of edge disorder. Concurrently, the edge states resolve the long-standing puzzle of why the highly insulating state of G/hBN is rarely observed. We conclude that the observed \$R\_{\textbackslash}mathrm\{NL\}\$ is unrelated to Fermi sea topological valley currents conjectured for gapped Dirac spectra.},
	urldate = {2018-05-15},
	journal = {arXiv:1706.09361 [cond-mat]},
	author = {Marmolejo-Tejada, J. M. and García, J. H. and Petrović, M. and Chang, P.-H. and Sheng, X.-L. and Cresti, A. and Plecháč, P. and Roche, S. and Nikolic, B. K.},
	month = jun,
	year = {2017},
	note = {arXiv: 1706.09361},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{yoshida_non-hermitian_2018,
	title = {Non-{Hermitian} perspective of the band structure in heavy-fermion systems},
	url = {http://arxiv.org/abs/1805.01172},
	abstract = {We analyze a two-dimensional Kondo lattice model with special emphasis on non-Hermitian properties of the single-particle spectrum, following a recent proposal by Kozii and Fu. Our analysis based on the dynamical mean-field theory elucidates that the single-particle spectral weight shows the exceptional points (EPs). Correspondingly, the spectral weight exhibits the band touching, resulting in a structure similar to the "Fermi arc". Furthermore, we find an intriguing phenomenon arising from the periodicity of the lattice. The EPs generated by two distinct Dirac points merge and change into a hybrid point which vanishes as the exchange interaction is increased. Accordingly, the paramagnetic phase in the low temperature region shows a significant difference from non-interacting fermions: the imaginary part of the self-energy yields the "Fermi loop" without any defective points.},
	urldate = {2018-05-11},
	journal = {arXiv:1805.01172 [cond-mat]},
	author = {Yoshida, Tsuneya and Peters, Robert and Kawakami, Norio},
	month = may,
	year = {2018},
	note = {arXiv: 1805.01172},
	keywords = {Condensed Matter - Strongly Correlated Electrons}
}

@article{xu_topological_2017,
	title = {Topological dynamics in an optomechanical system with highly non-degenerate modes},
	url = {http://arxiv.org/abs/1703.07374},
	abstract = {Non-Hermitian systems exhibit phenomena that are qualitatively different from those of Hermitian systems and have been exploited to achieve a number of ends, including the generation of exceptional points, nonreciprocal dynamics, non-orthogonal normal modes, and topological operations. However to date these effects have only been accessible with nearly-degenerate modes (i.e., modes with frequency difference comparable to their linewidth and coupling rate). Here we demonstrate an optomechanical scheme that extends topological control to highly non-degenerate modes of a non-Hermitian system. Specifically, we induce a "virtual exceptional point" between two mechanical modes whose frequencies differ by {\textgreater}10{\textasciicircum}3 times their linewidth and coupling rate, and use adiabatic topological operations to transfer energy between these modes. This scheme can be readily implemented in many physical systems, potentially extending the utility of non-Hermitian dynamics to a much wider range of settings.},
	urldate = {2018-05-11},
	journal = {arXiv:1703.07374 [cond-mat, physics:physics]},
	author = {Xu, H. and Mason, D. and Jiang, Luyao and Harris, J. G. E.},
	month = mar,
	year = {2017},
	note = {arXiv: 1703.07374},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics}
}

@article{zhou_dynamical_2017,
	title = {Dynamical quantum phase transitions in non-{Hermitian} lattices},
	url = {http://arxiv.org/abs/1711.10741},
	abstract = {In closed quantum systems, a dynamical phase transition is identified by nonanalytic behaviors of the return probability as a function of time. In this work, we study the nonunitary dynamics following quenches across exceptional points in a non-Hermitian lattice realized by optical resonators. Dynamical quantum phase transitions with topological signatures are found when an isolated exceptional point is crossed during the quench. A topological winding number defined by a real, noncyclic geometric phase is introduced, whose value features quantized jumps at critical times of these phase transitions and remains constant elsewhere, mimicking the plateau transitions in quantum Hall effects. This work provides a simple framework to study dynamical and topological responses in non-Hermitian systems.},
	urldate = {2018-05-11},
	journal = {arXiv:1711.10741 [cond-mat, physics:quant-ph]},
	author = {Zhou, Longwen and Wang, Qing-hai and Wang, Hailong and Gong, Jiangbin},
	month = nov,
	year = {2017},
	note = {arXiv: 1711.10741},
	keywords = {Condensed Matter - Statistical Mechanics, Quantum Physics}
}

@article{ryu_reconfiguration_2017,
	title = {Reconfiguration of quantum states in \$\$\{{\textbackslash}mathscr\{{P}\}\}\{{\textbackslash}mathscr\{{T}\}\}\$\$ {P} {T} -symmetric quasi-one-dimensional lattices},
	volume = {7},
	copyright = {2017 The Author(s)},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/s41598-017-09410-y},
	doi = {10.1038/s41598-017-09410-y},
	abstract = {We demonstrate mesoscopic transport through quantum states in quasi-1D lattices maintaining the combination of parity and time-reversal symmetries by controlling energy gain and loss. We investigate the phase diagram of the non-Hermitian system where transitions take place between unbroken and broken 
                  
                    
                  
                  \$\$\{{\textbackslash}mathscr\{P\}\}\{{\textbackslash}mathscr\{T\}\}\$\$
                  
                    
                      P
                      T
                    
                  
                -symmetric phases via exceptional points. Quantum transport in the lattice is measured only in the unbroken phases in the energy band–but not in the broken phases. The broken phase allows for spontaneous symmetry-broken states where the cross-stitch lattice is separated into two identical single lattices corresponding to conditionally degenerate eigenstates. These degeneracies show a lift-up in the complex energy plane, caused by the non-Hermiticity with 
                  
                    
                  
                  \$\$\{{\textbackslash}mathscr\{P\}\}\{{\textbackslash}mathscr\{T\}\}\$\$
                  
                    
                      P
                      T
                    
                  
                -symmetry.},
	language = {en},
	number = {1},
	urldate = {2018-05-10},
	journal = {Scientific Reports},
	author = {Ryu, Jung-Wan and Myoung, Nojoon and Park, Hee Chul},
	month = aug,
	year = {2017},
	pages = {8746}
}

@article{mukherjee_experimental_2018,
	title = {Experimental observation of {Aharonov}-{Bohm} caging in photonic lattices},
	url = {http://arxiv.org/abs/1805.03564},
	abstract = {We report on the experimental realization of a uniform synthetic magnetic flux and the observation of Aharonov-Bohm caging in photonic lattices. Considering a rhombic array of optical waveguides, we engineer modulation-assisted tunneling processes that effectively produce non-zero magnetic flux per plaquette. This synthetic magnetic field for light can be tuned at will by varying the phase of the modulation. In the regime where half a flux quantum is realized in each plaquette, all the energy bands dramatically collapse into non-dispersive (flat) bands and all eigenstates are completely localized. We demonstrate this Aharonov-Bohm caging by studying the propagation of light in the bulk of the photonic lattice. Besides, we explore the dynamics on the edge of the lattice, and discuss how the corresponding edge states can be continuously connected to the topological edge states of the Creutz ladder. Our photonic lattice constitutes an appealing platform where the interplay between engineered gauge fields, frustration, localization and topological properties can be finely studied.},
	urldate = {2018-05-10},
	journal = {arXiv:1805.03564 [cond-mat, physics:physics]},
	author = {Mukherjee, Sebabrata and Di Liberto, Marco and Öhberg, Patrik and Thomson, Robert R. and Goldman, Nathan},
	month = may,
	year = {2018},
	note = {arXiv: 1805.03564},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Quantum Gases, Physics - Optics}
}

@article{fang_realizing_2012,
	title = {Realizing effective magnetic field for photons by controlling the phase of dynamic modulation},
	volume = {6},
	copyright = {2012 Nature Publishing Group},
	issn = {1749-4893},
	url = {https://www.nature.com/articles/nphoton.2012.236},
	doi = {10.1038/nphoton.2012.236},
	abstract = {The goal to achieve arbitrary control of photon flow has motivated much of the recent research on photonic crystals and metamaterials. As a new mechanism for controlling photon flow, we introduce a scheme that generates an effective magnetic field for photons. We consider a resonator lattice in which the coupling constants between the resonators are harmonically modulated in time. With appropriate choice of the spatial distribution of the modulation phases, an effective magnetic field for photons can be created, leading to a Lorentz force for photons and the emergence of topologically protected one-way photon edge states that are robust against disorders—without the use of magneto-optical effects.},
	language = {en},
	number = {11},
	urldate = {2018-05-10},
	journal = {Nature Photonics},
	author = {Fang, Kejie and Yu, Zongfu and Fan, Shanhui},
	month = nov,
	year = {2012},
	pages = {782--787}
}

@article{dal_lago_one-way_2017,
	title = {One-way transport in laser-illuminated bilayer graphene: {A} {Floquet} isolator},
	volume = {96},
	shorttitle = {One-way transport in laser-illuminated bilayer graphene},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.235409},
	doi = {10.1103/PhysRevB.96.235409},
	abstract = {We explore the Floquet band structure and electronic transport in laser-illuminated bilayer graphene ribbons. By using a bias voltage perpendicular to the graphene bilayer we show how to get one-way charge and valley transport among two unbiased leads. In contrast to quantum pumping, our proposal uses a different mechanism based on generating a nonreciprocal band structure with a built-in directionality. The Floquet states at one edge of a graphene layer become hybridized with the continuum on the other layer, so the resulting band structure allows for one-way transport as in an isolator. Our proof of concept may serve as a building block for devices exploiting one-way states.},
	number = {23},
	urldate = {2018-05-09},
	journal = {Physical Review B},
	author = {Dal Lago, V. and Suárez Morell, E. and Foa Torres, L. E. F.},
	month = dec,
	year = {2017},
	pages = {235409}
}

@article{yao_non-hermitian_2018,
	title = {Non-{Hermitian} {Chern} bands and {Chern} numbers},
	url = {http://arxiv.org/abs/1804.04672},
	abstract = {The relation between chiral edge modes and bulk Chern numbers is a paradigmatic example of bulk-boundary correspondence. We show that the Chern numbers defined by a non-Hermitian Bloch Hamiltonian are not strictly tied to the chiral edge modes. This breakdown of correspondence is attributed to the non-Bloch-wave behaviors of non-Hermitian bands. Furthermore, we introduce non-Bloch Chern numbers for non-Hermitian Chern bands, which faithfully count the chiral edge modes. The theory is backed up by the open-boundary energy spectra and dynamics of a representative lattice model, whose phase diagram is found to be consistent with the theoretical prediction. Our results highlight a unique and essential feature of non-Hermitian bands.},
	urldate = {2018-05-09},
	journal = {arXiv:1804.04672 [cond-mat, physics:physics]},
	author = {Yao, Shunyu and Song, Fei and Wang, Zhong},
	month = apr,
	year = {2018},
	note = {arXiv: 1804.04672},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Other Condensed Matter, Condensed Matter - Quantum Gases, Condensed Matter - Strongly Correlated Electrons, Physics - Optics}
}

@article{rudner_survival_2016,
	title = {Survival, decay, and topological protection in non-{Hermitian} quantum transport},
	url = {http://arxiv.org/abs/1605.07652},
	abstract = {Non-Hermitian quantum systems can exhibit unique observables characterizing topologically protected transport in the presence of decay. The topological protection arises from winding numbers associated with non-decaying dark states, which are decoupled from the environment and thus immune to dissipation. Here we develop a classification of topological dynamical phases for one-dimensional quantum systems with periodically-arranged absorbing sites. This is done using the framework of Bloch theory to describe the dark states and associated topological invariants. The observables, such as the average particle displacement over its life span, feature quantized contributions that are governed by the winding numbers of cycles around dark-state submanifolds in the Hamiltonian parameter space. Changes in the winding numbers at topological transitions are manifested in non-analytic behavior of the observables. We discuss the conditions under which nontrivial topological phases may be found, and provide examples that demonstrate how additional constraints or symmetries can lead to rich topological phase diagrams.},
	urldate = {2018-05-09},
	journal = {arXiv:1605.07652 [cond-mat]},
	author = {Rudner, Mark S. and Levin, Michael and Levitov, Leonid S.},
	month = may,
	year = {2016},
	note = {arXiv: 1605.07652},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{feinberg_non-hermitian_1999,
	title = {Non-{Hermitian} localization and delocalization},
	volume = {59},
	url = {https://link.aps.org/doi/10.1103/PhysRevE.59.6433},
	doi = {10.1103/PhysRevE.59.6433},
	abstract = {We study localization and delocalization in a class of non-Hermitian Hamiltonians inspired by the problem of vortex pinning in superconductors. In various simplified models we are able to obtain analytic descriptions, in particular, of the nonperturbative emergence of a forked structure (the appearance of “wings”) in the density of states. We calculate how the localization length diverges at the localization-delocalization transition. We map some versions of this problem onto a random walker problem in two dimensions. For a certain model, we find an intricate structure in its density of states.},
	number = {6},
	urldate = {2018-05-04},
	journal = {Physical Review E},
	author = {Feinberg, Joshua and Zee, A.},
	month = jun,
	year = {1999},
	pages = {6433--6443}
}

@article{mostafazadeh_pseudo-hermiticity_2002,
	title = {Pseudo-{Hermiticity} versus {PT}-symmetry. {II}. {A} complete characterization of non-{Hermitian} {Hamiltonians} with a real spectrum},
	volume = {43},
	issn = {0022-2488},
	url = {https://aip.scitation.org/doi/abs/10.1063/1.1461427},
	doi = {10.1063/1.1461427},
	number = {5},
	urldate = {2018-05-04},
	journal = {Journal of Mathematical Physics},
	author = {Mostafazadeh, Ali},
	month = apr,
	year = {2002},
	pages = {2814--2816}
}

@article{berry_pancharatnam_1994,
	title = {Pancharatnam, virtuoso of the {Poincaré} sphere: an appreciation},
	volume = {67},
	issn = {0011-3891},
	shorttitle = {Pancharatnam, virtuoso of the {Poincaré} sphere},
	url = {http://www.jstor.org/stable/24095727},
	number = {4},
	urldate = {2018-05-01},
	journal = {Current Science},
	author = {Berry, Michael},
	year = {1994},
	pages = {220--223}
}

@misc{berry_geometric_2010,
	type = {Comments and {Opinion}},
	title = {Geometric phase memories},
	copyright = {2010 Nature Publishing Group},
	url = {https://www.nature.com/articles/nphys1608},
	abstract = {The moment of conception of the geometric phase can be pinpointed precisely, but related ideas had been formulated before, in various guises. Not less varied were the ramifications that became clear once the concept was identified formally.},
	language = {en},
	urldate = {2018-05-01},
	author = {Berry, Michael},
	month = mar,
	year = {2010},
	doi = {10.1038/nphys1608}
}

@article{pisana_breakdown_2007,
	title = {Breakdown of the adiabatic {Born}–{Oppenheimer} approximation in graphene},
	volume = {6},
	copyright = {2007 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat1846},
	doi = {10.1038/nmat1846},
	abstract = {The adiabatic Born–Oppenheimer approximation (ABO) has been the standard ansatz to describe the interaction between electrons and nuclei since the early days of quantum mechanics1,2. ABO assumes that the lighter electrons adjust adiabatically to the motion of the heavier nuclei, remaining at any time in their instantaneous ground state. ABO is well justified when the energy gap between ground and excited electronic states is larger than the energy scale of the nuclear motion. In metals, the gap is zero and phenomena beyond ABO (such as phonon-mediated superconductivity or phonon-induced renormalization of the electronic properties) occur3. The use of ABO to describe lattice motion in metals is, therefore, questionable4,5. In spite of this, ABO has proved effective for the accurate determination of chemical reactions6, molecular dynamics7,8 and phonon frequencies9,10,11 in a wide range of metallic systems. Here, we show that ABO fails in graphene. Graphene, recently discovered in the free state12,13, is a zero-bandgap semiconductor14 that becomes a metal if the Fermi energy is tuned applying a gate voltage13,15, Vg. This induces a stiffening of the Raman G peak that cannot be described within ABO.},
	language = {en},
	number = {3},
	urldate = {2018-04-11},
	journal = {Nature Materials},
	author = {Pisana, Simone and Lazzeri, Michele and Casiraghi, Cinzia and Novoselov, Kostya S. and Geim, A. K. and Ferrari, Andrea C. and Mauri, Francesco},
	month = mar,
	year = {2007},
	pages = {198--201}
}

@article{shtanko_stability_2018,
	title = {Stability of {Disordered} {Floquet} {Topological} {Phases}},
	url = {http://arxiv.org/abs/1803.08519},
	abstract = {In recent experiments, time-dependent periodic fields are used to create exotic topological phases of matter with potential applications ranging from quantum transport to quantum computing. These non-equilibrium states, at high driving frequencies, exhibit the quintessential robustness against local disorder that is also seen at equilibrium. However, the existence of topological stability under a general setting is an open problem. We propose an effective theory that leverages on modern free probability theory and ideas in random matrices to analytically capture the existence of the topological phase for finite driving frequencies and across a range of disorder. We predict that, depending on the strength of disorder, such systems may be gapped (topological) or gapless (trivial). The theory can be used to predict properties of the transition between the two phases including the critical point. We corroborate our results by comparing to exact diagonalization for driven-disordered 1D Kitaev chain and 2D Bernevig-Hughes-Zhang (BHZ) models.},
	urldate = {2018-03-27},
	journal = {arXiv:1803.08519 [cond-mat, physics:math-ph, physics:quant-ph]},
	author = {Shtanko, Oles and Movassagh, Ramis},
	month = mar,
	year = {2018},
	note = {arXiv: 1803.08519},
	keywords = {Condensed Matter - Disordered Systems and Neural Networks, Condensed Matter - Strongly Correlated Electrons, Mathematical Physics, Quantum Physics}
}

@article{iannaccone_quantum_2018,
	title = {Quantum engineering of transistors based on 2D materials heterostructures},
	volume = {13},
	copyright = {2018 © Macmillan Publishers Limited, part of Springer Nature 2018},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/s41565-018-0082-6},
	doi = {10.1038/s41565-018-0082-6},
	abstract = {This Perspective assesses the commercial feasibility of digital integrated circuit technology based on heterostructures of two-dimensional materials.},
	language = {en},
	number = {3},
	urldate = {2018-03-26},
	journal = {Nature Nanotechnology},
	author = {Iannaccone, Giuseppe and Bonaccorso, Francesco and Colombo, Luigi and Fiori, Gianluca},
	month = mar,
	year = {2018},
	pages = {183--191}
}

@article{fiori_electronics_2014,
	title = {Electronics based on two-dimensional materials},
	volume = {9},
	copyright = {2014 Nature Publishing Group},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2014.207},
	doi = {10.1038/nnano.2014.207},
	abstract = {The compelling demand for higher performance and lower power consumption in electronic systems is the main driving force of the electronics industry's quest for devices and/or architectures based on new materials. Here, we provide a review of electronic devices based on two-dimensional materials, outlining their potential as a technological option beyond scaled complementary metal–oxide–semiconductor switches. We focus on the performance limits and advantages of these materials and associated technologies, when exploited for both digital and analog applications, focusing on the main figures of merit needed to meet industry requirements. We also discuss the use of two-dimensional materials as an enabling factor for flexible electronics and provide our perspectives on future developments.},
	language = {en},
	number = {10},
	urldate = {2018-03-26},
	journal = {Nature Nanotechnology},
	author = {Fiori, Gianluca and Bonaccorso, Francesco and Iannaccone, Giuseppe and Palacios, Tomás and Neumaier, Daniel and Seabaugh, Alan and Banerjee, Sanjay K. and Colombo, Luigi},
	month = oct,
	year = {2014},
	pages = {768--779}
}

@article{basov_towards_2017,
	title = {Towards properties on demand in quantum materials},
	volume = {16},
	copyright = {2017 Nature Publishing Group},
	issn = {1476-4660},
	url = {https://www.nature.com/articles/nmat5017},
	doi = {10.1038/nmat5017},
	abstract = {The past decade has witnessed an explosion in the field of quantum materials, headlined by the predictions and discoveries of novel Landau-symmetry-broken phases in correlated electron systems, topological phases in systems with strong spin–orbit coupling, and ultra-manipulable materials platforms based on two-dimensional van der Waals crystals. Discovering pathways to experimentally realize quantum phases of matter and exert control over their properties is a central goal of modern condensed-matter physics, which holds promise for a new generation of electronic/photonic devices with currently inaccessible and likely unimaginable functionalities. In this Review, we describe emerging strategies for selectively perturbing microscopic interaction parameters, which can be used to transform materials into a desired quantum state. Particular emphasis will be placed on recent successes to tailor electronic interaction parameters through the application of intense fields, impulsive electromagnetic stimulation, and nanostructuring or interface engineering. Together these approaches outline a potential roadmap to an era of quantum phenomena on demand.},
	language = {en},
	number = {11},
	urldate = {2018-03-26},
	journal = {Nature Materials},
	author = {Basov, D. N. and Averitt, R. D. and Hsieh, D.},
	month = nov,
	year = {2017},
	pages = {1077--1088}
}

@article{moessner_equilibration_2017,
	title = {Equilibration and order in quantum {Floquet} matter},
	volume = {13},
	copyright = {2017 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys4106},
	doi = {10.1038/nphys4106},
	abstract = {Equilibrium thermodynamics is characterized by two fundamental ideas: thermalization—that systems approach a late time thermal state; and phase structure—that thermal states exhibit singular changes as various parameters characterizing the system are changed. We summarize recent progress that has established generalizations of these ideas to periodically driven, or Floquet, closed quantum systems. This has resulted in the discovery of entirely new phases which exist only out of equilibrium, such as the π-spin glass/Floquet time crystal.},
	language = {en},
	number = {5},
	urldate = {2018-03-26},
	journal = {Nature Physics},
	author = {Moessner, R. and Sondhi, S. L.},
	month = may,
	year = {2017},
	pages = {424--428}
}

@misc{noauthor_topologically_nodate,
	title = {Topologically protected bound states in photonic parity–time-symmetric crystals {\textbar} {Nature} {Materials}},
	url = {https://www.nature.com/articles/nmat4811},
	urldate = {2018-02-20}
}

@article{ji_spatially_2018,
	title = {Spatially dispersive circular photogalvanic effect in a {Weyl} semimetal},
	url = {http://arxiv.org/abs/1802.04387},
	abstract = {Weyl semimetals are gapless topological states of matter with broken inversion and/or time reversal symmetry, which can support unconventional responses to externally applied electrical, optical and magnetic fields. Here we report a new photogalvanic effect in type-II WSMs, MoTe2 and Mo0.9W0.1Te2, which are observed to support a circulating photocurrent when illuminated by circularly polarized light at normal incidence. This effect occurs exclusively in the inversion broken phase, where crucially we find that it is associated with a spatially varying beam profile via a new dispersive contribution to the circular photogalvanic effect (s-CPGE). The response functions derived for s-CPGE reveal the microscopic mechanism of this photocurrent, which are controlled by terms that are allowed in the absence of inversion symmetry, along with asymmetric carrier excitation and relaxation. By evaluating this response for a minimal model of a Weyl semimetal, we obtain the frequency dependent scaling behavior of this form of photocurrent. These results demonstrate opportunities for controlling photoresponse by patterning optical fields to store, manipulate and transmit information over a wide spectral range.},
	urldate = {2018-02-16},
	journal = {arXiv:1802.04387 [cond-mat]},
	author = {Ji, Zhurun and Liu, Gerui and Addison, Zachariah and Liu, Wenjing and Yu, Peng and Gao, Heng and Liu, Zheng and Rappe, Andrew M. and Kane, Charles L. and Mele, Eugene J. and Agarwal, Ritesh},
	month = feb,
	year = {2018},
	note = {arXiv: 1802.04387},
	keywords = {Condensed Matter - Materials Science, Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{pendry_controlling_2006,
	title = {Controlling {Electromagnetic} {Fields}},
	volume = {312},
	copyright = {American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/312/5781/1780},
	doi = {10.1126/science.1125907},
	abstract = {Using the freedom of design that metamaterials provide, we show how electromagnetic fields can be redirected at will and propose a design strategy. The conserved fields—electric displacement field D, magnetic induction field B, and Poynting vector B—are all displaced in a consistent manner. A simple illustration is given of the cloaking of a proscribed volume of space to exclude completely all electromagnetic fields. Our work has relevance to exotic lens design and to the cloaking of objects from electromagnetic fields.
The tunable dielectric and magnetic properties of metamaterials could be used in stealth technologies to cloak an object from view.
The tunable dielectric and magnetic properties of metamaterials could be used in stealth technologies to cloak an object from view.},
	language = {en},
	number = {5781},
	urldate = {2018-02-13},
	journal = {Science},
	author = {Pendry, J. B. and Schurig, D. and Smith, D. R.},
	month = jun,
	year = {2006},
	pmid = {16728597},
	pages = {1780--1782}
}

@article{leonhardt_optical_2006,
	title = {Optical {Conformal} {Mapping}},
	volume = {312},
	copyright = {American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/312/5781/1777},
	doi = {10.1126/science.1126493},
	abstract = {An invisibility device should guide light around an object as if nothing were there, regardless of where the light comes from. Ideal invisibility devices are impossible, owing to the wave nature of light. This study develops a general recipe for the design of media that create perfect invisibility within the accuracy of geometrical optics. The imperfections of invisibility can be made arbitrarily small to hide objects that are much larger than the wavelength. With the use of modern metamaterials, practical demonstrations of such devices may be possible. The method developed here can also be applied to escape detection by other electromagnetic waves or sound.
In theory, the tunable dielectric and magnetic properties of metamaterials could be used in stealth technologies to pass light completely around an object and cloak it from view.
In theory, the tunable dielectric and magnetic properties of metamaterials could be used in stealth technologies to pass light completely around an object and cloak it from view.},
	language = {en},
	number = {5781},
	urldate = {2018-02-13},
	journal = {Science},
	author = {Leonhardt, Ulf},
	month = jun,
	year = {2006},
	pmid = {16728596},
	pages = {1777--1780}
}

@article{price_non-reciprocal_2018,
	title = {Non-{Reciprocal} {Transmission} and {Reflection} of a {Chirally}-{Coupled} {Quantum} {Dot}},
	url = {http://arxiv.org/abs/1801.09958},
	abstract = {We report non-reciprocal transmission and reflection for quantum dot exciton spins coupled to nanophotonic waveguides. A clear dependence on propagation direction is found for a chirally-coupled quantum dot, with spin up and spin down exciton spins coupling to the left and right propagation directions respectively. The reflection signal shows an opposite trend to the transmission, which a numerical model indicates is due to direction-selective saturation of the dot. The chiral spin-photon interface we demonstrate breaks reciprocity of the system, and opens the way to spin-based quantum optical components such as optical diodes and circulators in a chip-based solid-state environment.},
	urldate = {2018-02-13},
	journal = {arXiv:1801.09958 [cond-mat, physics:quant-ph]},
	author = {Price, D. M. and Hurst, D. L. and Bentham, C. and Makhonin, M. N. and Royall, B. and Clarke, E. and Kok, P. and Wilson, L. R. and Skolnick, M. S. and Fox, A. M.},
	month = jan,
	year = {2018},
	note = {arXiv: 1801.09958},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{li_valley_2017,
	title = {A valley valve and electron beam splitter in bilayer graphene},
	url = {http://arxiv.org/abs/1708.02311},
	abstract = {To develop alternative paradigms of electronics beyond the performance and application domains of silicon technology requires the exploration of fundamentally new physical mechanisms. The valley degree of freedom inherent to hexagonal two-dimensional materials offers a new route to this pursuit. In this work, quantum valley Hall kink states with ballistic conductance of \$4e{\textasciicircum}2/h\$ are realized in bilayer graphene. We demonstrate valley-controlled current transmission in a four-kink router device. The operations of a waveguide, a valve and a tunable electron beam splitter are achieved. The on/off ratio of the valley valve is 800\%. The partition ratio of the electron beam splitter is continuously tunable from 0 to 1, with quantized fractional ratios at 1/4, 1/2 and 3/4 observed in a strong magnetic field. An S-matrix model and Landauer-B{\textbackslash}"uttiker transport formulism provide excellent description of data. The demonstrated operations pave the path to a dissipationless quantum transportation network based on kink states in bilayer graphene.},
	urldate = {2018-01-26},
	journal = {arXiv:1708.02311 [cond-mat]},
	author = {Li, Jing and Zhang, Rui-Xing and Yin, Zhenxi and Zhang, Jianxiao and Watanabe, Kenji and Taniguchi, Takashi and Liu, Chaoxing and Zhu, Jun},
	month = aug,
	year = {2017},
	note = {arXiv: 1708.02311},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@misc{noauthor_topological_nodate,
	title = {Topological {Materials}: {Weyl} {Semimetals} {\textbar} {Annual} {Review} of {Condensed} {Matter} {Physics}},
	url = {http://www.annualreviews.org/doi/abs/10.1146/annurev-conmatphys-031016-025458},
	urldate = {2018-01-06}
}

@article{burkov_weyl_2011,
	title = {Weyl {Semimetal} in a {Topological} {Insulator} {Multilayer}},
	volume = {107},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.107.127205},
	doi = {10.1103/PhysRevLett.107.127205},
	abstract = {We propose a simple realization of the three-dimensional (3D) Weyl semimetal phase, utilizing a multilayer structure, composed of identical thin films of a magnetically doped 3D topological insulator, separated by ordinary-insulator spacer layers. We show that the phase diagram of this system contains a Weyl semimetal phase of the simplest possible kind, with only two Dirac nodes of opposite chirality, separated in momentum space, in its band structure. This Weyl semimetal has a finite anomalous Hall conductivity and chiral edge states and occurs as an intermediate phase between an ordinary insulator and a 3D quantum anomalous Hall insulator. We find that the Weyl semimetal has a nonzero dc conductivity at zero temperature, but Drude weight vanishing as T2, and is thus an unusual metallic phase, characterized by a finite anomalous Hall conductivity and topologically protected edge states.},
	number = {12},
	urldate = {2018-01-06},
	journal = {Physical Review Letters},
	author = {Burkov, A. A. and Balents, Leon},
	month = sep,
	year = {2011},
	pages = {127205}
}

@article{burkov_weyl_2011-1,
	title = {Weyl {Semimetal} in a {Topological} {Insulator} {Multilayer}},
	volume = {107},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.107.127205},
	doi = {10.1103/PhysRevLett.107.127205},
	abstract = {We propose a simple realization of the three-dimensional (3D) Weyl semimetal phase, utilizing a multilayer structure, composed of identical thin films of a magnetically doped 3D topological insulator, separated by ordinary-insulator spacer layers. We show that the phase diagram of this system contains a Weyl semimetal phase of the simplest possible kind, with only two Dirac nodes of opposite chirality, separated in momentum space, in its band structure. This Weyl semimetal has a finite anomalous Hall conductivity and chiral edge states and occurs as an intermediate phase between an ordinary insulator and a 3D quantum anomalous Hall insulator. We find that the Weyl semimetal has a nonzero dc conductivity at zero temperature, but Drude weight vanishing as T2, and is thus an unusual metallic phase, characterized by a finite anomalous Hall conductivity and topologically protected edge states.},
	number = {12},
	urldate = {2018-01-06},
	journal = {Physical Review Letters},
	author = {Burkov, A. A. and Balents, Leon},
	month = sep,
	year = {2011},
	pages = {127205}
}

@misc{jia_weyl_2016,
	type = {Comments and {Opinion}},
	title = {Weyl semimetals, {Fermi} arcs and chiral anomalies},
	copyright = {2016 Nature Publishing Group},
	url = {https://www.nature.com/articles/nmat4787},
	abstract = {{\textless}p{\textgreater}Physicists have discovered a new topological phase of matter, the Weyl semimetal, whose surface features a non-closed Fermi surface whereas the low-energy quasiparticles in the bulk emerge as Weyl fermions. A brief review of these developments and perspectives on the next steps forward are presented.{\textless}/p{\textgreater}},
	language = {En},
	urldate = {2018-01-06},
	author = {Jia, Shuang and Xu, Su-Yang and Hasan, M. Zahid},
	month = oct,
	year = {2016},
	doi = {10.1038/nmat4787}
}

@article{el-ganainy_non-hermitian_2018,
	title = {Non-{Hermitian} physics and {PT} symmetry},
	volume = {14},
	copyright = {2018 Nature Publishing Group},
	issn = {1745-2481},
	url = {https://www.nature.com/articles/nphys4323},
	doi = {10.1038/nphys4323},
	abstract = {{\textless}p{\textgreater}This Review Article outlines the exploration of the interplay between
                parity–time symmetry and non-Hermitian physics in optics, plasmonics and
                optomechanics.{\textless}/p{\textgreater}},
	language = {En},
	number = {1},
	urldate = {2018-01-05},
	journal = {Nature Physics},
	author = {El-Ganainy, Ramy and Makris, Konstantinos G. and Khajavikhan, Mercedeh and Musslimani, Ziad H. and Rotter, Stefan and Christodoulides, Demetrios N.},
	month = jan,
	year = {2018},
	pages = {11}
}

@article{ryu_antiresonance_2017,
	title = {Antiresonance induced by symmetry-broken contacts in quasi-one-dimensional lattices},
	volume = {96},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.96.125421},
	doi = {10.1103/PhysRevB.96.125421},
	abstract = {We report the effect of symmetry-broken contacts on quantum transport in quasi-one-dimensional lattices. In contrast to one-dimensional (1D) chains, transport in quasi-one-dimensional lattices, which are made up of a finite number of 1D chain layers, is strongly influenced by contacts. Contact symmetry depends on whether the contacts maintain or break the parity symmetry between the layers. With balanced on-site potential, a flatband can be detected by asymmetric contacts, but not by symmetric contacts. In the case of asymmetric contacts with imbalanced on-site potential, transmission is suppressed at certain energies. We elucidate these energies of transmission suppression related to antiresonance using reduced lattice models and Feynman paths. These results provide a nondestructive measurement of flatband energy, which is difficult to detect.},
	number = {12},
	urldate = {2017-12-29},
	journal = {Physical Review B},
	author = {Ryu, Jung-Wan and Myoung, Nojoon and Park, Hee Chul},
	month = sep,
	year = {2017},
	pages = {125421}
}

@misc{noauthor_reconfiguration_nodate,
	title = {Reconfiguration of quantum states in \$\$\{{\textbackslash}mathscr\{{P}\}\}\{{\textbackslash}mathscr\{{T}\}\}\$\$ {P} {T} -symmetric quasi-one-dimensional lattices {\textbar} {Scientific} {Reports}},
	url = {https://www.nature.com/articles/s41598-017-09410-y},
	urldate = {2017-12-29}
}

@article{lin_topological_2017,
	title = {Topological quantum phase transition in a non-{Hermitian} system},
	url = {http://arxiv.org/abs/1712.03814},
	abstract = {Exceptional point (EP) is an exclusive critical point in non-Hermitian systems, at which pair of eigenstates coalesce and many exotic features occur. In general, EPs are sensitive to the parameters of a system. We show that EPs can be topologically stable through a simple non-Hermitian model. As a topological invariant, the topological charges of EPs can be 0,1/2, and -1/2. We also propose a concrete non-Hermitian tight-binding system to demonstrate our finding, which is a two-layer square lattice with diagonal couplings and staggered imaginary potentials. By mapping the eigenstates of the non-Hermitian Hamiltonian to a real auxiliary 2D vector field in k space, we find that the EPs are related to the topological defects of the field. The moving and merging of singularities in k space induces the occurrence of topological quantum phase transitions and forms different configurations, which outline the topological phase diagram of the system.},
	urldate = {2017-12-15},
	journal = {arXiv:1712.03814 [cond-mat, physics:quant-ph]},
	author = {Lin, S. and Song, Z.},
	month = dec,
	year = {2017},
	note = {arXiv: 1712.03814},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Quantum Physics}
}

@article{li_asymmetrical_2017,
	title = {Asymmetrical interaction induced real spectra and exceptional points in a non-{Hermitian} {Hamiltonian}},
	url = {http://arxiv.org/abs/1711.06982},
	abstract = {Non-Hermitian systems with parity-time symmetry have been developed rapidly and hold great promise for future applications. Unlike most existing works considering the symmetry of the free energy terms (e.g., gain-loss system), in this paper, we report that a realizable non-Hermitian interaction between two quantum resonances can also have a real spectrum after the exceptional point. That phenomenon is similar with that in the gain-loss system so that the non-Hermitian interaction can be an excellent substitute for quantum gain. Such a non-Hermitian interaction can be realized in designed optomechanics, and we find that its dynamics are in accordance with those of normal gain system as expected. As examples, the phase transition near the exceptional point and the induced chaos in weak nonlinear coupling are shown and analyzed for an intuitive visual. Our results provide a platform for realizing parity-time symmetry devices and studying properties of non-Hermitian quantum mechanics.},
	urldate = {2017-12-15},
	journal = {arXiv:1711.06982 [quant-ph]},
	author = {Li, Wenlin and Li, Chong and Song, Heshan},
	month = nov,
	year = {2017},
	note = {arXiv: 1711.06982},
	keywords = {Quantum Physics}
}

@misc{noauthor_super-radiant_nodate,
	title = {Super-radiant dynamics, doorways and resonances in nuclei and other open mesoscopic systems - {IOPscience}},
	url = {http://iopscience.iop.org/article/10.1088/0034-4885/74/10/106301/meta},
	urldate = {2017-12-15}
}

@article{zhou_dynamical_2017-1,
	title = {Dynamical quantum phase transitions in non-{Hermitian} lattices},
	url = {http://arxiv.org/abs/1711.10741},
	abstract = {In closed quantum systems, a dynamical phase transition is identified by nonanalytic behaviors of the return probability as a function of time. In this work, we study the nonunitary dynamics following quenches across exceptional points in a non-Hermitian lattice realized by optical resonators. Dynamical quantum phase transitions with topological signatures are found when an isolated exceptional point is crossed during the quench. A topological winding number defined by a real, noncyclic geometric phase is introduced, whose value features quantized jumps at critical times of these phase transitions and remains constant elsewhere, mimicking the plateau transitions in quantum Hall effects. This work provides a simple framework to study dynamical and topological responses in non-Hermitian systems.},
	urldate = {2017-12-14},
	journal = {arXiv:1711.10741 [cond-mat, physics:quant-ph]},
	author = {Zhou, Longwen and Wang, Qing-hai and Wang, Hailong and Gong, Jiangbin},
	month = nov,
	year = {2017},
	note = {arXiv: 1711.10741},
	keywords = {Condensed Matter - Statistical Mechanics, Quantum Physics}
}

@article{loran_unidirectional_2016,
	title = {Unidirectional invisibility and non-reciprocal transmission in two and three dimensions},
	volume = {472},
	copyright = {© 2016 The Author(s). http://royalsocietypublishing.org/licencePublished by the Royal Society. All rights reserved.},
	issn = {1364-5021, 1471-2946},
	url = {http://rspa.royalsocietypublishing.org/content/472/2191/20160250},
	doi = {10.1098/rspa.2016.0250},
	abstract = {We explore the phenomenon of unidirectional invisibility in two dimensions, examine its optical realizations and discuss its three-dimensional generalization. In particular, we construct an infinite class of unidirectionally invisible optical potentials that describe the scattering of normally incident transverse electric waves by an infinite planar slab with refractive-index modulations along both the normal directions to the electric field. A by-product of this investigation is a demonstration of non-reciprocal transmission in two dimensions. To elucidate this phenomenon, we state and prove a general reciprocity theorem that applies to quantum scattering theory of real and complex potentials in two and three dimensions.},
	language = {en},
	number = {2191},
	urldate = {2017-11-03},
	journal = {Proc. R. Soc. A},
	author = {Loran, Farhang and Mostafazadeh, Ali},
	month = jul,
	year = {2016},
	pages = {20160250}
}

@article{castellanos-gomez_optical_2010,
	title = {Optical identification of atomically thin dichalcogenide crystals},
	volume = {96},
	issn = {0003-6951},
	url = {http://aip.scitation.org/doi/abs/10.1063/1.3442495},
	doi = {10.1063/1.3442495},
	number = {21},
	urldate = {2017-10-05},
	journal = {Applied Physics Letters},
	author = {Castellanos-Gomez, A and Agraït, N and Rubio-Bollinger, G},
	month = may,
	year = {2010},
	pages = {213116}
}

@article{gamayun_valley-momentum_2017,
	title = {Valley-momentum locking in a graphene superlattice with {Y}-shaped {Kekule} bond texture},
	url = {http://arxiv.org/abs/1708.08348},
	urldate = {2017-10-05},
	journal = {arXiv:1708.08348 [cond-mat]},
	author = {Gamayun, O. V. and Ostroukh, V. P. and Gnezdilov, N. V. and Adagideli, I and Beenakker, C. W. J.},
	month = aug,
	year = {2017},
	note = {arXiv: 1708.08348},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{rycerz_valley_2007,
	title = {Valley filter and valley valve in graphene},
	volume = {3},
	copyright = {© 2007 Nature Publishing Group},
	issn = {1745-2473},
	url = {https://www.nature.com/nphys/journal/v3/n3/full/nphys547.html},
	doi = {10.1038/nphys547},
	abstract = {The potential of graphene for carbon electronics rests on the possibilities offered by its unusual band structure to create devices that have no analogue in silicon-based electronics. Conduction and valence bands in graphene form conically shaped valleys, touching at a point called the Dirac point. There are two inequivalent Dirac points in the Brillouin zone, related by time-reversal symmetry. Intervalley scattering is suppressed in pure samples. The independence and degeneracy of the valley degree of freedom suggests that it might be used to control an electronic device, in much the same way as the electron spin is used in spintronics or quantum computing. A key ingredient for 'valleytronics' would be a controllable way of occupying a single valley in graphene, thereby producing a valley polarization. Here we propose such a valley filter, based on a ballistic point contact with zigzag edges. The polarity can be inverted by local application of a gate voltage to the point contact region. Two valley filters in series may function as an electrostatically controlled valley valve, representing a zero-magnetic-field counterpart to the familiar spin valve.},
	language = {en},
	number = {3},
	urldate = {2017-10-05},
	journal = {Nature Physics},
	author = {Rycerz, A. and Tworzydlo, J. and Beenakker, C. W. J.},
	month = mar,
	year = {2007},
	pages = {172--175}
}

@article{sui_gate-tunable_2015,
	title = {Gate-tunable topological valley transport in bilayer graphene},
	volume = {11},
	copyright = {© 2015 Nature Publishing Group},
	issn = {1745-2473},
	url = {https://www.nature.com/nphys/journal/v11/n12/full/nphys3485.html},
	doi = {10.1038/nphys3485},
	abstract = {Valley pseudospin, the quantum degree of freedom characterizing the degenerate valleys in energy bands, is a distinct feature of two-dimensional Dirac materials. Similar to spin, the valley pseudospin is spanned by a time-reversal pair of states, although the two valley pseudospin states transform to each other under spatial inversion. The breaking of inversion symmetry induces various valley-contrasted physical properties; for instance, valley-dependent topological transport is of both scientific and technological interest. Bilayer graphene is a unique system whose intrinsic inversion symmetry can be controllably broken by a perpendicular electric field, offering a rare possibility for continuously tunable topological valley transport. We used a perpendicular gate electric field to break the inversion symmetry in bilayer graphene, and a giant nonlocal response was observed as a result of the topological transport of the valley pseudospin. We further showed that the valley transport is fully tunable by external gates, and that the nonlocal signal persists up to room temperature and over long distances. These observations challenge the current understanding of topological valley transport in a gapped system, and the robust topological transport may lead to future valleytronic applications.},
	language = {en},
	number = {12},
	urldate = {2017-10-05},
	journal = {Nature Physics},
	author = {Sui, Mengqiao and Chen, Guorui and Ma, Liguo and Shan, Wen-Yu and Tian, Dai and Watanabe, Kenji and Taniguchi, Takashi and Jin, Xiaofeng and Yao, Wang and Xiao, Di and Zhang, Yuanbo},
	month = dec,
	year = {2015},
	keywords = {Electronic properties and devices, Electronic properties and materials, Surfaces, Two-dimensional materials, interfaces and thin films},
	pages = {1027--1031}
}

@article{gunlycke_graphene_2011,
	title = {Graphene {Valley} {Filter} {Using} a {Line} {Defect}},
	volume = {106},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.106.136806},
	doi = {10.1103/PhysRevLett.106.136806},
	abstract = {With its two degenerate valleys at the Fermi level, the band structure of graphene provides the opportunity to develop unconventional electronic applications. Herein, we show that electron and hole quasiparticles in graphene can be filtered according to which valley they occupy without the need to introduce confinement. The proposed valley filter is based on scattering off a recently observed line defect in graphene. Quantum transport calculations show that the line defect is semitransparent and that quasiparticles arriving at the line defect with a high angle of incidence are transmitted with a valley polarization near 100\%.},
	number = {13},
	urldate = {2017-10-05},
	journal = {Physical Review Letters},
	author = {Gunlycke, D. and White, C. T.},
	month = mar,
	year = {2011},
	pages = {136806}
}

@article{mak_valley_2014,
	title = {The valley {Hall} effect in {MoS}2 transistors},
	volume = {344},
	copyright = {Copyright © 2014, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/344/6191/1489},
	doi = {10.1126/science.1250140},
	abstract = {Using the valleys in monolayer MoS2
The electronic structure of the two-dimensional material MoS2 has two distinct “valleys” of energy that may help to carry information in future electronic devices. Mak et al. observed the so-called valley Hall effect in a monolayer of MoS2. The electrons from different valleys moved in opposite directions across the sample, with one valley being overrepresented with respect to the other. The scientists achieved this by shining circularly polarized light on the material, which created an imbalance in the population of the two valleys. The findings may enable practical applications in the newly formed field of valleytronics.
Science, this issue p. 1489
Electrons in two-dimensional crystals with a honeycomb lattice structure possess a valley degree of freedom (DOF) in addition to charge and spin. These systems are predicted to exhibit an anomalous Hall effect whose sign depends on the valley index. Here, we report the observation of this so-called valley Hall effect (VHE). Monolayer MoS2 transistors are illuminated with circularly polarized light, which preferentially excites electrons into a specific valley, causing a finite anomalous Hall voltage whose sign is controlled by the helicity of the light. No anomalous Hall effect is observed in bilayer devices, which have crystal inversion symmetry. Our observation of the VHE opens up new possibilities for using the valley DOF as an information carrier in next-generation electronics and optoelectronics.
Circularly polarized light is used to induce valley-specific transport in a monolayer of molybdenum disulfide.
Circularly polarized light is used to induce valley-specific transport in a monolayer of molybdenum disulfide.},
	language = {en},
	number = {6191},
	urldate = {2017-10-05},
	journal = {Science},
	author = {Mak, K. F. and McGill, K. L. and Park, J. and McEuen, P. L.},
	month = jun,
	year = {2014},
	pmid = {24970080},
	pages = {1489--1492}
}

@article{gorbachev_detecting_2014,
	title = {Detecting topological currents in graphene superlattices},
	volume = {346},
	copyright = {Copyright © 2014, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/346/6208/448},
	doi = {10.1126/science.1254966},
	abstract = {Making use of graphene's valleys
Graphene has two distinct valleys in its electronic structure, in which the electrons have the same energy. Theorists have predicted that creating an asymmetry between the two valleys will coax graphene into exhibiting the so-called valley Hall effect (VHE). In this effect, electrons from the two valleys move across the sample in opposite directions when the experimenters run current along the sample. Gorbachev et al. achieved this asymmetry by aligning graphene with an underlying layer of hexagonalboron nitride (hBN) (see the Perspective by Lundeberg and Folk). The authors measured the transport characteristics of the sample, which were consistent with the theoretical predictions for the VHE. The method may in the future lead to information processing using graphene's valleys.
Science, this issue p. 448; see also p. 422
Topological materials may exhibit Hall-like currents flowing transversely to the applied electric field even in the absence of a magnetic field. In graphene superlattices, which have broken inversion symmetry, topological currents originating from graphene’s two valleys are predicted to flow in opposite directions and combine to produce long-range charge neutral flow. We observed this effect as a nonlocal voltage at zero magnetic field in a narrow energy range near Dirac points at distances as large as several micrometers away from the nominal current path. Locally, topological currents are comparable in strength with the applied current, indicating large valley-Hall angles. The long-range character of topological currents and their transistor-like control by means of gate voltage can be exploited for information processing based on valley degrees of freedom.
Graphene is aligned with a layer of hexagonal boron nitride to achieve the valley Hall effect. [Also see Perspective by Lundeberg and Folk]
Graphene is aligned with a layer of hexagonal boron nitride to achieve the valley Hall effect. [Also see Perspective by Lundeberg and Folk]},
	language = {en},
	number = {6208},
	urldate = {2017-10-05},
	journal = {Science},
	author = {Gorbachev, R. V. and Song, J. C. W. and Yu, G. L. and Kretinin, A. V. and Withers, F. and Cao, Y. and Mishchenko, A. and Grigorieva, I. V. and Novoselov, K. S. and Levitov, L. S. and Geim, A. K.},
	month = oct,
	year = {2014},
	pmid = {25342798},
	pages = {448--451}
}

@article{mak_control_2012,
	title = {Control of valley polarization in monolayer {MoS}2 by optical helicity},
	volume = {7},
	copyright = {© 2012 Nature Publishing Group},
	issn = {1748-3387},
	url = {https://www.nature.com/nnano/journal/v7/n8/full/nnano.2012.96.html},
	doi = {10.1038/nnano.2012.96},
	abstract = {Electronic and spintronic devices rely on the fact that free charge carriers in solids carry electric charge and spin. There are, however, other properties of charge carriers that might be exploited in new families of devices. In particular, if there are two or more minima in the conduction band (or maxima in the valence band) in momentum space, and if it is possible to confine charge carriers in one of these valleys, then it should be possible to make a valleytronic device. Valley polarization, as the selective population of one valley is designated, has been demonstrated using strain and magnetic fields, but neither of these approaches allows dynamic control. Here, we demonstrate that optical pumping with circularly polarized light can achieve complete dynamic valley polarization in monolayer MoS2 (refs 11, 12), a two-dimensional non-centrosymmetric crystal with direct energy gaps at two valleys. Moreover, this polarization is retained for longer than 1 ns. Our results, and similar results by Zeng et al., demonstrate the viability of optical valley control and suggest the possibility of valley-based electronic and optoelectronic applications in MoS2 monolayers.},
	language = {en},
	number = {8},
	urldate = {2017-10-05},
	journal = {Nature Nanotechnology},
	author = {Mak, Kin Fai and He, Keliang and Shan, Jie and Heinz, Tony F.},
	month = aug,
	year = {2012},
	keywords = {Electronic devices, Optical physics, Optoelectronic devices and components},
	pages = {494--498}
}

@article{xiao_coupled_2012,
	title = {Coupled {Spin} and {Valley} {Physics} in {Monolayers} of \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$ and {Other} {Group}-{VI} {Dichalcogenides}},
	volume = {108},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.196802},
	doi = {10.1103/PhysRevLett.108.196802},
	abstract = {We show that inversion symmetry breaking together with spin-orbit coupling leads to coupled spin and valley physics in monolayers of MoS2 and other group-VI dichalcogenides, making possible controls of spin and valley in these 2D materials. The spin-valley coupling at the valence-band edges suppresses spin and valley relaxation, as flip of each index alone is forbidden by the valley-contrasting spin splitting. Valley Hall and spin Hall effects coexist in both electron-doped and hole-doped systems. Optical interband transitions have frequency-dependent polarization selection rules which allow selective photoexcitation of carriers with various combination of valley and spin indices. Photoinduced spin Hall and valley Hall effects can generate long lived spin and valley accumulations on sample boundaries. The physics discussed here provides a route towards the integration of valleytronics and spintronics in multivalley materials with strong spin-orbit coupling and inversion symmetry breaking.},
	number = {19},
	urldate = {2017-10-05},
	journal = {Physical Review Letters},
	author = {Xiao, Di and Liu, Gui-Bin and Feng, Wanxiang and Xu, Xiaodong and Yao, Wang},
	month = may,
	year = {2012},
	pages = {196802}
}

@article{yao_valley-dependent_2008,
	title = {Valley-dependent optoelectronics from inversion symmetry breaking},
	volume = {77},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.77.235406},
	doi = {10.1103/PhysRevB.77.235406},
	abstract = {Inversion symmetry breaking allows contrasted circular dichroism in different k-space regions, which takes the extreme form of optical selection rules for interband transitions at high symmetry points. In materials where band edges occur at noncentral valleys, this enables valley-dependent interplay of electrons with light of different circular polarizations, in analogy to spin dependent optical activities in semiconductors. This discovery is in perfect harmony with the previous finding of valley contrasted Bloch band features of orbital magnetic moment and Berry curvatures from inversion symmetry breaking [D. Xiao, W. Yao, and Q. Niu, Phys. Rev. Lett. 99, 236809 (2007)]. A universal connection is revealed between the k-resolved optical oscillator strength of interband transitions, the orbital magnetic moment and the Berry curvatures, which also provides a principle for optical measurement of orbital magnetization and intrinsic anomalous Hall conductivity in ferromagnetic systems. The general physics is demonstrated in graphene where inversion symmetry breaking leads to valley contrasted optical selection rule for interband transitions. We discuss graphene based valley optoelectronics applications where light polarization information can be interconverted with electronic information.},
	number = {23},
	urldate = {2017-10-05},
	journal = {Physical Review B},
	author = {Yao, Wang and Xiao, Di and Niu, Qian},
	month = jun,
	year = {2008},
	pages = {235406}
}
@article{schaibley_valleytronics_2016,
	title = {Valleytronics in 2D materials},
	volume = {1},
	copyright = {2016 Nature Publishing Group},
	issn = {2058-8437},
	url = {https://www.nature.com/articles/natrevmats201655},
	doi = {10.1038/natrevmats.2016.55},
	abstract = {{\textless}p{\textgreater}The energy extrema of an electronic band are referred to as valleys. In 2D materials, two distinguishable valleys can be used to encode information and explore other valleytronic applications.{\textless}/p{\textgreater}},
	language = {en},
	number = {11},
	urldate = {2017-10-05},
	journal = {Nature Reviews Materials},
	author = {Schaibley, John R. and Yu, Hongyi and Clark, Genevieve and Rivera, Pasqual and Ross, Jason S. and Seyler, Kyle L. and Yao, Wang and Xu, Xiaodong},
	month = aug,
	year = {2016},
	pages = {natrevmats201655}
}

@article{kaestner_non-adiabatic_2015,
	title = {Non-adiabatic quantized charge pumping with tunable-barrier quantum dots: a review of current progress},
	volume = {78},
	issn = {0034-4885},
	shorttitle = {Non-adiabatic quantized charge pumping with tunable-barrier quantum dots},
	url = {http://stacks.iop.org/0034-4885/78/i=10/a=103901},
	doi = {10.1088/0034-4885/78/10/103901},
	abstract = {Precise manipulation of individual charge carriers in nanoelectronic circuits underpins practical applications of their most basic quantum property—the universality and invariance of the elementary charge. A charge pump generates a net current from periodic external modulation of parameters controlling a nanostructure connected to source and drain leads; in the regime of quantized pumping the current varies in steps of \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/78/10/103901/ropaa0205ieqn001.gif] \$q\_{\textbackslash}texte{\textbackslash},f\$ as function of control parameters, where \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/78/10/103901/ropaa0205ieqn002.gif] \$q\_{\textbackslash}texte\$ is the electron charge and f is the frequency of modulation. In recent years, robust and accurate quantized charge pumps have been developed based on semiconductor quantum dots with tunable tunnel barriers. These devices allow modulation of charge exchange rates between the dot and the leads over many orders of magnitude and enable trapping of a precise number of electrons far away from equilibrium with the leads. The corresponding non-adiabatic pumping protocols focus on understanding of separate parts of the pumping cycle associated with charge loading, capture and release. In this report we review realizations, models and metrology applications of quantized charge pumps based on tunable-barrier quantum dots.},
	language = {en},
	number = {10},
	urldate = {2017-10-05},
	journal = {Reports on Progress in Physics},
	author = {Kaestner, Bernd and Kashcheyevs, Vyacheslavs},
	year = {2015},
	pages = {103901}
}

@article{moskalets_floquet_2002,
	title = {Floquet scattering theory of quantum pumps},
	volume = {66},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.66.205320},
	doi = {10.1103/PhysRevB.66.205320},
	abstract = {We develop the Floquet scattering theory for quantum-mechanical pumping in mesoscopic conductors. The nonequilibrium distribution function, the dc charge, and heat currents are investigated at arbitrary pumping amplitude and frequency. For mesoscopic samples with a discrete spectrum we predict a sign reversal of the pumped current when the pump frequency is equal to the level spacing in the sample. This effect allows us to measure the phase of the transmission coefficient through the mesoscopic sample. We discuss the necessary symmetry conditions (both spatial and temporal) for pumping.},
	number = {20},
	urldate = {2017-10-05},
	journal = {Physical Review B},
	author = {Moskalets, M. and Büttiker, M.},
	month = nov,
	year = {2002},
	pages = {205320}
}

@article{altshuler_pumping_1999,
	title = {Pumping {Electrons}},
	volume = {283},
	copyright = {© 1999 American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/283/5409/1864},
	doi = {10.1126/science.283.5409.1864},
	abstract = {{\textless}p{\textgreater} Most kinds of electrical current flow dissipate energy in the form of heat. There are a few phenomena, however, where dissipationless flow can be observed. In their Perspective, Altshuler and Glazman discuss results reported in the same issue by Switkes \textit{et al}., in which a process called quantum pumping has been studied. By periodically changing the shape of the electric field in a quantum dot, the researchers were able to pump electrons through it without dissipation. The results shed light on the fundamental physics of such quantum pumps, which in turn may find application in electronic devices. {\textless}/p{\textgreater}},
	language = {en},
	number = {5409},
	urldate = {2017-10-05},
	journal = {Science},
	author = {Altshuler, B. L. and Glazman, L. I.},
	month = mar,
	year = {1999},
	pages = {1864--1865}
}

@article{brouwer_scattering_1998,
	title = {Scattering approach to parametric pumping},
	volume = {58},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.58.R10135},
	doi = {10.1103/PhysRevB.58.R10135},
	abstract = {A dc current can be pumped through a quantum dot by periodically varying two independent parameters X1 and X2, like a gate voltage or magnetic field. We present a formula that relates the pumped current to the parametric derivatives of the scattering matrix S(X1,X2) of the system. As an application we compute the statistical distribution of the pumped current in the case of a chaotic quantum dot.},
	number = {16},
	urldate = {2017-10-05},
	journal = {Physical Review B},
	author = {Brouwer, P. W.},
	month = oct,
	year = {1998},
	pages = {R10135--R10138}
}

@article{wang_reflection-free_2008,
	title = {Reflection-{Free} {One}-{Way} {Edge} {Modes} in a {Gyromagnetic} {Photonic} {Crystal}},
	volume = {100},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.100.013905},
	doi = {10.1103/PhysRevLett.100.013905},
	abstract = {We point out that electromagnetic one-way edge modes analogous to quantum Hall edge states, originally predicted by Raghu and Haldane in 2D photonic crystals possessing Dirac point-derived band gaps, can appear in more general settings. We show that the TM modes in a gyromagnetic photonic crystal can be formally mapped to electronic wave functions in a periodic electromagnetic field, so that the only requirement for the existence of one-way edge modes is that the Chern number for all bands below a gap is nonzero. In a square-lattice yttrium-iron-garnet crystal operating at microwave frequencies, which lacks Dirac points, time-reversal breaking is strong enough that the effect should be easily observable. For realistic material parameters, the edge modes occupy a 10\% band gap. Numerical simulations of a one-way waveguide incorporating this crystal show 100\% transmission across strong defects.},
	number = {1},
	urldate = {2017-10-05},
	journal = {Physical Review Letters},
	author = {Wang, Zheng and Chong, Y. D. and Joannopoulos, John D. and Soljačić, Marin},
	month = jan,
	year = {2008},
	pages = {013905}
}

@article{metelmann_nonreciprocal_2015,
	title = {Nonreciprocal {Photon} {Transmission} and {Amplification} via {Reservoir} {Engineering}},
	volume = {5},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.5.021025},
	doi = {10.1103/PhysRevX.5.021025},
	abstract = {We discuss a general method for constructing nonreciprocal, cavity-based photonic devices, based on matching a given coherent interaction with its corresponding dissipative counterpart; our method generalizes the basic structure used in the theory of cascaded quantum systems and can render an extremely wide class of interactions directional. In contrast to standard interference-based schemes, our approach allows directional behavior over a wide bandwidth. We show how it can be used to devise isolators and directional, quantum-limited amplifiers. We discuss in detail how this general method allows the construction of a directional, noise-free phase-sensitive amplifier that is not limited by any fundamental gain-bandwidth constraint. Our approach is particularly well suited to implementations using superconducting microwave circuits and optomechanical systems.},
	number = {2},
	urldate = {2017-10-05},
	journal = {Physical Review X},
	author = {Metelmann, A. and Clerk, A. A.},
	month = jun,
	year = {2015},
	pages = {021025}
}

@article{jalas_what_2013,
	title = {What is — and what is not — an optical isolator},
	volume = {7},
	copyright = {© 2013 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1749-4885},
	url = {http://www.nature.com/nphoton/journal/v7/n8/full/nphoton.2013.185.html?foxtrotcallback=true},
	doi = {10.1038/nphoton.2013.185},
	abstract = {The quest for on-chip optical isolators has recently spawned many new isolator structures. However, there has been some confusion about the requirement of nonreciprocity. Here, we review the essential characteristics of an isolator.},
	language = {en},
	number = {8},
	urldate = {2017-10-05},
	journal = {Nature Photonics},
	author = {Jalas, Dirk and Petrov, Alexander and Eich, Manfred and Freude, Wolfgang and Fan, Shanhui and Yu, Zongfu and Baets, Roel and Popović, Miloš and Melloni, Andrea and Joannopoulos, John D. and Vanwolleghem, Mathias and Doerr, Christopher R. and Renner, Hagen},
	month = aug,
	year = {2013},
	keywords = {Fibre optics and optical communications, Magneto-optics, Optoelectronic devices and components},
	pages = {579--582}
}

@article{mayorov_micrometer-scale_2011,
	title = {Micrometer-{Scale} {Ballistic} {Transport} in {Encapsulated} {Graphene} at {Room} {Temperature}},
	volume = {11},
	issn = {1530-6984},
	url = {http://dx.doi.org/10.1021/nl200758b},
	doi = {10.1021/nl200758b},
	abstract = {Devices made from graphene encapsulated in hexagonal boron-nitride exhibit pronounced negative bend resistance and an anomalous Hall effect, which are a direct consequence of room-temperature ballistic transport at a micrometer scale for a wide range of carrier concentrations. The encapsulation makes graphene practically insusceptible to the ambient atmosphere and, simultaneously, allows the use of boron nitride as an ultrathin top gate dielectric.},
	number = {6},
	urldate = {2017-10-05},
	journal = {Nano Letters},
	author = {Mayorov, Alexander S. and Gorbachev, Roman V. and Morozov, Sergey V. and Britnell, Liam and Jalil, Rashid and Ponomarenko, Leonid A. and Blake, Peter and Novoselov, Kostya S. and Watanabe, Kenji and Taniguchi, Takashi and Geim, A. K.},
	month = jun,
	year = {2011},
	pages = {2396--2399}
}

@misc{noauthor_micrometer-scale_nodate,
	title = {Micrometer-{Scale} {Ballistic} {Transport} in {Encapsulated} {Graphene} at {Room} {Temperature} - {Nano} {Letters} ({ACS} {Publications})},
	url = {http://pubs.acs.org/doi/abs/10.1021/nl200758b},
	urldate = {2017-10-05}
}

@article{ferrari_science_2015,
	title = {Science and technology roadmap for graphene, related two-dimensional crystals, and hybrid systems},
	volume = {7},
	issn = {2040-3372},
	url = {http://pubs.rsc.org/en/content/articlelanding/2015/nr/c4nr01600a},
	doi = {10.1039/C4NR01600A},
	abstract = {We present the science and technology roadmap for graphene, related two-dimensional crystals, and hybrid systems, targeting an evolution in technology, that might lead to impacts and benefits reaching into most areas of society. This roadmap was developed within the framework of the European Graphene Flagship and outlines the main targets and research areas as best understood at the start of this ambitious project. We provide an overview of the key aspects of graphene and related materials (GRMs), ranging from fundamental research challenges to a variety of applications in a large number of sectors, highlighting the steps necessary to take GRMs from a state of raw potential to a point where they might revolutionize multiple industries. We also define an extensive list of acronyms in an effort to standardize the nomenclature in this emerging field.},
	language = {en},
	number = {11},
	urldate = {2017-10-05},
	journal = {Nanoscale},
	author = {Ferrari, Andrea C. and Bonaccorso, Francesco and Fal'ko, Vladimir and Novoselov, Konstantin S. and Roche, Stephan and Bøggild, Peter and Borini, Stefano and Koppens, Frank H. L. and Palermo, Vincenzo and Pugno, Nicola and Garrido, José A. and Sordan, Roman and Bianco, Alberto and Ballerini, Laura and Prato, Maurizio and Lidorikis, Elefterios and Kivioja, Jani and Marinelli, Claudio and Ryhänen, Tapani and Morpurgo, Alberto and Coleman, Jonathan N. and Nicolosi, Valeria and Colombo, Luigi and Fert, Albert and Garcia-Hernandez, Mar and Bachtold, Adrian and Schneider, Grégory F. and Guinea, Francisco and Dekker, Cees and Barbone, Matteo and Sun, Zhipei and Galiotis, Costas and Grigorenko, Alexander N. and Konstantatos, Gerasimos and Kis, Andras and Katsnelson, Mikhail and Vandersypen, Lieven and Loiseau, Annick and Morandi, Vittorio and Neumaier, Daniel and Treossi, Emanuele and Pellegrini, Vittorio and Polini, Marco and Tredicucci, Alessandro and Williams, Gareth M. and Hong, Byung Hee and Ahn, Jong-Hyun and Kim, Jong Min and Zirath, Herbert and Wees, Bart J. van and Zant, Herre van der and Occhipinti, Luigi and Matteo, Andrea Di and Kinloch, Ian A. and Seyller, Thomas and Quesnel, Etienne and Feng, Xinliang and Teo, Ken and Rupesinghe, Nalin and Hakonen, Pertti and Neil, Simon R. T. and Tannock, Quentin and Löfwander, Tomas and Kinaret, Jari},
	month = mar,
	year = {2015},
	pages = {4598--4810}
}

@article{novoselov_electric_2004,
	title = {Electric {Field} {Effect} in {Atomically} {Thin} {Carbon} {Films}},
	volume = {306},
	copyright = {American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/306/5696/666},
	doi = {10.1126/science.1102896},
	abstract = {We describe monocrystalline graphitic films, which are a few atoms thick but are nonetheless stable under ambient conditions, metallic, and of remarkably high quality. The films are found to be a two-dimensional semimetal with a tiny overlap between valence and conductance bands, and they exhibit a strong ambipolar electric field effect such that electrons and holes in concentrations up to 1013 per square centimeter and with room-temperature mobilities of ∼10,000 square centimeters per volt-second can be induced by applying gate voltage.
Exfoliating graphite yields stable carbon films just a few atoms thick, which on a silicon substrate act as a new type of strong semimetal transistor.
Exfoliating graphite yields stable carbon films just a few atoms thick, which on a silicon substrate act as a new type of strong semimetal transistor.},
	language = {en},
	number = {5696},
	urldate = {2017-10-05},
	journal = {Science},
	author = {Novoselov, K. S. and Geim, A. K. and Morozov, S. V. and Jiang, D. and Zhang, Y. and Dubonos, S. V. and Grigorieva, I. V. and Firsov, A. A.},
	month = oct,
	year = {2004},
	pmid = {15499015},
	pages = {666--669}
}

@article{kramer_localization:_1993,
	title = {Localization: theory and experiment},
	volume = {56},
	issn = {0034-4885},
	shorttitle = {Localization},
	url = {http://stacks.iop.org/0034-4885/56/i=12/a=001},
	doi = {10.1088/0034-4885/56/12/001},
	abstract = {The transport properties of disordered solids have been the subject of much work since at least the 1950s, but with a new burst of activity during the 1980s which has survived up to the present day. There have been numerous reviews of a more or less specialized nature. The present review aims to fill the niche for a non-specialized review of this very active area of research. The basic concepts behind the theory are introduced with more detailed sections covering experimental results, one-dimensional localization, scaling theory, weak localization, magnetic field effects and fluctuations.},
	language = {en},
	number = {12},
	urldate = {2017-06-10},
	journal = {Reports on Progress in Physics},
	author = {Kramer, B. and MacKinnon, A.},
	year = {1993},
	pages = {1469}
}

@article{rotter_non-hermitian_2009,
	title = {A non-{Hermitian} {Hamilton} operator and the physics of open quantum systems},
	volume = {42},
	issn = {1751-8121},
	doi = {10.1088/1751-8113/42/15/153001},
	number = {15},
	urldate = {2016-08-21},
	journal = {Journal of Physics A: Mathematical and Theoretical},
	author = {Rotter, Ingrid},
	year = {2009},
	pages = {153001}
}

@article{san-jose_majorana_2016,
	title = {Majorana bound states from exceptional points in non-topological superconductors},
	volume = {6},
	copyright = {© 2017 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {2045-2322},
	url = {http://www.nature.com/srep/2016/160211/srep21427/full/srep21427.html},
	doi = {10.1038/srep21427},
	abstract = {Recent experimental efforts towards the detection of Majorana bound states have focused on creating the conditions for topological superconductivity. Here we demonstrate an alternative route, which achieves fully localised zero-energy Majorana bound states when a topologically trivial superconductor is strongly coupled to a helical normal region.},
	language = {en},
	urldate = {2017-06-02},
	journal = {Scientific Reports},
	author = {San-Jose, Pablo and Cayao, Jorge and Prada, Elsa and Aguado, Ramón},
	month = feb,
	year = {2016},
	pages = {21427}
}

@article{malzard_topologically_2015,
	title = {Topologically {Protected} {Defect} {States} in {Open} {Photonic} {Systems} with {Non}-{Hermitian} {Charge}-{Conjugation} and {Parity}-{Time} {Symmetry}},
	volume = {115},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.115.200402},
	doi = {10.1103/PhysRevLett.115.200402},
	abstract = {We show that topologically protected defect states can exist in open (leaky or lossy) systems even when these systems are topologically trivial in the closed limit. The states appear from within the continuum, thus in the absence of a band gap, and are generated via exceptional points (a spectral transition that occurs in open wave and quantum systems with a generalized time-reversal symmetry), or via a degeneracy induced by charge-conjugation symmetry (which is related to the pole transition of Majorana zero modes). We demonstrate these findings for a leaking passive coupled-resonator optical waveguide with asymmmetric internal scattering, where the required symmetries (non-Hermitian versions of time-reversal symmetry, chirality, and charge conjugation) emerge dynamically.},
	number = {20},
	urldate = {2017-06-02},
	journal = {Physical Review Letters},
	author = {Malzard, Simon and Poli, Charles and Schomerus, Henning},
	month = nov,
	year = {2015},
	pages = {200402}
}

@article{diehl_topology_2011,
	title = {Topology by dissipation in atomic quantum wires},
	volume = {7},
	copyright = {© 2011 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v7/n12/full/nphys2106.html},
	doi = {10.1038/nphys2106},
	abstract = {Robust edge states and non-Abelian excitations are the trademark of topological states of matter, with promising applications such as ‘topologically protected’ quantum memory and computing. So far, topological phases have been exclusively discussed in a Hamiltonian context. Here we show that such phases and the associated topological protection and phenomena also emerge in open quantum systems with engineered dissipation. The specific system studied here is a quantum wire of spinless atomic fermions in an optical lattice coupled to a bath. The key feature of the dissipative dynamics described by a Lindblad master equation is the existence of Majorana edge modes, representing a non-local decoherence-free subspace. The isolation of the edge states is enforced by a dissipative gap in the p-wave paired bulk of the wire. We describe dissipative non-Abelian braiding operations within the Majorana subspace, and illustrate the insensitivity to imperfections. Topological protection is granted by a non-trivial winding number of the system density matrix.},
	language = {en},
	number = {12},
	urldate = {2017-06-02},
	journal = {Nature Physics},
	author = {Diehl, Sebastian and Rico, Enrique and Baranov, Mikhail A. and Zoller, Peter},
	month = dec,
	year = {2011},
	pages = {971--977}
}

@article{heiss_physics_2012,
	title = {The physics of exceptional points},
	volume = {45},
	issn = {1751-8121},
	url = {http://stacks.iop.org/1751-8121/45/i=44/a=444016},
	doi = {10.1088/1751-8113/45/44/444016},
	abstract = {A short résumé is given about the nature of exceptional points (EPs) followed by discussions about their ubiquitous occurrence in a great variety of physical problems. EPs feature in classical as well as in quantum mechanical problems. They are associated with symmetry breaking for \#\#IMG\#\# [http://ej.iop.org/images/1751-8121/45/44/444016/jpa425810ieqn1.gif] \${\textbackslash}mathcal P{\textbackslash}mathcal T\$ -symmetric Hamiltonians, where a great number of experiments has been performed, in particular in optics, and to an increasing extent in atomic and molecular physics. EPs are involved in quantum phase transition and quantum chaos; they produce dramatic effects in multichannel scattering, specific time dependence and more. In nuclear physics, they are associated with instabilities and continuum problems. Being spectral singularities they also affect approximation schemes. This article is part of a special issue of Journal of Physics A: Mathematical and Theoretical devoted to ‘Quantum physics with non-Hermitian operators’.},
	language = {en},
	number = {44},
	urldate = {2017-06-02},
	journal = {Journal of Physics A: Mathematical and Theoretical},
	author = {Heiss, W. D.},
	year = {2012},
	pages = {444016}
}

@article{hu_absence_2011,
	title = {Absence of topological insulator phases in non-{Hermitian} {PT}-symmetric {Hamiltonians}},
	volume = {84},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.84.153101},
	doi = {10.1103/PhysRevB.84.153101},
	abstract = {In this work, we consider a generalization of the symmetry classification of topological insulators to non-Hermitian Hamiltonians, which satisfy a combined PT symmetry (parity and time reversal). We show via examples and explicit proofs from separate bulk and gapless boundary-state perspectives that the typical paradigm of forming topological insulator states from Dirac Hamiltonians is not compatible with the construction of non-Hermitian PT-symmetric Hamiltonians. The topological insulator states are PT-breaking phases and have energy spectra that are complex (not real) and, thus, are not consistent quantum theories.},
	number = {15},
	urldate = {2017-06-01},
	journal = {Physical Review B},
	author = {Hu, Yi Chen and Hughes, Taylor L.},
	month = oct,
	year = {2011},
	pages = {153101}
}

@article{yuce_topological_2015,
	title = {Topological phase in a non-{Hermitian} symmetric system},
	volume = {379},
	issn = {0375-9601},
	url = {http://www.sciencedirect.com/science/article/pii/S0375960115001681},
	doi = {10.1016/j.physleta.2015.02.011},
	abstract = {In this work, we consider a tight binding lattice with two non-Hermitian impurities. The system is described by a non-Hermitian generalization of the Aubry–Andre model. We show that there exists topologically nontrivial edge states for the system in the PT symmetric region.},
	number = {18–19},
	urldate = {2017-06-01},
	journal = {Physics Letters A},
	author = {Yuce, C.},
	month = jun,
	year = {2015},
	keywords = {Non-Hermitian Hamiltonian, PT symmetry, Topological phase},
	pages = {1213--1218}
}

@article{xu_discovery_2015,
	title = {Discovery of a {Weyl} {Fermion} semimetal and topological {Fermi} arcs},
	copyright = {Copyright  2015, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/early/2015/07/15/science.aaa9297},
	doi = {10.1126/science.aaa9297},
	abstract = {A Weyl semimetal is a crystal which hosts Weyl fermions as emergent quasiparticles and admits a topological classification that protects Fermi arc surface states on the boundary of a bulk sample. This unusual electronic structure has deep analogies with particle physics and leads to unique topological properties. We report the experimental discovery of a Weyl semimetal, TaAs. Using photoemission spectroscopy, we directly observe Fermi arcs on the surface, as well as the Weyl fermion cones and Weyl nodes in the bulk of TaAs single crystals. We find that Fermi arcs terminate on the Weyl nodes, consistent with their topological character. Our work opens the field for the experimental study of Weyl fermions in physics and materials science.},
	language = {en},
	urldate = {2016-08-15},
	journal = {Science},
	author = {Xu, Su-Yang and Belopolski, Ilya and Alidoust, Nasser and Neupane, Madhab and Bian, Guang and Zhang, Chenglong and Sankar, Raman and Chang, Guoqing and Yuan, Zhujun and Lee, Chi-Cheng and Huang, Shin-Ming and Zheng, Hao and Ma, Jie and Sanchez, Daniel S. and Wang, BaoKai and Bansil, Arun and Chou, Fangcheng and Shibayev, Pavel P. and Lin, Hsin and Jia, Shuang and Hasan, M. Zahid},
	month = jul,
	year = {2015},
	pmid = {26184916},
	pages = {aaa9297}
}

@article{zahid_hasan_discovery_2017,
	title = {Discovery of {Weyl} {Fermion} {Semimetals} and {Topological} {Fermi} {Arc} {States}},
	volume = {8},
	doi = {https://doi.org/10.1146/annurev-conmatphys-031016-025225},
	journal = {Annual Review of Condensed Matter Physics},
	author = {Zahid Hasan, M. and Xu, Su-Yang and Belopolski, Ilya and Huang, Shin-Ming},
	month = mar,
	year = {2017},
	pages = {289--309}
}

@article{bernevig_quantum_2006,
	title = {Quantum {Spin} {Hall} {Effect} and {Topological} {Phase} {Transition} in {HgTe} {Quantum} {Wells}},
	volume = {314},
	url = {http://www.sciencemag.org/content/314/5806/1757.abstract},
	number = {5806},
	journal = {Science},
	author = {Bernevig, B. Andrei and Hughes, Taylor L. and Zhang, Shou-Cheng},
	month = dec,
	year = {2006},
	pages = {1757--1761}
}

@article{bandres_topological_2016,
	title = {Topological {Photonic} {Quasicrystals}: {Fractal} {Topological} {Spectrum} and {Protected} {Transport}},
	volume = {6},
	shorttitle = {Topological {Photonic} {Quasicrystals}},
	url = {https://link.aps.org/doi/10.1103/PhysRevX.6.011016},
	doi = {10.1103/PhysRevX.6.011016},
	abstract = {We show that it is possible to have a topological phase in two-dimensional quasicrystals without any magnetic field applied, but instead introducing an artificial gauge field via dynamic modulation. This topological quasicrystal exhibits scatter-free unidirectional edge states that are extended along the system’s perimeter, contrary to the states of an ordinary quasicrystal system, which are characterized by power-law decay. We find that the spectrum of this Floquet topological quasicrystal exhibits a rich fractal (self-similar) structure of topological “minigaps,” manifesting an entirely new phenomenon: fractal topological systems. These topological minigaps form only when the system size is sufficiently large because their gapless edge states penetrate deep into the bulk. Hence, the topological structure emerges as a function of the system size, contrary to periodic systems where the topological phase can be completely characterized by the unit cell. We demonstrate the existence of this topological phase both by using a topological index (Bott index) and by studying the unidirectional transport of the gapless edge states and its robustness in the presence of defects. Our specific model is a Penrose lattice of helical optical waveguides—a photonic Floquet quasicrystal; however, we expect this new topological quasicrystal phase to be universal.},
	number = {1},
	urldate = {2017-05-29},
	journal = {Physical Review X},
	author = {Bandres, Miguel A. and Rechtsman, Mikael C. and Segev, Mordechai},
	month = feb,
	year = {2016},
	pages = {011016}
}

@article{nandy_chiral_2017,
	title = {Chiral anomaly and quasi-classical planar {Hall} effect in {Weyl} semimetals},
	url = {http://arxiv.org/abs/1705.09308},
	abstract = {In condensed matter physics, the term "chiral anomaly" implies the violation of the separate number conservation laws for Weyl fermions of different chiralities in the presence of parallel electric and magnetic fields. One effect of chiral anomaly in the recently discovered Weyl and Dirac semimetals is a negative longitudinal magneto-resistance, i.e., decrease in electrical resistance when the electric and magnetic fields are parallel to each other. This effect, well understood theoretically in quasi-classical as well as in deep quantum limit, has recently been experimentally verified. A second effect of chiral anomaly has been suggested to be a {\textbackslash}textit\{planar\} Hall effect, i.e., appearance of an in-plane transverse voltage when the electric and magnetic fields are not perfectly aligned to each other. We present a quasi-classical theory of planar Hall effect in Weyl semimetals, where the electron or hole Fermi surfaces enclose non-zero fluxes of Berry curvature in momentum space. Together with longitudinal magneto-resistance in Weyl semimetals, this study unifies the quasi-classical description of chiral anomaly induced magneto-transport phenomena in Weyl and Dirac semimetals.},
	urldate = {2017-05-29},
	journal = {arXiv:1705.09308 [cond-mat]},
	author = {Nandy, S. and Sharma, Girish and Taraphder, A. and Tewari, Sumanta},
	month = may,
	year = {2017},
	note = {arXiv: 1705.09308},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{sokolov_non-hermitian_2006,
	title = {Non-{Hermitian} quantum mechanics of non-diagonalizable {Hamiltonians}: puzzles with self-orthogonal states},
	volume = {39},
	issn = {0305-4470},
	shorttitle = {Non-{Hermitian} quantum mechanics of non-diagonalizable {Hamiltonians}},
	url = {http://stacks.iop.org/0305-4470/39/i=32/a=S20},
	doi = {10.1088/0305-4470/39/32/S20},
	abstract = {We consider quantum mechanics with non-Hermitian quasi-diagonalizable Hamiltonians, i.e. the Hamiltonians having a number of Jordan cells, in particular, biorthogonal bases. The 'self-orthogonality' phenomenon is clarified in terms of a correct spectral decomposition and it is shown that 'self-orthogonal' states never jeopardize a resolution of identity and thereby quantum averages of observables. The example of a complex potential leading to one Jordan cell in the Hamiltonian is constructed and its origin from level coalescence is elucidated. Some puzzles with zero-binorm bound states in a continuous spectrum are unravelled with the help of a correct resolution of identity.},
	language = {en},
	number = {32},
	urldate = {2017-05-28},
	journal = {Journal of Physics A: Mathematical and General},
	author = {Sokolov, A. V. and Andrianov, A. A. and Cannata, F.},
	year = {2006},
	pages = {10207}
}

@article{longhi_optical_2014,
	title = {Optical lattices with exceptional points in the continuum},
	volume = {89},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.89.052132},
	doi = {10.1103/PhysRevA.89.052132},
	abstract = {The spectral, dynamical, and topological properties of physical systems described by non-Hermitian (including PT-symmetric) Hamiltonians are deeply modified by the appearance of exceptional points and spectral singularities. Here we show that exceptional points in the continuum can arise in non-Hermitian (yet admitting an entirely real-valued energy spectrum) optical lattices with engineered defects. At an exceptional point, the lattice sustains a bound state with an energy embedded in the spectrum of scattered states, similar to the von Neumann–Wigner bound states in the continuum of Hermitian lattices. However, the dynamical and scattering properties of the bound state at an exceptional point are deeply different from those of ordinary von Neumann–Wigner bound states in a Hermitian system. In particular, the bound state in the continuum at an exceptional point is an unstable state that can secularly grow by an infinitesimal perturbation. Such properties are discussed in details for transport of discretized light in a PT-symmetric array of coupled optical waveguides, which could provide an experimentally accessible system to observe exceptional points in the continuum.},
	number = {5},
	urldate = {2017-05-28},
	journal = {Physical Review A},
	author = {Longhi, Stefano and Della Valle, Giuseppe},
	month = may,
	year = {2014},
	pages = {052132}
}

@article{hashimoto_non-divergent_2015,
	title = {Non-divergent representation of a non-{Hermitian} operator near the exceptional point with application to a quantum {Lorentz} gas},
	volume = {2015},
	url = {https://academic.oup.com/ptep/article/2015/2/023A02/1572671/Non-divergent-representation-of-a-non-Hermitian},
	doi = {10.1093/ptep/ptu183},
	number = {2},
	urldate = {2017-05-28},
	journal = {Progress of Theoretical and Experimental Physics},
	author = {Hashimoto, Kazunari and Kanki, Kazuki and Hayakawa, Hisao and Petrosky, Tomio},
	month = feb,
	year = {2015}
}

@article{leykam_edge_2017,
	title = {Edge {Modes}, {Degeneracies}, and {Topological} {Numbers} in {Non}-{Hermitian} {Systems}},
	volume = {118},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.118.040401},
	doi = {10.1103/PhysRevLett.118.040401},
	abstract = {We analyze chiral topological edge modes in a non-Hermitian variant of the 2D Dirac equation. Such modes appear at interfaces between media with different “masses” and/or signs of the “non-Hermitian charge.” The existence of these edge modes is intimately related to exceptional points of the bulk Hamiltonians, i.e., degeneracies in the bulk spectra of the media. We find that the topological edge modes can be divided into three families (“Hermitian-like,” “non-Hermitian,” and “mixed”); these are characterized by two winding numbers, describing two distinct kinds of half-integer charges carried by the exceptional points. We show that all the above types of topological edge modes can be realized in honeycomb lattices of ring resonators with asymmetric or gain-loss couplings.},
	number = {4},
	urldate = {2017-05-25},
	journal = {Physical Review Letters},
	author = {Leykam, Daniel and Bliokh, Konstantin Y. and Huang, Chunli and Chong, Y. D. and Nori, Franco},
	month = jan,
	year = {2017},
	pages = {040401}
}

@article{longhi_invisibility_2010,
	title = {Invisibility in non-{Hermitian} tight-binding lattices},
	volume = {82},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.82.032111},
	doi = {10.1103/PhysRevA.82.032111},
	abstract = {Reflectionless defects in Hermitian tight-binding lattices, synthesized by the intertwining operator technique of supersymmetric quantum mechanics, are generally not invisible and time-of-flight measurements could reveal the existence of the defects. Here it is shown that, in a certain class of non-Hermitian tight-binding lattices with complex hopping amplitudes, defects in the lattice can appear fully invisible to an outside observer. The synthesized non-Hermitian lattices with invisible defects possess a real-valued energy spectrum; however, they lack parity-time (PT) symmetry, which does not play any role in the present work.},
	number = {3},
	urldate = {2017-05-22},
	journal = {Physical Review A},
	author = {Longhi, Stefano},
	month = sep,
	year = {2010},
	pages = {032111}
}

@article{zhao_effect_2017,
	title = {Effect of loss on the topological features of dimer chains described by the extended {Aubry}-{Andr}{\textbackslash}'e-{Harper} model},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.95.043837},
	doi = {10.1103/PhysRevA.95.043837},
	abstract = {By introducing loss to one sublattice of dimer chains described by the extended Aubry-André or Harper (AAH) model, we study the topological features including the winding number, the edge states, Chern number, and spectrum of the chain. We find that the parameter region for the system to have real band-gap closing is increased due to the loss, and the average displacement of the single excitation can indicate the topological features of the chain in the presence of loss on one sublattice. The robustness of the zero energy eigenstate against four kinds of disorders are examined. A feasible experimental apparatus based on coupled waveguides to observe the predictions of this work is proposed.},
	number = {4},
	urldate = {2017-05-22},
	journal = {Physical Review A},
	author = {Zhao, X. L. and Shi, Z. C. and Yu, C. S. and Yi, X. X.},
	month = apr,
	year = {2017},
	pages = {043837}
}

@article{jin_physics_2010,
	title = {Physics counterpart of the \${\textbackslash}mathcal\{{P}\}{\textbackslash}mathcal\{{T}\}\$ non-{Hermitian} tight-binding chain},
	volume = {81},
	url = {https://link.aps.org/doi/10.1103/PhysRevA.81.032109},
	doi = {10.1103/PhysRevA.81.032109},
	abstract = {We explore an alternative way of finding the link between a PT non-Hermitian Hamiltonian and a Hermitian one. Based on the analysis of the scattering problem for an imaginary potential and its time-reversal process, it is shown that any real-energy eigenstate of a PT tight-binding lattice with on-site imaginary potentials shares the same wave function with a resonant transmission state of the corresponding Hermitian lattice embedded in a chain. It indicates that the PT eigenstate of a PT non-Hermitian Hamiltonian has a connection to the resonance transmission state of the extended Hermitian Hamiltonian.},
	number = {3},
	urldate = {2017-05-22},
	journal = {Physical Review A},
	author = {Jin, L. and Song, Z.},
	month = mar,
	year = {2010},
	pages = {032109}
}

@article{du_quadratic_2017,
	title = {Quadratic band touching points and flat bands in two-dimensional topological {Floquet} systems},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.95.035136},
	doi = {10.1103/PhysRevB.95.035136},
	abstract = {In this paper we theoretically study, using Floquet-Bloch theory, the influence of circularly and linearly polarized light on two-dimensional band structures with Dirac and quadratic band touching points, and flat bands, taking the nearest neighbor hopping model on the kagome lattice as an example. We find circularly polarized light can invert the ordering of this three-band model, while leaving the flat band dispersionless. We find a small gap is also opened at the quadratic band touching point by two-photon and higher order processes. By contrast, linearly polarized light splits the quadratic band touching point (into two Dirac points) by an amount that depends only on the amplitude and polarization direction of the light, independent of the frequency, and generally renders dispersion to the flat band. The splitting is perpendicular to the direction of the polarization of the light. We derive an effective low-energy theory that captures these key results. Finally, we compute the frequency dependence of the optical conductivity for this three-band model and analyze the various interband contributions of the Floquet modes. Our results suggest strategies for optically controlling band structure and interaction strength in real systems.},
	number = {3},
	urldate = {2017-04-16},
	journal = {Physical Review B},
	author = {Du, Liang and Zhou, Xiaoting and Fiete, Gregory A.},
	month = jan,
	year = {2017},
	pages = {035136}
}

@article{qu_valley-selective_2016,
	title = {Valley-{Selective} {Topological} {Ordered} {States} in {Irradiated} {Bilayer} {Graphene}},
	url = {http://arxiv.org/abs/1608.07097},
	abstract = {Gapless bilayer graphene is susceptible to a variety of spontaneously gapped states. As predicted by theory and observed by experiment, the ground state is however topologically trivial, because a valley-independent gap is energetically favorable. Here, we show that under the application of interlayer electric field and circularly polarized light, one valley can be selected to exhibit the original interaction instability while the other is frozen out. Tuning this Floquet system stabilizes multiple competing topological ordered states, distinguishable by edge transport and circular dichroism. Notably, quantized charge, spin, and valley Hall conductivities coexist in one stabilized state.},
	urldate = {2017-04-16},
	journal = {arXiv:1608.07097 [cond-mat]},
	author = {Qu, Chunlei and Zhang, Chuanwei and Zhang, Fan},
	month = aug,
	year = {2016},
	note = {arXiv: 1608.07097},
	keywords = {Condensed Matter - Materials Science, Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{arkinstall_topological_2017,
	title = {Topological tight-binding models from nontrivial square roots},
	volume = {95},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.95.165109},
	doi = {10.1103/PhysRevB.95.165109},
	abstract = {We describe a versatile mechanism that provides tight-binding models with an enriched, topologically nontrivial band structure. The mechanism is algebraic in nature, and leads to tight-binding models that can be interpreted as a nontrivial square root of a parent lattice Hamiltonian—in analogy to the passage from a Klein-Gordon equation to a Dirac equation. In the tight-binding setting, the square-root operation admits to induce spectral symmetries at the expense of broken crystal symmetries. As we illustrate in detail for a simple one-dimensional example, the emergent and inherited spectral symmetries equip the energy gaps with independent topological quantum numbers that control the formation of topologically protected states. We also describe an implementation of this system in silicon photonic structures, outline applications in higher dimensions, and provide a general argument for the origin and nature of the emergent symmetries, which are typically nonsymmorphic.},
	number = {16},
	urldate = {2017-04-13},
	journal = {Physical Review B},
	author = {Arkinstall, J. and Teimourpour, M. H. and Feng, L. and El-Ganainy, R. and Schomerus, H.},
	month = apr,
	year = {2017},
	pages = {165109}
}

@article{heiss_chirality_2001,
	title = {The chirality of exceptional points},
	volume = {17},
	issn = {1434-6060, 1434-6079},
	url = {https://link.springer.com/article/10.1007/s100530170017},
	doi = {10.1007/s100530170017},
	abstract = {Exceptional points are singularities of the spectrum and wave functions of a Hamiltonian which occur as functions of a complex interaction parameter. They are accessible in experiments with dissipative systems. We show that the wave function at an exceptional point is a specific superposition of two configurations. The phase relation between the configurations is equivalent to a chirality which should be detectable in an experiment.},
	language = {en},
	number = {2},
	urldate = {2017-04-05},
	journal = {The European Physical Journal D - Atomic, Molecular, Optical and Plasma Physics},
	author = {Heiss, W. D. and Harney, H. L.},
	month = nov,
	year = {2001},
	pages = {149--151}
}

@article{leykam_flat_2017,
	title = {Flat bands in lattices with non-{Hermitian} coupling},
	url = {http://arxiv.org/abs/1704.00896},
	abstract = {We study non-Hermitian photonic lattices hosting competition between conservative and non-Hermitian (active/lossy) coupling. A bipartite sublattice symmetry enforces non-Hermitian flat bands which generically lie embedded in an auxiliary dispersive band, with crossings forming non-Hermitian degeneracies. These flat bands host propagation invariant compact localized states. Simultaneously, non-Hermiticity results in generic excitations experiencing either diffraction or amplification. Fine-tuned non-Hermitian coupling generates an effective \${\textbackslash}pi\$ flux and a lattice with a completely flat spectrum. This is a non-Hermitian analogue of Aharonov-Bohm caging, with magnetic field replaced by balanced gain and loss. For zero effective flux the non-Hermitian band crossing points lead to asymmetric diffraction and anomalous linear amplification.},
	urldate = {2017-04-05},
	journal = {arXiv:1704.00896 [cond-mat, physics:physics]},
	author = {Leykam, Daniel and Flach, Sergej and Chong, Y. D.},
	month = apr,
	year = {2017},
	note = {arXiv: 1704.00896},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics}
}

@article{lira_electrically_2012,
	title = {Electrically {Driven} {Nonreciprocity} {Induced} by {Interband} {Photonic} {Transition} on a {Silicon} {Chip}},
	volume = {109},
	url = {https://link.aps.org/doi/10.1103/PhysRevLett.109.033901},
	doi = {10.1103/PhysRevLett.109.033901},
	abstract = {We demonstrate electrically driven nonreciprocity on a silicon chip. By achieving an indirect interband photonic transition, we show that the transmission coefficients between two single-mode waveguides become dependent on the propagation directions only in the presence of the electrical drive. Our structure is characterized by a nonsymmetric scattering matrix identical to a linear magneto-optical device.},
	number = {3},
	urldate = {2017-04-04},
	journal = {Physical Review Letters},
	author = {Lira, Hugo and Yu, Zongfu and Fan, Shanhui and Lipson, Michal},
	month = jul,
	year = {2012},
	pages = {033901}
}

@article{othman_theory_2016,
	title = {Theory of {Exceptional} {Points} of {Degeneracy} in {Uniform} {Coupled}-{Waveguides} and {Balance} of {Gain} and {Loss}},
	url = {http://arxiv.org/abs/1610.00413},
	abstract = {We present a transmission line theory of exceptional points of degeneracy (EPD) in coupled-mode guiding structures, i.e., a theory that illustrates the characteristics of coupled electromagnetic modes under a special dispersion degeneracy condition, yet unexplored in the contest of gain and loss. We demonstrate the concept of Parity-Time (\${\textbackslash}cal\{PT\}\$)-symmetry in coupled uniform waveguides with balanced and symmetric gain and loss and how this condition is associated with a second order EPD. We show that by introducing gain into naturally lossy structures provides for the conditions whereby exceptional points of non-Hermitian degeneracies can be manifested, such as in \${\textbackslash}cal\{PT\}\$- symmetric structures. Furthermore, we also demonstrate that \${\textbackslash}cal\{PT\}\$- symmetry, despite being the method often suggested for obtaining non-Hermitian degeneracies at optical frequencies, is not a necessary condition and indeed we show that EPD can be obtained with broken topological symmetry in uniform TLs. Operating near such special degeneracy conditions leads to potential performance enhancement in a variety of microwave and optical resonators, and devices such as distributed oscillators, including lasers, amplifiers, radiating arrays, pulse compressors, and Qswitching sensors.},
	urldate = {2017-03-25},
	journal = {arXiv:1610.00413 [physics]},
	author = {Othman, Mohamed A. K. and Capolino, Filippo},
	month = oct,
	year = {2016},
	note = {arXiv: 1610.00413},
	keywords = {Physics - Optics}
}

@article{xu_topological_2016,
	title = {Topological energy transfer in an optomechanical system with exceptional points},
	volume = {537},
	copyright = {© 2016 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v537/n7618/full/nature18604.html},
	doi = {10.1038/nature18604},
	abstract = {Topological operations can achieve certain goals without requiring accurate control over local operational details; for example, they have been used to control geometric phases and have been proposed as a way of controlling the state of certain systems within their degenerate subspaces. More recently, it was predicted that topological operations can be used to transfer energy between normal modes, provided that the system possesses a specific type of degeneracy known as an exceptional point. Here we demonstrate the transfer of energy between two vibrational modes of a cryogenic optomechanical device using topological operations. We show that this transfer arises from the presence of an exceptional point in the spectrum of the device. We also show that this transfer is non-reciprocal. These results open up new directions in system control; they also open up the possibility of exploring other dynamical effects related to exceptional points, including the behaviour of thermal and quantum fluctuations in their vicinity.},
	language = {en},
	number = {7618},
	urldate = {2017-03-25},
	journal = {Nature},
	author = {Xu, H. and Mason, D. and Jiang, Luyao and Harris, J. G. E.},
	month = sep,
	year = {2016},
	keywords = {Optomechanics, Quantum optics},
	pages = {80--83}
}

@article{doppler_dynamically_2016,
	title = {Dynamically encircling an exceptional point for asymmetric mode switching},
	volume = {537},
	copyright = {© 2016 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v537/n7618/full/nature18605.html},
	doi = {10.1038/nature18605},
	abstract = {Physical systems with loss or gain have resonant modes that decay or grow exponentially with time. Whenever two such modes coalesce both in their resonant frequency and their rate of decay or growth, an ‘exceptional point’ occurs, giving rise to fascinating phenomena that defy our physical intuition. Particularly intriguing behaviour is predicted to appear when an exceptional point is encircled sufficiently slowly, such as a state-flip or the accumulation of a geometric phase. The topological structure of exceptional points has been experimentally explored, but a full dynamical encircling of such a point and the associated breakdown of adiabaticity have remained out of reach of measurement. Here we demonstrate that a dynamical encircling of an exceptional point is analogous to the scattering through a two-mode waveguide with suitably designed boundaries and losses. We present experimental results from a corresponding waveguide structure that steers incoming waves around an exceptional point during the transmission process. In this way, mode transitions are induced that transform this device into a robust and asymmetric switch between different waveguide modes. This work will enable the exploration of exceptional point physics in system control and state transfer schemes at the crossroads between fundamental research and practical applications.},
	language = {en},
	number = {7618},
	urldate = {2017-03-25},
	journal = {Nature},
	author = {Doppler, Jörg and Mailybaev, Alexei A. and Böhm, Julian and Kuhl, Ulrich and Girschik, Adrian and Libisch, Florian and Milburn, Thomas J. and Rabl, Peter and Moiseyev, Nimrod and Rotter, Stefan},
	month = sep,
	year = {2016},
	keywords = {Optical physics, Optics and photonics, Theoretical physics},
	pages = {76--79}
}

@article{groth_kwant:_2014,
	title = {Kwant: a software package for quantum transport},
	volume = {16},
	issn = {1367-2630},
	shorttitle = {Kwant},
	url = {http://stacks.iop.org/1367-2630/16/i=6/a=063065},
	doi = {10.1088/1367-2630/16/6/063065},
	abstract = {Kwant is a Python package for numerical quantum transport calculations. It aims to be a user-friendly, universal, and high-performance toolbox for the simulation of physical systems of any dimensionality and geometry that can be described by a tight-binding model. Kwant has been designed such that the natural concepts of the theory of quantum transport (lattices, symmetries, electrodes, orbital/spin/electron-hole degrees of freedom) are exposed in a simple and transparent way. Defining a new simulation setup is very similar to describing the corresponding mathematical model. Kwant offers direct support for calculations of transport properties (conductance, noise, scattering matrix), dispersion relations, modes, wave functions, various Greenʼs functions, and out-of-equilibrium local quantities. Other computations involving tight-binding Hamiltonians can be implemented easily thanks to its extensible and modular nature. Kwant is free software available at http://kwant-project.org/ [http://kwant-project.org/] .},
	language = {en},
	number = {6},
	urldate = {2017-03-22},
	journal = {New Journal of Physics},
	author = {Groth, Christoph W. and Wimmer, Michael and Akhmerov, Anton R. and Waintal, Xavier},
	year = {2014},
	pages = {063065}
}

@article{igarashi_magnetotransport_2017,
	title = {Magnetotransport in {Weyl} semimetal nanowires},
	url = {http://arxiv.org/abs/1703.03532},
	abstract = {We theoretically study the band structure and the electronic transport in the Weyl semimetal nanowires in magnetic fields, and demonstrate that the interplay of the Fermi-arc surface states and the bulk Landau levels plays a crucial role in the magnetotransport. We show that a magnetic field perpendicular to the surface immediately hybridizes the counter-propagating surface modes into a series of dispersionless 0th Landau levels, and it leads to a significant reduction of the traveling modes and a rapid decay of the conductance. On the contrary, a magnetic field parallel to the wire adds linearly-dispersed 0th Landau levels to the traveling modes and increases the conductance.},
	urldate = {2017-03-22},
	journal = {arXiv:1703.03532 [cond-mat]},
	author = {Igarashi, Akira and Koshino, Mikito},
	month = mar,
	year = {2017},
	note = {arXiv: 1703.03532},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{belopolski_discovery_2016,
	title = {Discovery of a new type of topological {Weyl} fermion semimetal state in {MoxW}1mxTe2},
	volume = {7},
	copyright = {© 2017 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {2041-1723},
	url = {http://www.nature.com/ncomms/2016/161205/ncomms13643/full/ncomms13643.html},
	doi = {10.1038/ncomms13643},
	language = {en},
	urldate = {2017-03-22},
	journal = {Nature Communications},
	author = {Belopolski, Ilya and Sanchez, Daniel S. and Ishida, Yukiaki and Pan, Xingchen and Yu, Peng and Xu, Su-Yang and Chang, Guoqing and Chang, Tay-Rong and Zheng, Hao and Alidoust, Nasser and Bian, Guang and Neupane, Madhab and Huang, Shin-Ming and Lee, Chi-Cheng and Song, You and Bu, Haijun and Wang, Guanghou and Li, Shisheng and Eda, Goki and Jeng, Horng-Tay and Kondo, Takeshi and Lin, Hsin and Liu, Zheng and Song, Fengqi and Shin, Shik and Hasan, M. Zahid},
	month = dec,
	year = {2016},
	pages = {13643}
}
@article{gorbar_origin_2016,
	title = {Origin of dissipative {Fermi} arc transport in {Weyl} semimetals},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.235127},
	doi = {10.1103/PhysRevB.93.235127},
	abstract = {By making use of a low-energy effective model of Weyl semimetals, we show that the Fermi arc transport is dissipative. The origin of the dissipation is the scattering of the surface Fermi arc states into the bulk of the semimetal. It is noticeable that the corresponding scattering rate is nonzero and can be estimated even in a perturbative theory, although in general the reliable calculations of transport properties necessitate a nonperturbative approach. Nondecoupling of the surface and bulk sectors in the low-energy theory of Weyl semimetals invalidates the usual argument of a nondissipative transport due to one-dimensional arc states. This property of Weyl semimetals is in drastic contrast to that of topological insulators, where the decoupling is protected by a gap in the bulk. Within the framework of the linear response theory, we obtain an approximate result for the conductivity due to the Fermi arc states and analyze its dependence on chemical potential, temperature, and other parameters of the model.},
	number = {23},
	urldate = {2017-03-22},
	journal = {Physical Review B},
	author = {Gorbar, E. V. and Miransky, V. A. and Shovkovy, I. A. and Sukhachov, P. O.},
	month = jun,
	year = {2016},
	pages = {235127}
}

@article{yang_universal_2017,
	title = {Universal edge bands induced by linearly polarized irradiation on phosphorene},
	volume = {19},
	issn = {1367-2630},
	url = {http://stacks.iop.org/1367-2630/19/i=1/a=013004},
	doi = {10.1088/1367-2630/aa5016},
	abstract = {Phosphorene (a monolayer of black phosphorus) is a large gap semiconductor with high mobility and has great application potential. Numerical calculations reveal that phosphorene is a topologically trivial material and can only host edge bands on specified edges such as the zigzag edge. A linearly polarized irradiation on the phosphorene lattice results in the dynamic gaps in the quasi-energy spectrum. We found that the irradiation polarized in the zigzag direction induces new edge bands within the dynamic gaps on any type of edge (zigzag, armchair, or other bearded edge). We proposed a new gauge independent quantity, \#\#IMG\#\# [http://ej.iop.org/images/1367-2630/19/1/013004/njpaa5016ieqn1.gif] \${\textbackslash}delta +g\$ , to account for the appearence of universal edge bands, where δ is the detune and g is the light induced valence-conduction band transition element. The number of edge bands in the dynamic gaps is reflected by the winding number of it.},
	language = {en},
	number = {1},
	urldate = {2017-03-16},
	journal = {New Journal of Physics},
	author = {Yang, Mou and Zhang, Wen-Lian and Cai, Zhi-Jun and Wang, Rui-Qiang and Bai, Yan-Kui},
	year = {2017},
	pages = {013004}
}

@article{schmitt_universal_2017,
	title = {Universal non-analytic behavior of the non-equilibrium {Hall} conductance in {Floquet} topological insulators},
	url = {http://arxiv.org/abs/1703.01113},
	abstract = {We study the Hall conductance in a Floquet topological insulator in the long time limit after sudden switches of the driving amplitude. Based on a high frequency expansion of the effective Hamiltonian and the micromotion operator we demonstrate that the Hall conductance as function of the driving amplitude follows universal non-analytic laws close to phase boundaries, namely a logarithmic divergence for gapped initial states and jumps of a definite height for gapless initial states.},
	urldate = {2017-03-13},
	journal = {arXiv:1703.01113 [cond-mat]},
	author = {Schmitt, Markus and Wang, Pei},
	month = mar,
	year = {2017},
	note = {arXiv: 1703.01113},
	keywords = {Condensed Matter - Quantum Gases, Condensed Matter - Statistical Mechanics, Condensed Matter - Strongly Correlated Electrons}
}

@article{noauthor_space-time_2017,
	title = {Space-time {Cooperative} {Symmetry} in a {Periodically} {Driven} {Tight} {Binding} {Model}},
	volume = {86},
	issn = {0031-9015},
	url = {http://journals.jps.jp/doi/abs/10.7566/JPSJ.86.024713},
	doi = {10.7566/JPSJ.86.024713},
	abstract = {In recent extensive studies of emergent phenomena in solid-state and cold atomic systems, alteration of the symmetry inherent to a given system by applying an external time-dependent field is a central issue. We have found that how the time reversal symmetry is broken is not solely determined by temporal aspects, but also committed to spatial symmetry of the system. This connection between spatial and temporal symmetries induces various interesting phenomena that have not yet been discussed. This work reports one of these: symmetry-protected band sticking together in an effective-energy band structure of periodically driven electron systems. Experiments that could be used to observe the effect are discussed. The findings reported herein will contribute to a deeper understanding of the underlying physics and guiding principles of Floquet engineering.},
	number = {2},
	urldate = {2017-03-10},
	journal = {Journal of the Physical Society of Japan},
	month = feb,
	year = {2017},
	pages = {024713}
}

@article{zhang_observation_2017,
	title = {Observation of a discrete time crystal},
	volume = {543},
	copyright = {© 2017 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v543/n7644/full/nature21413.html#access},
	doi = {10.1038/nature21413},
	abstract = {Spontaneous symmetry breaking is a fundamental concept in many areas of physics, including cosmology, particle physics and condensed matter. An example is the breaking of spatial translational symmetry, which underlies the formation of crystals and the phase transition from liquid to solid. Using the analogy of crystals in space, the breaking of translational symmetry in time and the emergence of a ‘time crystal’ was recently proposed, but was later shown to be forbidden in thermal equilibrium. However, non-equilibrium Floquet systems, which are subject to a periodic drive, can exhibit persistent time correlations at an emergent subharmonic frequency. This new phase of matter has been dubbed a ‘discrete time crystal’. Here we present the experimental observation of a discrete time crystal, in an interacting spin chain of trapped atomic ions. We apply a periodic Hamiltonian to the system under many-body localization conditions, and observe a subharmonic temporal response that is robust to external perturbations. The observation of such a time crystal opens the door to the study of systems with long-range spatio-temporal correlations and novel phases of matter that emerge under intrinsically non-equilibrium conditions.},
	language = {en},
	number = {7644},
	urldate = {2017-03-10},
	journal = {Nature},
	author = {Zhang, J. and Hess, P. W. and Kyprianidis, A. and Becker, P. and Lee, A. and Smith, J. and Pagano, G. and Potirniche, I.-D. and Potter, A. C. and Vishwanath, A. and Yao, N. Y. and Monroe, C.},
	month = mar,
	year = {2017},
	keywords = {Phase transitions and critical phenomena, Quantum information, Quantum simulation},
	pages = {217--220}
}

@article{morimoto_floquet_2017,
	title = {Floquet topological phases protected by time glide symmetry},
	url = {http://arxiv.org/abs/1703.02553},
	abstract = {We study Floquet topological phases in periodically driven systems that are protected by "time glide symmetry", a combination of reflection and half time period translation. Time glide symmetry is an analog of glide symmetry with partial time translation replacing the partial space translation, and hence, is an intrinsically dynamical symmetry which may be engineered in periodically driven systems by exploiting the controllability of driving. We present lattice models of time glide symmetric Floquet topological insulators in two and three dimensions. The topological numbers characterizing those Floquet topological phases are derived from the half period time evolution operator along with time glide operator. Moreover, we classify Floquet topological phases protected by time glide symmetry in general dimensions using a Clifford algebra approach. The obtained classification table is similar to that for topological crystalline insulators protected by static reflection symmetry, but shows nontrivial entries in different combination of symmetries, which clarifies that time glide symmetric Floquet topological phases are a distinct set of topological phases from topological crystalline insulators. We also classify Floquet topological phases with "time screw symmetry," defined as a two-fold spatial rotation accompanied by half-period time translation.},
	urldate = {2017-03-10},
	journal = {arXiv:1703.02553 [cond-mat]},
	author = {Morimoto, Takahiro and Po, Hoi Chun and Vishwanath, Ashvin},
	month = mar,
	year = {2017},
	note = {arXiv: 1703.02553},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Strongly Correlated Electrons}
}

@article{qin_superconductivity_2017,
	title = {Superconductivity in a chiral nanotube},
	volume = {8},
	copyright = {© 2017 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {2041-1723},
	url = {http://www.nature.com/ncomms/2017/170216/ncomms14465/full/ncomms14465.html},
	doi = {10.1038/ncomms14465},
	abstract = {Chirality affects many properties of materials, but how it affects superconductivity remains unclear. Here, Qinet al. report nonreciprocal supercurrent flows in individual nanotubes of WS2via ionic gating, evidencing chiral superconducting transport.},
	language = {en},
	urldate = {2017-03-03},
	journal = {Nature Communications},
	author = {Qin, F. and Shi, W. and Ideue, T. and Yoshida, M. and Zak, A. and Tenne, R. and Kikitsu, T. and Inoue, D. and Hashizume, D. and Iwasa, Y.},
	month = feb,
	year = {2017},
	pages = {14465}
}

@article{ezawa_loop-nodal_2016,
	title = {Loop-{Nodal} and {Point}-{Nodal} {Semimetals} in {Three}-{Dimensional} {Honeycomb} {Lattices}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.127202},
	doi = {10.1103/PhysRevLett.116.127202},
	abstract = {A honeycomb structure has a natural extension to three dimensions. Simple examples are hyperhoneycomb and stripy-honeycomb lattices, which are realized in β−Li2IrO3 and γ−Li2IrO3, respectively. We propose a wide class of three-dimensional (3D) honeycomb lattices which are loop-nodal semimetals. Their edge states have intriguing properties similar to the two-dimensional honeycomb lattice in spite of a dimensional difference. Partial flat bands emerge at the zigzag or bearded edge of the 3D honeycomb lattice, whose boundary is given by the Fermi loop in the bulk spectrum. On the other hand, perfect flat bands emerge in the zigzag-bearded edge or when the anisotropy is large. The loop-nodal structure is destroyed once staggered potential or antiferromagnetic order is introduced. All these 3D honeycomb lattices become strong topological insulators with the inclusion of the spin-orbit interaction (SOI). Furthermore, point-nodal semimetals may be realized in the presence of both antiferromagnetic order and the SOI. We construct the effective four-band theory with the SOI to understand the physics near the Fermi level, based upon which the density of states and the dc conductivity are calculated.},
	number = {12},
	urldate = {2017-03-03},
	journal = {Physical Review Letters},
	author = {Ezawa, Motohiko},
	month = mar,
	year = {2016},
	pages = {127202}
}

@article{qin_superconductivity_2017-1,
	title = {Superconductivity in a chiral nanotube},
	volume = {8},
	copyright = {© 2017 Macmillan Publishers Limited, part of Springer Nature. All rights reserved.},
	issn = {2041-1723},
	url = {http://www.nature.com/ncomms/2017/170216/ncomms14465/full/ncomms14465.html},
	doi = {10.1038/ncomms14465},
	abstract = {Chirality affects many properties of materials, but how it affects superconductivity remains unclear. Here, Qinet al. report nonreciprocal supercurrent flows in individual nanotubes of WS2via ionic gating, evidencing chiral superconducting transport.},
	language = {en},
	urldate = {2017-03-01},
	journal = {Nature Communications},
	author = {Qin, F. and Shi, W. and Ideue, T. and Yoshida, M. and Zak, A. and Tenne, R. and Kikitsu, T. and Inoue, D. and Hashizume, D. and Iwasa, Y.},
	month = feb,
	year = {2017},
	pages = {14465}
}

@article{arkinstall_topological_2017,
	title = {Topological tight-binding models from non-trivial square roots},
	url = {http://arxiv.org/abs/1702.07648},
	abstract = {We describe a versatile mechanism that provides tight-binding models with an enriched, topologically nontrivial bandstructure. The mechanism is algebraic in nature, and leads to tight-binding models that can be interpreted as a non-trivial square root of a parent lattice Hamiltonian---in analogy to the passage from a Klein-Gordon equation to a Dirac equation. In the tight-binding setting, the square-root operation admits to induce spectral symmetries at the expense of broken crystal symmetries. As we illustrate in detail for a simple one-dimensional example, the emergent and inherited spectral symmetries equip the energy gaps with independent topological quantum numbers that control the formation of topologically protected states. We also describe an implementation of this system in silicon photonic structures, outline applications in higher dimensions, and provide a general argument for the origin and nature of the emergent symmetries, which are typically nonsymmorphic.},
	urldate = {2017-02-27},
	journal = {arXiv:1702.07648 [cond-mat, physics:physics]},
	author = {Arkinstall, J. and Teimourpour, M. H. and Feng, L. and El-Ganainy, R. and Schomerus, H.},
	month = feb,
	year = {2017},
	note = {arXiv: 1702.07648},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Physics - Optics}
}

@article{chan_photocurrents_2017,
	title = {Photocurrents in {Weyl} semimetals},
	volume = {95},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.95.041104},
	doi = {10.1103/PhysRevB.95.041104},
	abstract = {The generation of photocurrent in an ideal two-dimensional Dirac spectrum is symmetry forbidden. In sharp contrast, we show that three-dimensional Weyl semimetals can generically support significant photocurrents due to the combination of inversion symmetry breaking and finite tilts of the Weyl spectra. Symmetry properties, chirality relations, and various dependencies of this photovoltaic effect on the system and the light source are explored in detail. Our results suggest that noncentrosymmetric Weyl materials can be advantageously applied to room temperature detections of mid- and far-infrared radiations.},
	number = {4},
	urldate = {2017-02-20},
	journal = {Physical Review B},
	author = {Chan, Ching-Kit and Lindner, Netanel H. and Refael, Gil and Lee, Patrick A.},
	month = jan,
	year = {2017},
	pages = {041104}
}

@article{ishizuka_momentum-space_2017,
	title = {Momentum-{Space} {Electromagnetic} {Induction} in {Weyl} {Semimetals}},
	url = {http://arxiv.org/abs/1702.01450},
	abstract = {We theoretically study the effect of the Berry curvature on the transport properties of Weyl semimetals in the nonadiabatic process, which results in nonlinear optical responses. In the adiabatic process, the Berry curvature, which involves the time derivative of the Bloch states, contributes to the transport properties such as the adiabatic Thouless pump. Although this effect is very weak in usual solids, it is enhanced in Weyl semimetals, where the Berry curvature contributes to observable nonlinear optical responses due to its nodal structure. In this paper, using semiclassical Boltzmann theory, we show that the d.c. photocurrent induced by the Berry curvature robustly persists even in the limit of short scattering time. We also show that the photocurrent is well explained as a consequence of the electromagnetic induction in momentum space. The results indicate that the electromagnetic induction gives rise to a non-dissipative photocurrent that is robust even when decoherence occurs within a time scale shorter than the periodicity of the light. We also discuss the second harmonic response of the a.c. current when the electron distribution is displaced from the ground state by an external field.},
	urldate = {2017-02-19},
	journal = {arXiv:1702.01450 [cond-mat]},
	author = {Ishizuka, Hiroaki and Hayata, Tomoya and Ueda, Masahito and Nagaosa, Naoto},
	month = feb,
	year = {2017},
	note = {arXiv: 1702.01450},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{titum_disorder_2017,
	title = {Disorder induced transitions in resonantly driven {Floquet} {Topological} {Insulators}},
	url = {http://arxiv.org/abs/1702.02956},
	abstract = {We investigate the effects of disorder in Floquet topological insulators (FTIs) occurring in semiconductor quantum wells. Such FTIs are induced by resonantly driving a transition between the valence and conduction band. We show that when disorder is added, the topological nature of such FTIs persists as long as there is a mobility gap at the resonant quasi-energy. For strong enough disorder, this gap closes and all the states become localized as the system undergoes a transition to a trivial insulator. Interestingly, the effects of disorder are not necessarily adverse: we show that in the same quantum well, disorder can also induce a transition from a trivial to a topological system, thereby establishing a Floquet Topological Anderson Insulator (FTAI). We identify the conditions on the driving field necessary for observing such a transition.},
	urldate = {2017-02-13},
	journal = {arXiv:1702.02956 [cond-mat]},
	author = {Titum, Paraj and Lindner, Netanel H. and Refael, Gil},
	month = feb,
	year = {2017},
	note = {arXiv: 1702.02956},
	keywords = {Condensed Matter - Disordered Systems and Neural Networks, Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{zhao_$pt$_2017,
	title = {\${PT}\$},
	volume = {118},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.118.056401},
	doi = {10.1103/PhysRevLett.118.056401},
	abstract = {Recently, Weyl fermions have attracted increasing interest in condensed matter physics due to their rich phenomenology originated from their nontrivial monopole charges. Here, we present a theory of real Dirac points that can be understood as real monopoles in momentum space, serving as a real generalization of Weyl fermions with the reality being endowed by the PT symmetry. The real counterparts of topological features of Weyl semimetals, such as Nielsen-Ninomiya no-go theorem, 2D subtopological insulators, and Fermi arcs, are studied in the PT symmetric Dirac semimetals and the underlying reality-dependent topological structures are discussed. In particular, we construct a minimal model of the real Dirac semimetals based on recently proposed cold atom experiments and quantum materials about PT symmetric Dirac nodal line semimetals.},
	number = {5},
	urldate = {2017-02-13},
	journal = {Physical Review Letters},
	author = {Zhao, Y. X. and Lu, Y.},
	month = feb,
	year = {2017},
	pages = {056401}
}

@article{chan_photocurrents_2017-1,
	title = {Photocurrents in {Weyl} semimetals},
	volume = {95},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.95.041104},
	doi = {10.1103/PhysRevB.95.041104},
	abstract = {The generation of photocurrent in an ideal two-dimensional Dirac spectrum is symmetry forbidden. In sharp contrast, we show that three-dimensional Weyl semimetals can generically support significant photocurrents due to the combination of inversion symmetry breaking and finite tilts of the Weyl spectra. Symmetry properties, chirality relations, and various dependencies of this photovoltaic effect on the system and the light source are explored in detail. Our results suggest that noncentrosymmetric Weyl materials can be advantageously applied to room temperature detections of mid- and far-infrared radiations.},
	number = {4},
	urldate = {2017-02-13},
	journal = {Physical Review B},
	author = {Chan, Ching-Kit and Lindner, Netanel H. and Refael, Gil and Lee, Patrick A.},
	month = jan,
	year = {2017},
	pages = {041104}
}

@article{ishizuka_emergent_2016,
	title = {Emergent {Electromagnetic} {Induction} and {Adiabatic} {Charge} {Pumping} in {Noncentrosymmetric} {Weyl} {Semimetals}},
	volume = {117},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.117.216601},
	doi = {10.1103/PhysRevLett.117.216601},
	abstract = {The photovoltaic effect due to the adiabatic quantum phase in noncentrosymmetric Weyl semimetals is studied. We particularly focus on the case in which an external ac electric field is applied. By considering a generalized Weyl Hamiltonian with nonlinear terms, we show that the photocurrent is induced by circularly, rather than linearly, polarized light. This photovoltaic current can be understood as an emergent electromagnetic induction in momentum space; the Weyl node is a magnetic monopole in momentum space, the circular motion of which induces the electric field. This result is distinct from conventional photovoltaic effects, and the estimated photocurrent is ∼10−1–101 nA, which can be detected experimentally.},
	number = {21},
	urldate = {2017-02-13},
	journal = {Physical Review Letters},
	author = {Ishizuka, Hiroaki and Hayata, Tomoya and Ueda, Masahito and Nagaosa, Naoto},
	month = nov,
	year = {2016},
	pages = {216601}
}

@article{yokomizo_topological_2017,
	title = {Topological {Phases} in a {Weyl} {Semimetal} {Multilayer}},
	url = {http://arxiv.org/abs/1701.05322},
	abstract = {We investigate multilayer systems of a normal insulator and a Weyl semimetal. We calculate the bulk band structure and determine phase diagrams by changing the thickness of the normal insulator and that of the Weyl semimetal layer using two models; one is from the effective model for a Weyl semimetal, and the other is the lattice model. We compare the results between the two models, and found that they agree well. As a result, we find that the multilayer system shows a qualitatively different behavior depending on the stacking direction relative to the displacement vector connecting between two Weyl nodes. When the stacking direction is perpendicular to the displacement vector, the Weyl semimetal and the normal insulator phases appear only. On the other hand, when it is parallel to the displacement vector, the phase diagram is rich, containing not only the Weyl semimetal phases but also the quantum anomalous Hall phases with different Chern numbers. Furthermore, the phase transition can be understood in terms of the trajectory of the Weyl nodes.},
	urldate = {2017-01-20},
	journal = {arXiv:1701.05322 [cond-mat]},
	author = {Yokomizo, Kazuki and Murakami, Shuichi},
	month = jan,
	year = {2017},
	note = {arXiv: 1701.05322},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{gorbar_origin_2016-1,
	title = {Origin of dissipative {Fermi} arc transport in {Weyl} semimetals},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.235127},
	doi = {10.1103/PhysRevB.93.235127},
	abstract = {By making use of a low-energy effective model of Weyl semimetals, we show that the Fermi arc transport is dissipative. The origin of the dissipation is the scattering of the surface Fermi arc states into the bulk of the semimetal. It is noticeable that the corresponding scattering rate is nonzero and can be estimated even in a perturbative theory, although in general the reliable calculations of transport properties necessitate a nonperturbative approach. Nondecoupling of the surface and bulk sectors in the low-energy theory of Weyl semimetals invalidates the usual argument of a nondissipative transport due to one-dimensional arc states. This property of Weyl semimetals is in drastic contrast to that of topological insulators, where the decoupling is protected by a gap in the bulk. Within the framework of the linear response theory, we obtain an approximate result for the conductivity due to the Fermi arc states and analyze its dependence on chemical potential, temperature, and other parameters of the model.},
	number = {23},
	urldate = {2017-01-09},
	journal = {Physical Review B},
	author = {Gorbar, E. V. and Miransky, V. A. and Shovkovy, I. A. and Sukhachov, P. O.},
	month = jun,
	year = {2016},
	pages = {235127}
}

@article{lau_generic_2017,
	title = {Generic coexistence of {Fermi} arcs and {Dirac} cones on the surface of time-reversal invariant {Weyl} semimetals},
	url = {http://arxiv.org/abs/1701.01660},
	abstract = {The hallmark of Weyl semimetals is the existence of open constant-energy contours on their surface -- the so-called Fermi arcs -- connecting Weyl points. Here, we show that for time-reversal symmetric realizations of Weyl semimetals these Fermi arcs generically coexist with closed Fermi pockets originating from surface Dirac cones pinned to time-reversal invariant momenta. The existence of Fermi pockets is required for certain Fermi-arc connectivities due to additional restrictions imposed by the six \${\textbackslash}mathbb\{Z\}\_2\$ topological invariants characterizing a generic time-reversal invariant Weyl semimetal. We show that a change of the Fermi-arc connectivity generally leads to a different topology of the surface Fermi surface, which is regulated by a Lifshitz transition. We further identify universal features of this coexistence in quasi-particle interference spectra that are experimentally accessible by scanning-tunneling spectroscopy.},
	urldate = {2017-01-09},
	journal = {arXiv:1701.01660 [cond-mat]},
	author = {Lau, Alexander and Brink, Jeroen van den and Ortix, Carmine},
	month = jan,
	year = {2017},
	note = {arXiv: 1701.01660},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{yesilyurt_conductance_2017,
	title = {Conductance modulation in {Weyl} semimetals with tilted energy dispersion without a band gap},
	url = {http://arxiv.org/abs/1701.01259},
	abstract = {We investigate the tunneling conductance of Weyl semimetal with tilted energy dispersion by considering electron transmission through a p-n-p junction with one-dimensional electric and magnetic barrier. In the presence of both electric and magnetic barriers, we found that a large conductance gap can be produced by the aid of tilted energy dispersion without a band gap. The origin of this effect is the shift of the electrons wave-vector at barrier boundaries caused by i) the pseudo-magnetic field induced by electrical potential, i.e., a newly discovered feature that is only possible in the materials possessing tilted energy dispersion, ii) the real magnetic field induced by ferromagnetic layer deposited on the top of the system. We use realistic barrier structure applicable in current nanotechnology and analyze the temperature dependence of the tunneling conductance. The new approach presented here may resolve a major problem of possible transistor applications in topological semimetals, i.e., the absence of normal backscattering and gapless band structure.},
	urldate = {2017-01-06},
	journal = {arXiv:1701.01259 [cond-mat]},
	author = {Yesilyurt, Can and Tan, Seng Ghee and Liang, Gengchiau and Jalil, Mansoor B. A.},
	month = jan,
	year = {2017},
	note = {arXiv: 1701.01259},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{alexandradinata_spin-orbit-free_2014,
	title = {Spin-{Orbit}-{Free} {Topological} {Insulators} without {Time}-{Reversal} {Symmetry}},
	volume = {113},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.113.116403},
	doi = {10.1103/PhysRevLett.113.116403},
	abstract = {We explore the 32 crystallographic point groups and identify topological phases of matter with robust surface modes. For n=3,4, and 6 of the Cnv groups, we find the first-known 3D topological insulators without spin-orbit coupling, and with surface modes that are protected only by point groups; i.e., the relevant symmetries are purely crystalline and do not include time reversal. To describe these Cnv systems, we introduce the notions of (a) a halved mirror chirality, an integer invariant which characterizes half-mirror-planes in the 3D Brillouin zone, and (b) a bent Chern number, the traditional Thouless–Kohmoto–Nightingale–den Nijs invariant generalized to bent 2D manifolds. We find that a Weyl semimetallic phase intermediates two gapped phases with distinct halved chiralities. In addition to electronic systems without spin-orbit coupling, our findings also apply to intrinsically spinless systems such as photonic crystals and ultracold atoms.},
	number = {11},
	urldate = {2017-01-05},
	journal = {Physical Review Letters},
	author = {Alexandradinata, A. and Fang, Chen and Gilbert, Matthew J. and Bernevig, B. Andrei},
	month = sep,
	year = {2014},
	pages = {116403}
}

@article{isacsson_scaling_2017,
	title = {Scaling properties of polycrystalline graphene: a review},
	volume = {4},
	issn = {2053-1583},
	shorttitle = {Scaling properties of polycrystalline graphene},
	url = {http://stacks.iop.org/2053-1583/4/i=1/a=012002},
	doi = {10.1088/2053-1583/aa5147},
	abstract = {We present an overview of the electrical, mechanical, and thermal properties of polycrystalline graphene. Most global properties of this material, such as the charge mobility, thermal conductivity, or Young’s modulus, are sensitive to its microstructure, for instance the grain size and the presence of line or point defects. Both the local and global features of polycrystalline graphene have been investigated by a variety of simulations and experimental measurements. In this review, we summarize the properties of polycrystalline graphene, and by establishing a perspective on how the microstructure impacts its large-scale physical properties, we aim to provide guidance for further optimization and improvement of applications based on this material, such as flexible and wearable electronics, and high-frequency or spintronic devices.},
	language = {en},
	number = {1},
	urldate = {2016-12-20},
	journal = {2D Materials},
	author = {Isacsson, Andreas and Cummings, Aron W. and Colombo, Luciano and Colombo, Luigi and Kinaret, Jari M. and Roche, Stephan},
	year = {2017},
	pages = {012002}
}

@article{ostahie_non-hermitian_2016,
	title = {Non-{Hermitian} approach of edge states and quantum transport in a magnetic field},
	url = {http://arxiv.org/abs/1611.05687},
	abstract = {We develop a manifest non-Hermitian approach of spectral and transport properties of two- dimensional mesoscopic systems in strong magnetic field. The finite system to which several ter- minals are attached constitutes an open system that can be described by an effective Hamiltonian. The life time of the quantum states expressed by the energy imaginary part depends specifically on the lead-system coupling and makes the difference among three regimes: resonant, integer quan- tum Hall effect and superradiant. The discussion is carried on in terms of edge state life time in different gaps, channel formation, role of hybridization, transmission coefficients quantization. A toy model helps in understanding non-Hermitian aspects in open systems.},
	urldate = {2016-11-18},
	journal = {arXiv:1611.05687 [cond-mat]},
	author = {Ostahie, B. and Nita, M. and Aldea, A.},
	month = nov,
	year = {2016},
	note = {arXiv: 1611.05687},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{zou_floquet_2016,
	title = {Floquet quantum anomalous {Hall} states and quantized ratchet effect in one-dimensional dimer chain driven by two ac electric fields},
	url = {http://arxiv.org/abs/1611.01126},
	abstract = {In condensed matter physics, one of the major topics is to find out and classify interesting novel topological matters and phenomena. Topologically nontrivial systems can also be achieved by using periodical driving fields. On the other hand, ratchet effect can be used to realize directed transport in symmetrically-driven systems. Here, we promote a dimer chain by applying two mutually-parallel ac electric fields, and obtain an effective two-dimensional Hamiltonian in the low-frequency regime. We thereby derive Floquet quantum anomalous Hall conductance and then find a quantized ratchet effect in the resulting current along the chain. Our further analysis shows that these are originated from the electric fields only. This lengthwise quantized ratchet effect without magnetic field should be useful to designing novel high-performance electronic applications.},
	urldate = {2016-11-08},
	journal = {arXiv:1611.01126 [cond-mat]},
	author = {Zou, Jin-Yu and Liu, Bang-Gui},
	month = nov,
	year = {2016},
	note = {arXiv: 1611.01126},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{potter_dynamically_2016,
	title = {Dynamically enriched topological orders in driven two-dimensional systems},
	url = {http://arxiv.org/abs/1610.03485},
	abstract = {Coherent periodic time-dependent driving can enable new non-equilibrium topological phases of matter that are intrinsically dynamical, i.e. that cannot exist in static systems. We investigate examples of this phenomena in 2D Floquet systems focusing first on dynamical symmetry protected topological (SPTs) in bosonic systems. We show that 2D Floquet SPT phases (FSPTs) can be viewed as arising from the dynamical pumping of 1D SPT phases across the bulk and onto the boundary, construct exactly solvable models of systems with such behavior, and show that this lower dimensional SPT pumping protects a non-trivial edge state by dynamically tuning the edge to a self-dual point poised between the topological and trivial states of the 1D phase being pumped. We also show that Floquet driving can enrich existing topological order by giving rise to new dynamical topological phases in which anyon types are dynamically permuted during each driving period. These Floquet enriched topological orders (FETs) can also be understood via the dynamical pumping of a 1D topological chain formed from the emergent anyonic quasiparticles of the topological order.},
	urldate = {2016-10-13},
	journal = {arXiv:1610.03485 [cond-mat]},
	author = {Potter, Andrew C. and Morimoto, Takahiro},
	month = oct,
	year = {2016},
	note = {arXiv: 1610.03485},
	keywords = {Condensed Matter - Disordered Systems and Neural Networks, Condensed Matter - Quantum Gases, Condensed Matter - Strongly Correlated Electrons}
}

@article{todorov_tight-binding_2002,
	title = {Tight-binding simulation of current-carrying nanostructures},
	volume = {14},
	issn = {0953-8984},
	url = {http://stacks.iop.org/0953-8984/14/i=11/a=314},
	doi = {10.1088/0953-8984/14/11/314},
	abstract = {The tight-binding (TB) approach to the modelling of electrical conduction in small structures is introduced. Different equivalent forms of the TB expression for the electrical current in a nanoscale junction are derived. The use of the formalism to calculate the current density and local potential is illustrated by model examples. A first-principles time-dependent TB formalism for calculating current-induced forces and the dynamical response of atoms is presented. An earlier expression for current-induced forces under steady-state conditions is generalized beyond local charge neutrality and beyond orthogonal TB. Future directions in the modelling of power dissipation and local heating in nanoscale conductors are discussed.},
	language = {en},
	number = {11},
	urldate = {2016-10-12},
	journal = {Journal of Physics: Condensed Matter},
	author = {Todorov, Tchavdar N.},
	year = {2002},
	pages = {3049}
}

@incollection{haake_time_2001,
	series = {Springer {Series} in {Synergetics}},
	title = {Time {Reversal} and {Unitary} {Symmetries}},
	copyright = {2001 Springer-Verlag Berlin Heidelberg},
	isbn = {9783642087226 9783662045060},
	url = {http://link.springer.com/chapter/10.1007/978-3-662-04506-0_2},
	number = {54},
	urldate = {2016-10-11},
	booktitle = {Quantum {Signatures} of {Chaos}},
	publisher = {Springer Berlin Heidelberg},
	author = {Haake, Fritz},
	year = {2001},
	doi = {10.1007/978-3-662-04506-0_2},
	keywords = {Mathematical Methods in Physics, Quantum Physics, Statistical Physics, Dynamical Systems and Complexity},
	pages = {15--36}
}

@article{burkov_weyl_2011,
	title = {Weyl {Semimetal} in a {Topological} {Insulator} {Multilayer}},
	volume = {107},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.107.127205},
	doi = {10.1103/PhysRevLett.107.127205},
	abstract = {We propose a simple realization of the three-dimensional (3D) Weyl semimetal phase, utilizing a multilayer structure, composed of identical thin films of a magnetically doped 3D topological insulator, separated by ordinary-insulator spacer layers. We show that the phase diagram of this system contains a Weyl semimetal phase of the simplest possible kind, with only two Dirac nodes of opposite chirality, separated in momentum space, in its band structure. This Weyl semimetal has a finite anomalous Hall conductivity and chiral edge states and occurs as an intermediate phase between an ordinary insulator and a 3D quantum anomalous Hall insulator. We find that the Weyl semimetal has a nonzero dc conductivity at zero temperature, but Drude weight vanishing as T2, and is thus an unusual metallic phase, characterized by a finite anomalous Hall conductivity and topologically protected edge states.},
	number = {12},
	urldate = {2016-10-07},
	journal = {Physical Review Letters},
	author = {Burkov, A. A. and Balents, Leon},
	month = sep,
	year = {2011},
	pages = {127205}
}

@article{shapourian_phase_2016,
	title = {Phase diagrams of disordered {Weyl} semimetals},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.075108},
	doi = {10.1103/PhysRevB.93.075108},
	abstract = {Weyl semimetals are gapless quasitopological materials with a set of isolated nodal points forming their Fermi surface. They manifest their quasitopological character in a series of topological electromagnetic responses including the anomalous Hall effect. Here, we study the effect of disorder on Weyl semimetals while monitoring both their nodal/semimetallic and topological properties through computations of the localization length and the Hall conductivity. We examine three different lattice tight-binding models which realize the Weyl semimetal in part of their phase diagram and look for universal features that are common to all of the models, and interesting distinguishing features of each model. We present detailed phase diagrams of these models for large system sizes and we find that weak disorder preserves the nodal points up to the diffusive limit, but does affect the Hall conductivity. We show that the trend of the Hall conductivity is consistent with an effective picture in which disorder causes the Weyl nodes move within the Brillouin zone along a specific direction that depends deterministically on the properties of the model and the neighboring phases to the Weyl semimetal phase. We also uncover an unusual (nonquantized) anomalous Hall insulator phase which can only exist in the presence of disorder.},
	number = {7},
	urldate = {2016-10-07},
	journal = {Physical Review B},
	author = {Shapourian, Hassan and Hughes, Taylor L.},
	month = feb,
	year = {2016},
	pages = {075108}
}

@article{hosur_recent_2013,
	series = {Topological insulators / {Isolants} {topologiquesTopological} insulators / {Isolants} topologiques},
	title = {Recent developments in transport phenomena in {Weyl} semimetals},
	volume = {14},
	issn = {1631-0705},
	url = {http://www.sciencedirect.com/science/article/pii/S1631070513001710},
	doi = {10.1016/j.crhy.2013.10.010},
	abstract = {The last decade has witnessed great advancements in the science and engineering of systems with unconventional band structures, seeded by studies of graphene and topological insulators. While the band structure of graphene simulates massless relativistic electrons in two dimensions, topological insulators have bands that wind non-trivially over momentum space in a certain abstract sense. Over the last couple of years, enthusiasm has been burgeoning in another unconventional and topological (although, not quite in the same sense as topological insulators) phase – the Weyl semimetal. In this phase, electrons mimic Weyl fermions that are well known in high-energy physics, and inherit many of their properties, including an apparent violation of charge conservation known as the chiral anomaly. In this review, we recap some of the unusual transport properties of Weyl semimetals discussed in the literature so far, focusing on signatures whose roots lie in the anomaly. We also mention several proposed realizations of this phase in condensed matter systems, since they were what arguably precipitated activity on Weyl semimetals in the first place.},
	number = {9–10},
	urldate = {2016-09-30},
	journal = {Comptes Rendus Physique},
	author = {Hosur, Pavan and Qi, Xiaoliang},
	month = nov,
	year = {2013},
	keywords = {Chiral anomaly, Chiral transport, Dirac semimetal, Fermi arc, Weyl semimetal},
	pages = {857--870}
}

@article{hosur_charge_2012,
	title = {Charge {Transport} in {Weyl} {Semimetals}},
	volume = {108},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.108.046602},
	doi = {10.1103/PhysRevLett.108.046602},
	abstract = {We study transport in Weyl semimetals with N isotropic Weyl nodes in the presence of Coulomb interactions or disorder at temperature T. In the interacting clean limit, we determine the conductivity σ(ω,T) by solving a quantum Boltzmann equation within a “leading log” approximation and find it to be proportional to T, up to logarithmic factors arising from the flow of couplings. In the noninteracting disordered case, we compute the Kubo conductivity and show that it behaves differently for ω≪T and ω≫T: in the former regime we recover a previous result, of a finite dc conductivity and a Drude width vanishing as NT2; in the latter, we find that σ(ω,T) vanishes linearly with ω with a leading term as T→0 equal to the clean, free-fermion result: σ(N)0(ω,T=0)=Ne212h{\textbar}ω{\textbar}vF. We compare our results to transport data on Y2Ir2O7 and comment on the possible relevance to recent experiments on Eu2Ir2O7.},
	number = {4},
	urldate = {2016-09-30},
	journal = {Physical Review Letters},
	author = {Hosur, Pavan and Parameswaran, S. A. and Vishwanath, Ashvin},
	month = jan,
	year = {2012},
	pages = {046602}
}

@article{reis_search_2016,
	title = {On the search for the chiral anomaly in {Weyl} semimetals: the negative longitudinal magnetoresistance},
	volume = {18},
	issn = {1367-2630},
	shorttitle = {On the search for the chiral anomaly in {Weyl} semimetals},
	url = {http://stacks.iop.org/1367-2630/18/i=8/a=085006},
	doi = {10.1088/1367-2630/18/8/085006},
	abstract = {Recently, the existence of massless chiral (Weyl) fermions has been postulated in a class of semi-metals with a non-trivial energy dispersion. These materials are now commonly dubbed Weyl semi-metals (WSM). One predicted property of Weyl fermions is the chiral or Adler–Bell–Jackiw anomaly, a chirality imbalance in the presence of parallel magnetic and electric fields. In WSM, it is expected to induce a negative longitudinal magnetoresistance (MR). Here, we present experimental evidence that the observation of the chiral anomaly can be hindered by an effect called ‘current jetting’. This effect also leads to a strong apparent negative longitudinal MR, but it is characterized by a highly non-uniform current distribution inside the sample. It appears in materials possessing a large field-induced anisotropy of the resistivity tensor, such as almost compensated high-mobility semimetals due to the orbital effect. In case of a non-homogeneous current injection, the potential distribution is strongly distorted in the sample. As a consequence, an experimentally measured potential difference is not proportional to the intrinsic resistance. Our results on the MR of the Weyl semimetal candidate materials NbP, NbAs, TaAs, and TaP exhibit distinct signatures of an inhomogeneous current distribution, such as a field-induced ‘zero resistance’ and a strong dependence of the ‘measured resistance’ on the position, shape, and type of the voltage and current contacts on the sample. A misalignment between the current and the magnetic-field directions can even induce a ‘negative resistance’. Finite-element simulations of the potential distribution inside the sample, using typical resistance anisotropies, are in good agreement with the experimental findings. Our study demonstrates that great care must be taken before interpreting measurements of a negative longitudinal MR as evidence for the chiral anomaly in putative Weyl semimetals.},
	language = {en},
	number = {8},
	urldate = {2016-09-30},
	journal = {New Journal of Physics},
	author = {Reis, R. D. dos and Ajeesh, M. O. and Kumar, N. and Arnold, F. and Shekhar, C. and Naumann, M. and Schmidt, M. and Nicklas, M. and Hassinger, E.},
	year = {2016},
	pages = {085006}
}

@article{baireuther_scattering_2016,
	title = {Scattering theory of the chiral magnetic effect in a {Weyl} semimetal: interplay of bulk {Weyl} cones and surface {Fermi} arcs},
	volume = {18},
	issn = {1367-2630},
	shorttitle = {Scattering theory of the chiral magnetic effect in a {Weyl} semimetal},
	url = {http://stacks.iop.org/1367-2630/18/i=4/a=045009},
	doi = {10.1088/1367-2630/18/4/045009},
	abstract = {We formulate a linear response theory of the chiral magnetic effect in a finite Weyl semimetal, expressing the electrical current density j induced by a slowly oscillating magnetic field B or chiral chemical potential μ in terms of the scattering matrix of Weyl fermions at the Fermi level. Surface conduction can be neglected in the infinite-system limit for \#\#IMG\#\# [http://ej.iop.org/images/1367-2630/18/4/045009/njpaa1d87ieqn1.gif] \${\textbackslash}delta j/{\textbackslash}delta {\textbackslash}mu \$ , but not for \#\#IMG\#\# [http://ej.iop.org/images/1367-2630/18/4/045009/njpaa1d87ieqn2.gif] \${\textbackslash}delta j/{\textbackslash}delta B\$ : the chirally circulating surface Fermi arcs give a comparable contribution to the bulk Weyl cones no matter how large the system is, because their smaller number is compensated by an increased flux sensitivity. The Fermi arc contribution to \#\#IMG\#\# [http://ej.iop.org/images/1367-2630/18/4/045009/njpaa1d87ieqn3.gif] \${\textbackslash}mu {\textasciicircum}-1{\textbackslash}delta j/{\textbackslash}delta B\$ has the universal value \#\#IMG\#\# [http://ej.iop.org/images/1367-2630/18/4/045009/njpaa1d87ieqn4.gif] \$(e/h){\textasciicircum}2\$ , protected by chirality against impurity scattering—unlike the bulk contribution of opposite sign.},
	language = {en},
	number = {4},
	urldate = {2016-09-30},
	journal = {New Journal of Physics},
	author = {Baireuther, P. and Hutasoit, J. A. and Tworzydło, J. and Beenakker, C. W. J.},
	year = {2016},
	pages = {045009}
}

@article{huang_observation_2015,
	title = {Observation of the {Chiral}-{Anomaly}-{Induced} {Negative} {Magnetoresistance} in 3D {Weyl} {Semimetal} {TaAs}},
	volume = {5},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.5.031023},
	doi = {10.1103/PhysRevX.5.031023},
	abstract = {Weyl semimetal is the three-dimensional analog of graphene. According to quantum field theory, the appearance of Weyl points near the Fermi level will cause novel transport phenomena related to chiral anomaly. In the present paper, we report the experimental evidence for the long-anticipated negative magnetoresistance generated by the chiral anomaly in a newly predicted time-reversal-invariant Weyl semimetal material TaAs. Clear Shubnikov de Haas (SdH) oscillations have been detected starting from a very weak magnetic field. Analysis of the SdH peaks gives the Berry phase accumulated along the cyclotron orbits as π, indicating the existence of Weyl points.},
	number = {3},
	urldate = {2016-09-30},
	journal = {Physical Review X},
	author = {Huang, Xiaochun and Zhao, Lingxiao and Long, Yujia and Wang, Peipei and Chen, Dong and Yang, Zhanhai and Liang, Hui and Xue, Mianqi and Weng, Hongming and Fang, Zhong and Dai, Xi and Chen, Genfu},
	month = aug,
	year = {2015},
	pages = {031023}
}

@article{lv_experimental_2015,
	title = {Experimental {Discovery} of {Weyl} {Semimetal} {TaAs}},
	volume = {5},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.5.031013},
	doi = {10.1103/PhysRevX.5.031013},
	abstract = {Weyl semimetals are a class of materials that can be regarded as three-dimensional analogs of graphene upon breaking time-reversal or inversion symmetry. Electrons in a Weyl semimetal behave as Weyl fermions, which have many exotic properties, such as chiral anomaly and magnetic monopoles in the crystal momentum space. The surface state of a Weyl semimetal displays pairs of entangled Fermi arcs at two opposite surfaces. However, the existence of Weyl semimetals has not yet been proved experimentally. Here, we report the experimental realization of a Weyl semimetal in TaAs by observing Fermi arcs formed by its surface states using angle-resolved photoemission spectroscopy. Our first-principles calculations, which match remarkably well with the experimental results, further confirm that TaAs is a Weyl semimetal.},
	number = {3},
	urldate = {2016-09-30},
	journal = {Physical Review X},
	author = {Lv, B. Q. and Weng, H. M. and Fu, B. B. and Wang, X. P. and Miao, H. and Ma, J. and Richard, P. and Huang, X. C. and Zhao, L. X. and Chen, G. F. and Fang, Z. and Dai, X. and Qian, T. and Ding, H.},
	month = jul,
	year = {2015},
	pages = {031013}
}

@article{halasz_time-reversal_2012,
	title = {Time-reversal invariant realization of the {Weyl} semimetal phase},
	volume = {85},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.85.035103},
	doi = {10.1103/PhysRevB.85.035103},
	abstract = {We propose a realization of the Weyl semimetal phase that is invariant under time reversal and occurs due to broken inversion symmetry. We consider both a simple superlattice model and a more realistic tight-binding model describing an experimentally reasonable HgTe/CdTe multilayer structure. The two models have the same underlying symmetry, therefore their low-energy features are equivalent. We find a Weyl semimetal phase between the normal insulator and the topological insulator phases that exists for a finite range of the system parameters and exhibits a finite number of Weyl points with robust band touching at the Fermi level. This phase is experimentally characterized by a strong conductivity anisotropy and topological surface states. The principal conductivities change in a complementary fashion as the system parameters are varied, and the surface states only exist in a region of momentum space that is determined by the positions of the Weyl points.},
	number = {3},
	urldate = {2016-09-30},
	journal = {Physical Review B},
	author = {Halász, Gábor B. and Balents, Leon},
	month = jan,
	year = {2012},
	pages = {035103}
}

@article{vafek_dirac_2014,
	title = {Dirac {Fermions} in {Solids}: {From} {High}-{Tc} {Cuprates} and {Graphene} to {Topological} {Insulators} and {Weyl} {Semimetals}},
	volume = {5},
	issn = {1947-5454},
	shorttitle = {Dirac {Fermions} in {Solids}},
	url = {http://www.annualreviews.org/doi/10.1146/annurev-conmatphys-031113-133841},
	doi = {10.1146/annurev-conmatphys-031113-133841},
	abstract = {Understanding Dirac-like fermions has become an imperative in modern condensed matter sciences: All across the research frontier, from graphene to high Tc superconductors to the topological insulators and beyond, various electronic systems exhibit properties that can be well described by the Dirac equation. Such physics is no longer the exclusive domain of quantum field theories and other esoteric mathematical musings; instead, physics of real condensed matter systems is governed by such equations, and important materials science and practical implications hinge on our understanding of Dirac particles in two and three dimensions. Although the physics that gives rise to the massless Dirac fermions in each of the above-mentioned materials is different, the low-energy properties are governed by the same Dirac kinematics. The aim of this article is to review a selected cross-section of this vast field by highlighting the generalities and contrasting the specifics of several physical systems.},
	number = {1},
	urldate = {2016-09-30},
	journal = {Annual Review of Condensed Matter Physics},
	author = {Vafek, Oskar and Vishwanath, Ashvin},
	month = mar,
	year = {2014},
	pages = {83--112}
}

@article{yang_quantum_2011,
	title = {Quantum {Hall} effects in a {Weyl} semimetal: {Possible} application in pyrochlore iridates},
	volume = {84},
	shorttitle = {Quantum {Hall} effects in a {Weyl} semimetal},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.84.075129},
	doi = {10.1103/PhysRevB.84.075129},
	abstract = {There has been much interest in pyrochlore iridates A2Ir2O7 where both strong spin-orbital coupling and strong correlation are present. A recent local density approximation calculation [X. Wan, A. M. Turner, A. Vishwanath, and S. Y. Savrasov, Phys. Rev. B 83, 205101 (2011)] suggests that the system is likely in a three-dimensional topological semimetallic phase: a Weyl semimetal. Such a system has zero carrier density and arrives at the quantum limit even in a weak magnetic field. In this paper, we discuss two quantum effects of this system in a magnetic field: a pressure-induced anomalous Hall effect and a magnetic-field-induced charge density wave at the pinned wave vector connecting Weyl nodes with opposite chiralities. A general formula of the anomalous Hall coefficients in a Weyl semimetal is also given. Both proposed effects can be probed by experiments in the near future and can be used to detect the Weyl semimetal phase.},
	number = {7},
	urldate = {2016-09-30},
	journal = {Physical Review B},
	author = {Yang, Kai-Yu and Lu, Yuan-Ming and Ran, Ying},
	month = aug,
	year = {2011},
	pages = {075129}
}

@misc{noauthor_overleaf_nodate,
	title = {Overleaf},
	url = {https://www.overleaf.com/6410771qvhxrg},
	abstract = {The online platform for scientific writing. Overleaf is free: start writing now with one click. No sign-up required. Great on your iPad.},
	urldate = {2016-09-30}
}
@article{liu_controllable_2013,
	title = {Controllable valley polarization using graphene multiple topological line defects},
	volume = {87},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.87.195445},
	doi = {10.1103/PhysRevB.87.195445},
	abstract = {The electron transport of different conical valleys is investigated in graphene with extended line defects. Intriguingly, the electron with a definite incident angle can be completely modulated into one conical valley by a resonator which consists of several paralleling line defects. The related incident angle can be controlled easily by tuning the parameters of the resonator. Therefore, a controllable 100\% valley polarization, as well as the detection of the valley polarization, can be realized conveniently by tuning the number of line defects and the distance between two nearest-neighboring line defects. This fascinating finding opens a way to realize the valley polarization by line defects. With the advancement of experimental technologies, this resonator is promising to be realized and thus plays a key role in graphene valleytronics.},
	number = {19},
	urldate = {2016-09-12},
	journal = {Physical Review B},
	author = {Liu, Yang and Song, Juntao and Li, Yuxian and Liu, Ying and Sun, Qing-feng},
	month = may,
	year = {2013},
	pages = {195445}
}

@article{ramamurthy_patterns_2015,
	title = {Patterns of electromagnetic response in topological semimetals},
	volume = {92},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.92.085105},
	doi = {10.1103/PhysRevB.92.085105},
	abstract = {Topological semimetals are gapless states of matter which have robust and unique electromagnetic responses and surface states. In this paper, we consider semimetals which have pointlike Fermi surfaces in various spatial dimensions D=1,2,3 which naturally occur in the transition between a weak topological insulator and a trivial insulating phase. These semimetals include those of Dirac and Weyl types. We construct these phases by layering strong topological insulator phases in one dimension lower. This perspective helps us understand their effective response field theory that is generally characterized by a 1-form b which represents a source of Lorentz violation and can be read off from the location of the nodes in momentum space and the helicities/chiralities of the nodes. We derive effective response actions for the two-dimensional (2D) and 3D Dirac semimetals and extensively discuss the response of the Weyl semimetal. We also show how our work can be used to describe semimetals with Fermi surfaces with lower codimension as well as to describe the topological response of 3D topological crystalline insulators.},
	number = {8},
	urldate = {2016-09-11},
	journal = {Physical Review B},
	author = {Ramamurthy, Srinidhi T. and Hughes, Taylor L.},
	month = aug,
	year = {2015},
	pages = {085105}
}

@article{bolech_steady-state_2013,
	title = {Steady-state non-equilibrium transport in non-{Hermitian} open quantum nanostructures},
	volume = {61},
	issn = {1521-3978},
	url = {http://onlinelibrary.wiley.com/doi/10.1002/prop.201200063/abstract},
	doi = {10.1002/prop.201200063},
	abstract = {We present two classic case studies of non-equilibrium transport from the mesoscopics literature, – a single-channel tunneling junction and a tunneling junction with an embedded resonant level –, that we generalized to the non-Hermitian case. We use these problems to illustrate the characteristics of the non-linear transport due to the asymmetric dynamics inherent of the non-Hermitian problem. We employ a generalized time-loop Green's function formalism that was developed explicitly to define and deal with these problems, and that constitutes a powerful and general tool for this type of studies. We point out important differences with the standard Hermitian case.},
	language = {en},
	number = {2-3},
	urldate = {2016-09-06},
	journal = {Fortschritte der Physik},
	author = {Bolech, C.j. and Kakashvili, P.},
	month = feb,
	year = {2013},
	keywords = {Non-Hermitian, non-equilibrium, open quantum systems., quantum dots, quantum transport},
	pages = {317--322}
}

@article{wang_origin_2016,
	title = {Origin and magnitude of 'designer' spin-orbit interaction in graphene on semiconducting transition metal dichalcogenides},
	url = {http://arxiv.org/abs/1606.01789},
	abstract = {We use a combination of experimental techniques to demonstrate a general occurrence of spin-orbit interaction (SOI) in graphene on transition metal dichalcogenide (TMD) substrates. Our measurements indicate that SOI is ultra-strong and extremely robust, despite it being merely interfacially-induced, with neither graphene nor the TMD substrates changing their structure. This is found to be the case irrespective of the TMD material used, of the transport regime, of the carrier type in the graphene band, and of the thickness of the graphene multilayer. Specifically, we perform weak antilocalization measurements as the simplest and most general diagnostic of SOI, and show that the spin relaxation time is very short in all cases regardless of the elastic scattering time. Such a short spin-relaxation time strongly suggests that the SOI originates from a modification of graphene band structure. We confirmed this expectation by measuring a gate-dependent beating, and a corresponding frequency splitting, in the low-field Shubnikov-de Haas magneto-resistance oscillations in high quality bilayer graphene on WSe\$\_2\$. These measurements provide an unambiguous diagnostic of a SOI-induced splitting in the electronic band structure, and their analysis allows us to determine the SOI coupling constants for the Rashba term and the so-called spin-valley coupling term, i.e., the terms that were recently predicted theoretically for interface-induced SOI in graphene. The magnitude of the SOI splitting is found to be on the order of 10 meV, more than 100 times greater than the SOI intrinsic to graphene. Both the band character of the interfacially induced SOI, as well as its robustness and large magnitude make graphene-on-TMD a promising system to realize and explore a variety of spin-dependent transport phenomena, such as, in particular, spin-Hall and valley-Hall topological insulating states.},
	urldate = {2016-08-21},
	journal = {arXiv:1606.01789 [cond-mat]},
	author = {Wang, Zhe and Ki, Dong-Keun and Khoo, Jun Yong and Mauro, Diego and Berger, Helmuth and Levitov, Leonid S. and Morpurgo, Alberto F.},
	month = jun,
	year = {2016},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{roy_periodic_2016,
	title = {Periodic {Table} for {Floquet} {Topological} {Insulators}},
	url = {http://arxiv.org/abs/1603.06944},
	abstract = {Dynamical phases with novel topological properties are known to arise in driven systems of free fermions. In this paper, we obtain a `periodic table' to describe the phases of such time-dependent systems, generalizing the periodic table for static topological insulators. Using K-theory, we systematically classify Floquet topological insulators from the ten Altland-Zirnbauer symmetry classes across all dimensions. We find that the static classification scheme described by a group \$G\$ becomes \$G{\textbackslash}times G\$ in the time-dependent case, and interpret the two factors as arising from the bipartite decomposition of the unitary time-evolution operator. Topologically protected edge modes may arise at the boundary between two Floquet systems, and we provide a mapping between the number of such edge modes and the topological invariant of the bulk.},
	urldate = {2016-08-18},
	journal = {arXiv:1603.06944 [cond-mat]},
	author = {Roy, Rahul and Harper, Fenner},
	month = mar,
	year = {2016},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Strongly Correlated Electrons}
}

@article{sentef_theory_2015,
	title = {Theory of {Floquet} band formation and local pseudospin textures in pump-probe photoemission of graphene},
	volume = {6},
	url = {http://dx.doi.org/10.1038/ncomms8047},
	abstract = {Ultrafast materials science promises optical control of physical properties of solids. Continuous-wave circularly polarized laser driving was predicted to induce a light-matter coupled state with an energy gap and a quantum Hall effect, coined Floquet topological insulator. Whereas the envisioned Floquet topological insulator requires high-frequency pumping to obtain well-separated Floquet bands, a follow-up question regards the creation of Floquet-like states in graphene with realistic low-frequency laser pulses. Here we predict that short optical pulses attainable in experiments can lead to local spectral gaps and novel pseudospin textures in graphene. Pump-probe photoemission spectroscopy can track these states by measuring sizeable energy gaps and Floquet band formation on femtosecond time scales. Analysing band crossings and pseudospin textures near the Dirac points, we identify new states with optically induced nontrivial changes of sublattice mixing that leads to Berry curvature corrections of electrical transport and magnetization.},
	journal = {Nat. Commun.},
	author = {Sentef, M.A. and Claassen, M. and Kemper, A.F. and Moritz, B. and Oka, T. and Freericks, J.K. and Devereaux, T.P.},
	month = may,
	year = {2015},
	pages = {--}
}

@article{gaury_numerical_2014,
	title = {Numerical simulations of time resolved quantum electronics},
	volume = {534},
	issn = {03701573},
	url = {http://arxiv.org/abs/1307.6419},
	doi = {10.1016/j.physrep.2013.09.001},
	abstract = {This paper discusses the technical aspects - mathematical and numerical - associated with the numerical simulations of a mesoscopic system in the time domain (i.e. beyond the single frequency AC limit). After a short review of the state of the art, we develop a theoretical framework for the calculation of time resolved observables in a general multiterminal system subject to an arbitrary time dependent perturbation (oscillating electrostatic gates, voltage pulses, time-vaying magnetic fields) The approach is mathematically equivalent to (i) the time dependent scattering formalism, (ii) the time resolved Non Equilibrium Green Function (NEGF) formalism and (iii) the partition-free approach. The central object of our theory is a wave function that obeys a simple Schrodinger equation with an additional source term that accounts for the electrons injected from the electrodes. The time resolved observables (current, density. . .) and the (inelastic) scattering matrix are simply expressed in term of this wave function. We use our approach to develop a numerical technique for simulating time resolved quantum transport. We find that the use of this wave function is advantageous for numerical simulations resulting in a speed up of many orders of magnitude with respect to the direct integration of NEGF equations. Our technique allows one to simulate realistic situations beyond simple models, a subject that was until now beyond the simulation capabilities of available approaches.},
	number = {1},
	urldate = {2016-08-24},
	journal = {Physics Reports},
	author = {Gaury, Benoit and Weston, Joseph and Santin, Matthieu and Houzet, Manuel and Groth, Christoph and Waintal, Xavier},
	month = jan,
	year = {2014},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics},
	pages = {1--37}
}

@article{bai_able:_1999,
	title = {{ABLE}: {An} {Adaptive} {Block} {Lanczos} {Method} for {Non}-{Hermitian} {Eigenvalue} {Problems}},
	volume = {20},
	issn = {0895-4798},
	shorttitle = {{ABLE}},
	url = {http://epubs.siam.org/doi/abs/10.1137/S0895479897317806},
	doi = {10.1137/S0895479897317806},
	abstract = {This work presents an adaptive block Lanczos method for large-scale non-Hermitian Eigenvalue problems (henceforth the ABLE method). The ABLE method is a block version of the non-Hermitian Lanczos algorithm. There are three innovations. First, an adaptive blocksize scheme cures (near) breakdown and adapts the blocksize to the order of multiple or clustered eigenvalues. Second, stopping criteria are developed that exploit the semiquadratic convergence property of the method. Third, a well-known technique from the Hermitian Lanczos algorithm is generalized to monitor the loss of biorthogonality and maintain semibiorthogonality among the computed Lanczos vectors. Each innovation is theoretically justified. Academic model problems and real application problems are solved to demonstrate the numerical behaviors of the method.},
	number = {4},
	urldate = {2016-08-28},
	journal = {SIAM Journal on Matrix Analysis and Applications},
	author = {Bai, Z. and Day, D. and Ye, Q.},
	month = jan,
	year = {1999},
	pages = {1060--1082}
}

@article{sie_valley-selective_2015,
	title = {Valley-selective optical {Stark} effect in monolayer {WS}2},
	volume = {14},
	copyright = {© 2014 Nature Publishing Group},
	issn = {1476-1122},
	url = {http://www.nature.com/nmat/journal/v14/n3/abs/nmat4156.html},
	doi = {10.1038/nmat4156},
	abstract = {Breaking space–time symmetries in two-dimensional crystals can markedly influence their macroscopic electronic properties. Monolayer transition metal dichalcogenides (TMDs) are prime examples where the intrinsically broken crystal inversion symmetry permits the generation of valley-selective electron populations, even though the two valleys are energetically degenerate, locked by time-reversal symmetry. Lifting the valley degeneracy in these materials is of great interest because it would allow for valley-specific band engineering and offer additional control in valleytronic applications. Although applying a magnetic field should, in principle, accomplish this task, experiments so far have not shown valley-selective energy level shifts in fields accessible in the laboratory. Here, we show the first direct evidence of lifted valley degeneracy in the monolayer TMD ​WS2. By applying intense circularly polarized light, which breaks time-reversal symmetry, we demonstrate that the exciton level in each valley can be selectively tuned by as much as 18 meV through the optical Stark effect. These results offer a new way to control the valley degree of freedom, and may provide a means to realize new Floquet topological phases in two-dimensional TMDs.},
	language = {en},
	number = {3},
	urldate = {2016-08-24},
	journal = {Nature Materials},
	author = {Sie, Edbert J. and McIver, James W. and Lee, Yi-Hsien and Fu, Liang and Kong, Jing and Gedik, Nuh},
	month = mar,
	year = {2015},
	keywords = {Electronic properties and devices, Electronic properties and materials, Topological insulators},
	pages = {290--294}
}

@article{burkov_theory_2004,
	title = {Theory of spin-charge-coupled transport in a two-dimensional electron gas  with {Rashba} spin-orbit interactions},
	volume = {70},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.70.155308},
	doi = {10.1103/PhysRevB.70.155308},
	abstract = {We use microscopic linear response theory to derive a set of equations that provide a complete description of coupled spin and charge diffusive transport in a two-dimensional electron gas (2DEG) with the Rashba spin-orbit (SO) interaction. These equations capture a number of interrelated effects including spin accumulation and diffusion, Dyakonov-Perel spin relaxation, magnetoelectric, and spin-galvanic effects. They can be used under very general circumstances to model transport experiments in 2DEG systems that involve either electrical or optical spin injection. We comment on the relationship between these equations and the exact spin and charge density operator equations of motion. As an example of the application of our equations, we consider a simple electrical spin injection experiment and show that a voltage will develop between two ferromagnetic contacts if a spin-polarized current is injected into a 2DEG, that depends on the relative magnetization orientation of the contacts. This voltage is present even when the separation between the contacts is larger than the spin diffusion length.},
	number = {15},
	urldate = {2016-08-23},
	journal = {Physical Review B},
	author = {Burkov, A. A. and Núñez, Alvaro S. and MacDonald, A. H.},
	month = oct,
	year = {2004},
	pages = {155308}
}

@article{nunez_theory_2006,
	title = {Theory of spin torques and giant magnetoresistance in antiferromagnetic metals},
	volume = {73},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.73.214426},
	doi = {10.1103/PhysRevB.73.214426},
	abstract = {Spintronics in ferromagnetic metals is built on a complementary set of phenomena in which magnetic configurations influence transport coefficients and transport currents alter magnetic configurations. Here, we propose that corresponding effects occur in circuits containing antiferromagnetic metals. The critical current for order parameter orientation switching can be smaller in the antiferromagnetic case because of the absence of shape anisotropy and because spin torques can act through the entire volume of an antiferromagnet. We discuss possible applications of antiferromagnetic metal spintronics.},
	number = {21},
	urldate = {2016-08-23},
	journal = {Physical Review B},
	author = {Núñez, A. S. and Duine, R. A. and Haney, Paul and MacDonald, A. H.},
	month = jun,
	year = {2006},
	pages = {214426}
}

@article{jose_santander_dynamical_2015,
	title = {Dynamical quenching of tunneling in molecular magnets},
	volume = {396},
	issn = {0304-8853},
	url = {http://www.sciencedirect.com/science/article/pii/S0304885315304388},
	doi = {10.1016/j.jmmm.2015.08.014},
	abstract = {It is shown that a single molecular magnet placed in a rapidly oscillating magnetic field displays the phenomenon of quenching of tunneling processes. The results open a way to manipulate the quantum states of molecular magnets by means of radiation in the terahertz range. Our analysis separates the time evolution into slow and fast components thereby obtaining an effective theory for the slow dynamics. This effective theory presents quenching of the tunnel effect, in particular, stands out its difference with the so-called coherent destruction of tunneling. We support our prediction with numerical evidence based on an exact solution of Schrödinger's equation.},
	urldate = {2016-08-23},
	journal = {Journal of Magnetism and Magnetic Materials},
	author = {José Santander, María and Nunez, Alvaro S. and Roldán-Molina, A. and Troncoso, Roberto E.},
	month = dec,
	year = {2015},
	keywords = {Magnetization Dynamics, Topological Quenching, Tunnel effect},
	pages = {176--180}
}

@article{foa_torres_crafting_2016,
	title = {Crafting zero-bias one-way transport of charge and spin},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.075438},
	doi = {10.1103/PhysRevB.93.075438},
	abstract = {We explore the electronic structure and transport properties of a metal on top of a (weakly coupled) two-dimensional topological insulator. Unlike the widely studied junctions between topological nontrivial materials, the systems studied here allow for a unique band structure and transport steering. First, states on the topological insulator layer may coexist with the gapless bulk and, second, the edge states on one edge can be selectively switched off, thereby leading to nearly perfect directional transport of charge and spin even in the zero bias limit. We illustrate these phenomena for Bernal stacked bilayer graphene with Haldane or intrinsic spin-orbit terms and a perpendicular bias voltage. This opens a path for realizing directed transport in materials such as van der Waals heterostructures, monolayer, and ultrathin topological insulators.},
	number = {7},
	urldate = {2016-08-23},
	journal = {Physical Review B},
	author = {Foa Torres, L. E. F. and Dal Lago, V. and Suárez Morell, E.},
	month = feb,
	year = {2016},
	pages = {075438}
}

@article{kara_review_2012,
	title = {A review on silicene — {New} candidate for electronics},
	volume = {67},
	issn = {0167-5729},
	url = {http://www.sciencedirect.com/science/article/pii/S0167572911000483},
	doi = {10.1016/j.surfrep.2011.10.001},
	abstract = {Silicene–the silicon-based counterpart of graphene–has a two dimensional structure that is responsible for the variety of potentially useful chemical and physical properties. The existence of silicene has been achieved recently owing to experiments involving epitaxial growth of silicon as stripes on Ag(001), ribbons on Ag(110), and sheets on Ag(111). The nano-ribbons observed on Ag(110) were found–by both high definition experimental scanning tunneling microscopy images and density functional theory calculations–to consist of an arched honeycomb structure. Angle resolved photo-emission experiments on these silicene nano-ribbons on Ag(110), along the direction of the ribbons, showed a band structure which is analogous to the Dirac cones of graphene. Unlike silicon surfaces, which are highly reactive to oxygen, the silicene nano-ribbons were found to be resistant to oxygen reactivity.

On the theoretical side, recent extensive efforts have been deployed to understand the properties of standalone silicene sheets and nano-ribbons using both tight-binding and density functional theory calculations. Unlike graphene it is demonstrated that silicene sheets are stable only if a small buckling (0.44 Å) is present. The electronic properties of silicene nano-ribbons and silicene sheets were found to resemble those of graphene.

Although this is a fairly new avenue, the already obtained outcome from these important first steps in understanding silicene showed promising features that could give a new future to silicon in the electronics industry, thus opening a promising route toward wide-range applications. In this review, we plan to introduce silicene by presenting the available experimental and theoretical studies performed to date, and suggest future directions to be explored to make the synthesis of silicene a viable one.},
	number = {1},
	urldate = {2016-08-23},
	journal = {Surface Science Reports},
	author = {Kara, Abdelkader and Enriquez, Hanna and Seitsonen, Ari P. and Lew Yan Voon, L. C. and Vizzini, Sébastien and Aufray, Bernard and Oughaddou, Hamid},
	month = jan,
	year = {2012},
	keywords = {Electronic structure, Epitaxial growth, Honeycomb, Metal surfaces, STM, Silicene, Silicon},
	pages = {1--18}
}

@article{roche_quantum_1999,
	title = {Quantum transport by means of \${\textbackslash}mathrm\{{O}\}({N})\$ real-space methods},
	volume = {59},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.59.2284},
	doi = {10.1103/PhysRevB.59.2284},
	abstract = {Quantum transport is investigated by a suitable development of the Kubo formula on a basis of orthogonal polynomials and by using real-space recursion principle. The general method enables us to treat aperiodic systems close to metal-insulator transitions. For quantum Hall systems, results in the context of universal relations between transport coefficients are reported. The RKKY mesoscopic interaction is also evaluated for generally inhomogeneously disordered compounds and exemplified on two-dimensional quasiperiodic systems. Finally, insight of the potential perspectives for large-scale computational applications are given.},
	number = {3},
	urldate = {2016-08-22},
	journal = {Physical Review B},
	author = {Roche, Stephan},
	month = jan,
	year = {1999},
	pages = {2284--2291}
}

@article{weise_kernel_2006,
	title = {The kernel polynomial method},
	volume = {78},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.78.275},
	doi = {10.1103/RevModPhys.78.275},
	abstract = {Efficient and stable algorithms for the calculation of spectral quantities and correlation functions are some of the key tools in computational condensed-matter physics. In this paper basic properties and recent developments of Chebyshev expansion based algorithms and the kernel polynomial method are reviewed. Characterized by a resource consumption that scales linearly with the problem dimension these methods enjoyed growing popularity over the last decade and found broad application not only in physics. Representative examples from the fields of disordered systems, strongly correlated electrons, electron-phonon interaction, and quantum spin systems are discussed in detail. In addition, an illustration on how the kernel polynomial method is successfully embedded into other numerical techniques, such as cluster perturbation theory or Monte Carlo simulation, is provided.},
	number = {1},
	urldate = {2016-08-22},
	journal = {Reviews of Modern Physics},
	author = {Weiße, Alexander and Wellein, Gerhard and Alvermann, Andreas and Fehske, Holger},
	month = mar,
	year = {2006},
	pages = {275--306}
}

@article{lewenkopf_recursive_2013,
	title = {The recursive {Green}’s function method for graphene},
	volume = {12},
	issn = {1569-8025, 1572-8137},
	url = {http://link.springer.com/article/10.1007/s10825-013-0458-7},
	doi = {10.1007/s10825-013-0458-7},
	abstract = {We describe how to apply the recursive Green’s function method to the computation of electronic transport properties of graphene sheets and nanoribbons in the linear response regime. This method allows for an amenable inclusion of several disorder mechanisms at the microscopic level, as well as inhomogeneous gating, finite temperature, and, to some extend, dephasing. We present algorithms for computing the conductance, density of states, and current densities for armchair and zigzag atomic edge alignments. Several numerical results are presented to illustrate the usefulness of the method.},
	language = {en},
	number = {2},
	urldate = {2016-08-22},
	journal = {Journal of Computational Electronics},
	author = {Lewenkopf, Caio H. and Mucciolo, Eduardo R.},
	month = may,
	year = {2013},
	pages = {203--231}
}

@article{gmitra_graphene_2015,
	title = {Graphene on transition-metal dichalcogenides: {A} platform for proximity spin-orbit physics and optospintronics},
	volume = {92},
	shorttitle = {Graphene on transition-metal dichalcogenides},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.92.155403},
	doi = {10.1103/PhysRevB.92.155403},
	abstract = {Hybrids of graphene and two-dimensional transition-metal dichalcogenides (TMDCs) have the potential to bring graphene spintronics to the next level. As we show here by performing first-principles calculations of graphene on monolayer MoS2, there are several advantages of such hybrids over pristine graphene. First, Dirac electrons in graphene exhibit a giant global proximity spin-orbit coupling, without compromising the semimetallic character of the whole system at zero field. Remarkably, these spin-orbit effects can be very accurately described by a simple effective Hamiltonian. Second, the Fermi level can be tuned by a transverse electric field to cross the MoS2 conduction band, creating a system of coupled massive and massless electron gases. Both charge and spin transport in such systems should be unique. Finally, we propose to use graphene/TMDC structures as a platform for optospintronics, in particular, for optical spin injection into graphene and for studying spin transfer between TMDCs and graphene.},
	number = {15},
	urldate = {2016-08-21},
	journal = {Physical Review B},
	author = {Gmitra, Martin and Fabian, Jaroslav},
	month = oct,
	year = {2015},
	pages = {155403}
}

@article{calleja_spatial_2015,
	title = {Spatial variation of a giant spin-orbit effect induces electron confinement in graphene on {Pb} islands},
	volume = {11},
	copyright = {© 2014 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v11/n1/abs/nphys3173.html},
	doi = {10.1038/nphys3173},
	abstract = {The electronic band structure of a material can acquire interesting topological properties in the presence of a magnetic field or as a result of the spin–orbit coupling. We study graphene on Ir, with Pb monolayer islands intercalated between the graphene sheet and the Ir surface. Although the graphene layer is structurally unaffected by the presence of the Pb islands, its electronic properties change markedly, with regularly spaced resonances appearing. We interpret these resonances as the effect of a strong and spatially modulated spin–orbit coupling, induced in graphene by the Pb monolayer. As well as confined electronic states, the electronic spectrum has a series of gaps with non-trivial topological properties, resembling a realization of the quantum spin Hall effect proposed by Bernevig and Zhang.},
	language = {en},
	number = {1},
	urldate = {2016-08-21},
	journal = {Nature Physics},
	author = {Calleja, Fabian and Ochoa, Héctor and Garnica, Manuela and Barja, Sara and Navarro, Juan Jesús and Black, Andrés and Otrokov, Mikhail M. and Chulkov, Evgueni V. and Arnau, Andrés and Vázquez de Parga, Amadeo L. and Guinea, Francisco and Miranda, Rodolfo},
	month = jan,
	year = {2015},
	keywords = {Electronic properties and devices, Electronic properties and materials, Surfaces, interfaces and thin films},
	pages = {43--47}
}

@article{cresti_multiple_2014,
	title = {Multiple {Quantum} {Phases} in {Graphene} with {Enhanced} {Spin}-{Orbit} {Coupling}: {From} the {Quantum} {Spin} {Hall} {Regime} to the {Spin} {Hall} {Effect} and a {Robust} {Metallic} {State}},
	volume = {113},
	shorttitle = {Multiple {Quantum} {Phases} in {Graphene} with {Enhanced} {Spin}-{Orbit} {Coupling}},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.113.246603},
	doi = {10.1103/PhysRevLett.113.246603},
	abstract = {We report an intriguing transition from the quantum spin Hall phase to the spin Hall effect upon segregation of thallium adatoms adsorbed onto a graphene surface. Landauer-Büttiker and Kubo-Greenwood simulations are used to access both edge and bulk transport physics in disordered thallium-functionalized graphene systems of realistic sizes. Our findings not only quantify the detrimental effects of adatom clustering in the formation of the topological state, but also provide evidence for the emergence of spin accumulation at opposite sample edges driven by spin-dependent scattering induced by thallium islands, which eventually results in a minimum bulk conductivity ∼4e2/h, insensitive to localization effects.},
	number = {24},
	urldate = {2016-08-21},
	journal = {Physical Review Letters},
	author = {Cresti, Alessandro and Van Tuan, Dinh and Soriano, David and Cummings, Aron W. and Roche, Stephan},
	month = dec,
	year = {2014},
	pages = {246603}
}

@article{novoselov_2d_2016,
	title = {2D materials and van der {Waals} heterostructures},
	volume = {353},
	copyright = {Copyright © 2016, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/353/6298/aac9439},
	doi = {10.1126/science.aac9439},
	abstract = {Structured Abstract
BACKGROUNDMaterials by design is an appealing idea that is very hard to realize in practice. Combining the best of different ingredients in one ultimate material is a task for which we currently have no general solution. However, we do have some successful examples to draw upon: Composite materials and III-V heterostructures have revolutionized many aspects of our lives. Still, we need a general strategy to solve the problem of mixing and matching crystals with different properties, creating combinations with predetermined attributes and functionalities.
ADVANCESTwo-dimensional (2D) materials offer a platform that allows creation of heterostructures with a variety of properties. One-atom-thick crystals now comprise a large family of these materials, collectively covering a very broad range of properties. The first material to be included was graphene, a zero-overlap semimetal. The family of 2D crystals has grown to includes metals (e.g., NbSe2), semiconductors (e.g., MoS2), and insulators [e.g., hexagonal boron nitride (hBN)]. Many of these materials are stable at ambient conditions, and we have come up with strategies for handling those that are not. Surprisingly, the properties of such 2D materials are often very different from those of their 3D counterparts. Furthermore, even the study of familiar phenomena (like superconductivity or ferromagnetism) in the 2D case, where there is no long-range order, raises many thought-provoking questions.A plethora of opportunities appear when we start to combine several 2D crystals in one vertical stack. Held together by van der Waals forces (the same forces that hold layered materials together), such heterostructures allow a far greater number of combinations than any traditional growth method. As the family of 2D crystals is expanding day by day, so too is the complexity of the heterostructures that could be created with atomic precision.When stacking different crystals together, the synergetic effects become very important. In the first-order approximation, charge redistribution might occur between the neighboring (and even more distant) crystals in the stack. Neighboring crystals can also induce structural changes in each other. Furthermore, such changes can be controlled by adjusting the relative orientation between the individual elements.Such heterostructures have already led to the observation of numerous exciting physical phenomena. Thus, spectrum reconstruction in graphene interacting with hBN allowed several groups to study the Hofstadter butterfly effect and topological currents in such a system. The possibility of positioning crystals in very close (but controlled) proximity to one another allows for the study of tunneling and drag effects. The use of semiconducting monolayers leads to the creation of optically active heterostructures.The extended range of functionalities of such heterostructures yields a range of possible applications. Now the highest-mobility graphene transistors are achieved by encapsulating graphene with hBN. Photovoltaic and light-emitting devices have been demonstrated by combining optically active semiconducting layers and graphene as transparent electrodes.
OUTLOOKCurrently, most 2D heterostructures are composed by direct stacking of individual monolayer flakes of different materials. Although this method allows ultimate flexibility, it is slow and cumbersome. Thus, techniques involving transfer of large-area crystals grown by chemical vapor deposition (CVD), direct growth of heterostructures by CVD or physical epitaxy, or one-step growth in solution are being developed. Currently, we are at the same level as we were with graphene 10 years ago: plenty of interesting science and unclear prospects for mass production. Given the fast progress of graphene technology over the past few years, we can expect similar advances in the production of the heterostructures, making the science and applications more achievable. {\textless}img class="fragment-image" src="https://d2ufo47lrtsv5s.cloudfront.net/content/sci/353/6298/aac9439/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Production of van der Waals heterostructures.Owing to a large number of 2D crystals available today, many functional van der Waals heterostructures can be created. What started with mechanically assembled stacks (top) has now evolved to large-scale growth by CVD or physical epitaxy (bottom).
The physics of two-dimensional (2D) materials and heterostructures based on such crystals has been developing extremely fast. With these new materials, truly 2D physics has begun to appear (for instance, the absence of long-range order, 2D excitons, commensurate-incommensurate transition, etc.). Novel heterostructure devices—such as tunneling transistors, resonant tunneling diodes, and light-emitting diodes—are also starting to emerge. Composed from individual 2D crystals, such devices use the properties of those materials to create functionalities that are not accessible in other heterostructures. Here we review the properties of novel 2D crystals and examine how their properties are used in new heterostructure devices.},
	language = {en},
	number = {6298},
	urldate = {2016-08-21},
	journal = {Science},
	author = {Novoselov, K. S. and Mishchenko, A. and Carvalho, A. and Neto, A. H. Castro},
	month = jul,
	year = {2016},
	pmid = {27471306},
	pages = {aac9439}
}

@article{geim_van_2013,
	title = {Van der {Waals} heterostructures},
	volume = {499},
	copyright = {© 2013 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v499/n7459/full/nature12385.html},
	doi = {10.1038/nature12385},
	abstract = {Research on graphene and other two-dimensional atomic crystals is intense and is likely to remain one of the leading topics in condensed matter physics and materials science for many years. Looking beyond this field, isolated atomic planes can also be reassembled into designer heterostructures made layer by layer in a precisely chosen sequence. The first, already remarkably complex, such heterostructures (often referred to as /`van der Waals/') have recently been fabricated and investigated, revealing unusual properties and new phenomena. Here we review this emerging research area and identify possible future directions. With steady improvement in fabrication techniques and using graphene/'s springboard, van der Waals heterostructures should develop into a large field of their own.},
	language = {en},
	number = {7459},
	urldate = {2016-08-21},
	journal = {Nature},
	author = {Geim, A. K. and Grigorieva, I. V.},
	month = jul,
	year = {2013},
	keywords = {Graphene, Materials science, Nanoscale materials, Physics},
	pages = {419--425}
}

@article{yuce_topological_2015,
	title = {Topological phase in a non-{Hermitian} symmetric system},
	volume = {379},
	issn = {0375-9601},
	url = {http://www.sciencedirect.com/science/article/pii/S0375960115001681},
	doi = {10.1016/j.physleta.2015.02.011},
	abstract = {In this work, we consider a tight binding lattice with two non-Hermitian impurities. The system is described by a non-Hermitian generalization of the Aubry–Andre model. We show that there exists topologically nontrivial edge states for the system in the PT symmetric region.},
	number = {18–19},
	urldate = {2016-08-21},
	journal = {Physics Letters A},
	author = {Yuce, C.},
	month = jun,
	year = {2015},
	keywords = {Non-Hermitian Hamiltonian, PT symmetry, Topological phase},
	pages = {1213--1218}
}

@article{rudner_topological_2009,
	title = {Topological {Transition} in a {Non}-{Hermitian} {Quantum} {Walk}},
	volume = {102},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.102.065703},
	doi = {10.1103/PhysRevLett.102.065703},
	abstract = {We analyze a quantum walk on a bipartite one-dimensional lattice, in which the particle can decay whenever it visits one of the two sublattices. The corresponding non-Hermitian tight-binding problem with a complex potential for the decaying sites exhibits two different phases, distinguished by a winding number defined in terms of the Bloch eigenstates in the Brillouin zone. We find that the mean displacement of a particle initially localized on one of the nondecaying sites can be expressed in terms of the winding number, and is therefore quantized as an integer, changing from zero to one at the critical point. We show that the topological transition is relevant for a variety of experimental settings. The quantized behavior can be used to distinguish coherent from incoherent dynamics.},
	number = {6},
	urldate = {2016-08-21},
	journal = {Physical Review Letters},
	author = {Rudner, M. S. and Levitov, L. S.},
	month = feb,
	year = {2009},
	pages = {065703}
}

@article{rudner_survival_2016,
	title = {Survival, decay, and topological protection in non-{Hermitian} quantum transport},
	url = {http://arxiv.org/abs/1605.07652},
	abstract = {Non-Hermitian quantum systems can exhibit unique observables characterizing topologically protected transport in the presence of decay. The topological protection arises from winding numbers associated with non-decaying dark states, which are decoupled from the environment and thus immune to dissipation. Here we develop a classification of topological dynamical phases for one-dimensional quantum systems with periodically-arranged absorbing sites. This is done using the framework of Bloch theory to describe the dark states and associated topological invariants. The observables, such as the average particle displacement over its life span, feature quantized contributions that are governed by the winding numbers of cycles around dark-state submanifolds in the Hamiltonian parameter space. Changes in the winding numbers at topological transitions are manifested in non-analytic behavior of the observables. We discuss the conditions under which nontrivial topological phases may be found, and provide examples that demonstrate how additional constraints or symmetries can lead to rich topological phase diagrams.},
	urldate = {2016-08-21},
	journal = {arXiv:1605.07652 [cond-mat]},
	author = {Rudner, Mark S. and Levin, Michael and Levitov, Leonid S.},
	month = may,
	year = {2016},
	note = {arXiv: 1605.07652},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics}
}

@article{esaki_edge_2011,
	title = {Edge states and topological phases in non-{Hermitian} systems},
	volume = {84},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.84.205128},
	doi = {10.1103/PhysRevB.84.205128},
	abstract = {Topological stability of the edge states is investigated for non-Hermitian systems. We examine two classes of non-Hermitian Hamiltonians supporting real bulk eigenenergies in weak non-Hermiticity: SU(1,1) and SO(3,2) Hamiltonians. As an SU(1,1) Hamiltonian, the tight-binding model on the honeycomb lattice with imaginary onsite potentials is examined. Edge states with ReE=0 and their topological stability are discussed by the winding number and the index theorem based on the pseudo-anti-Hermiticity of the system. As a higher-symmetric generalization of SU(1,1) Hamiltonians, we also consider SO(3,2) models. We investigate non-Hermitian generalization of the Luttinger Hamiltonian on the square lattice and that of the Kane-Mele model on the honeycomb lattice, respectively. Using the generalized Kramers theorem for the time-reversal operator Θ with Θ2=+1 [M. Sato et al., e-print arXiv:1106.1806], we introduce a time-reversal-invariant Chern number from which topological stability of gapless edge modes is argued.},
	number = {20},
	urldate = {2016-08-21},
	journal = {Physical Review B},
	author = {Esaki, Kenta and Sato, Masatoshi and Hasebe, Kazuki and Kohmoto, Mahito},
	month = nov,
	year = {2011},
	pages = {205128}
}

@book{asboth_short_2016,
	address = {Cham},
	series = {Lecture {Notes} in {Physics}},
	title = {A {Short} {Course} on {Topological} {Insulators}},
	volume = {919},
	isbn = {978-3-319-25605-4 978-3-319-25607-8},
	url = {http://link.springer.com/10.1007/978-3-319-25607-8},
	urldate = {2016-08-21},
	publisher = {Springer International Publishing},
	author = {Asbóth, János K. and Oroszlány, László and Pályi, András},
	year = {2016}
}

@article{ramezani_unidirectional_2010,
	title = {Unidirectional nonlinear \${\textbackslash}mathcal\{{PT}\}\$-symmetric optical structures},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.82.043803},
	doi = {10.1103/PhysRevA.82.043803},
	abstract = {We show that nonlinear optical structures involving a balanced gain-loss profile can act as unidirectional optical valves. This is made possible by exploiting the interplay between the fundamental symmetries of parity (⬚⬚) and time (⬚⬚), with optical nonlinear effects. This unidirectional dynamics is specifically demonstrated for the case of an integrable ⬚⬚⬚⬚-symmetric nonlinear system.},
	number = {4},
	urldate = {2016-08-21},
	journal = {Physical Review A},
	author = {Ramezani, Hamidreza and Kottos, Tsampikos and El-Ganainy, Ramy and Christodoulides, Demetrios N.},
	month = oct,
	year = {2010},
	pages = {043803}
}

@article{malzard_topologically_2015,
	title = {Topologically {Protected} {Defect} {States} in {Open} {Photonic} {Systems} with {Non}-{Hermitian} {Charge}-{Conjugation} and {Parity}-{Time} {Symmetry}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.200402},
	doi = {10.1103/PhysRevLett.115.200402},
	abstract = {We show that topologically protected defect states can exist in open (leaky or lossy) systems even when these systems are topologically trivial in the closed limit. The states appear from within the continuum, thus in the absence of a band gap, and are generated via exceptional points (a spectral transition that occurs in open wave and quantum systems with a generalized time-reversal symmetry), or via a degeneracy induced by charge-conjugation symmetry (which is related to the pole transition of Majorana zero modes). We demonstrate these findings for a leaking passive coupled-resonator optical waveguide with asymmmetric internal scattering, where the required symmetries (non-Hermitian versions of time-reversal symmetry, chirality, and charge conjugation) emerge dynamically.},
	number = {20},
	urldate = {2016-08-21},
	journal = {Physical Review Letters},
	author = {Malzard, Simon and Poli, Charles and Schomerus, Henning},
	month = nov,
	year = {2015},
	pages = {200402}
}

@article{malzard_topologically_2015-1,
	title = {Topologically {Protected} {Defect} {States} in {Open} {Photonic} {Systems} with {Non}-{Hermitian} {Charge}-{Conjugation} and {Parity}-{Time} {Symmetry}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.200402},
	doi = {10.1103/PhysRevLett.115.200402},
	abstract = {We show that topologically protected defect states can exist in open (leaky or lossy) systems even when these systems are topologically trivial in the closed limit. The states appear from within the continuum, thus in the absence of a band gap, and are generated via exceptional points (a spectral transition that occurs in open wave and quantum systems with a generalized time-reversal symmetry), or via a degeneracy induced by charge-conjugation symmetry (which is related to the pole transition of Majorana zero modes). We demonstrate these findings for a leaking passive coupled-resonator optical waveguide with asymmmetric internal scattering, where the required symmetries (non-Hermitian versions of time-reversal symmetry, chirality, and charge conjugation) emerge dynamically.},
	number = {20},
	urldate = {2016-08-21},
	journal = {Physical Review Letters},
	author = {Malzard, Simon and Poli, Charles and Schomerus, Henning},
	month = nov,
	year = {2015},
	pages = {200402}
}

@article{makris_constant-intensity_2015,
	title = {Constant-intensity waves and their modulation instability in non-{Hermitian} potentials},
	volume = {6},
	issn = {2041-1723},
	url = {http://www.nature.com/doifinder/10.1038/ncomms8257},
	doi = {10.1038/ncomms8257},
	urldate = {2016-08-21},
	journal = {Nature Communications},
	author = {Makris, K. G. and Musslimani, Z. H. and Christodoulides, D. N. and Rotter, S.},
	month = jul,
	year = {2015},
	pages = {7257}
}

@article{bender_making_2007,
	title = {Making sense of non-{Hermitian} {Hamiltonians}},
	volume = {70},
	issn = {0034-4885},
	url = {http://stacks.iop.org/0034-4885/70/i=6/a=R03},
	doi = {10.1088/0034-4885/70/6/R03},
	abstract = {The Hamiltonian H specifies the energy levels and time evolution of a quantum theory. A standard axiom of quantum mechanics requires that H be Hermitian because Hermiticity guarantees that the energy spectrum is real and that time evolution is unitary (probability-preserving). This paper describes an alternative formulation of quantum mechanics in which the mathematical axiom of Hermiticity (transpose +complex conjugate) is replaced by the physically transparent condition of space–time reflection ( \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT ) symmetry. If H has an unbroken \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT symmetry, then the spectrum is real. Examples of \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT -symmetric non-Hermitian quantum-mechanical Hamiltonians are \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in002.gif] H={\textbackslash}hatp{\textasciicircum}2+{\textbackslash}rmi{\textbackslash}hatx{\textasciicircum}3 and \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in003.gif] H={\textbackslash}hatp{\textasciicircum}2-{\textbackslash}hatx{\textasciicircum}4 . Amazingly, the energy levels of these Hamiltonians are all real and positive! Does a \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT -symmetric Hamiltonian H specify a physical quantum theory in which the norms of states are positive and time evolution is unitary? The answer is that if H has an unbroken \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT symmetry, then it has another symmetry represented by a linear operator \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in004.gif] {\textbackslash}mathcalC . In terms of \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in004.gif] {\textbackslash}mathcalC , one can construct a time-independent inner product with a positive-definite norm. Thus, \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT -symmetric Hamiltonians describe a new class of complex quantum theories having positive probabilities and unitary time evolution. The Lee model provides an excellent example of a \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT -symmetric Hamiltonian. The renormalized Lee-model Hamiltonian has a negative-norm 'ghost' state because renormalization causes the Hamiltonian to become non-Hermitian. For the past 50 years there have been many attempts to find a physical interpretation for the ghost, but all such attempts failed. The correct interpretation of the ghost is simply that the non-Hermitian Lee-model Hamiltonian is \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT -symmetric. The \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in004.gif] {\textbackslash}mathcalC operator for the Lee model is calculated exactly and in closed form and the ghost is shown to be a physical state having a positive norm. The ideas of \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/70/6/R03/rpp189078in001.gif] {\textbackslash}mathcalP{\textbackslash}mathcalT symmetry are illustrated by using many quantum-mechanical and quantum-field-theoretic models.},
	language = {en},
	number = {6},
	urldate = {2016-08-21},
	journal = {Reports on Progress in Physics},
	author = {Bender, Carl M.},
	year = {2007},
	pages = {947}
}

@article{ruter_observation_2010,
	title = {Observation of parity–time symmetry in optics},
	volume = {6},
	copyright = {© 2010 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v6/n3/abs/nphys1515.html},
	doi = {10.1038/nphys1515},
	abstract = {One of the fundamental axioms of quantum mechanics is associated with the Hermiticity of physical observables. In the case of the Hamiltonian operator, this requirement not only implies real eigenenergies but also guarantees probability conservation. Interestingly, a wide class of non-Hermitian Hamiltonians can still show entirely real spectra. Among these are Hamiltonians respecting parity–time (PT) symmetry. Even though the Hermiticity of quantum observables was never in doubt, such concepts have motivated discussions on several fronts in physics, including quantum field theories, non-Hermitian Anderson models and open quantum systems, to mention a few. Although the impact of PT symmetry in these fields is still debated, it has been recently realized that optics can provide a fertile ground where PT-related notions can be implemented and experimentally investigated. In this letter we report the first observation of the behaviour of a PT optical coupled system that judiciously involves a complex index potential. We observe both spontaneous PT symmetry breaking and power oscillations violating left–right symmetry. Our results may pave the way towards a new class of PT-synthetic materials with intriguing and unexpected properties that rely on non-reciprocal light propagation and tailored transverse energy flow.},
	language = {en},
	number = {3},
	urldate = {2016-08-21},
	journal = {Nature Physics},
	author = {Rüter, Christian E. and Makris, Konstantinos G. and El-Ganainy, Ramy and Christodoulides, Demetrios N. and Segev, Mordechai and Kip, Detlef},
	month = mar,
	year = {2010},
	pages = {192--195}
}

@misc{moiseyev_non-hermitian_2011,
	title = {Non-{Hermitian} {Quantum} {Mechanics}},
	url = {http://www.cambridge.org/us/academic/subjects/physics/quantum-physics-quantum-information-and-quantum-computation/non-hermitian-quantum-mechanics},
	abstract = {The first book to present NHQM, useful to advanced graduate students and researchers in physics, chemistry and engineering.},
	urldate = {2016-08-21},
	journal = {Cambridge University Press},
	author = {Moiseyev, N.},
	year = {2011}
}

@article{titum_anomalous_2016,
	title = {Anomalous {Floquet}-{Anderson} {Insulator} as a {Nonadiabatic} {Quantized} {Charge} {Pump}},
	volume = {6},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.6.021013},
	doi = {10.1103/PhysRevX.6.021013},
	abstract = {We show that two-dimensional periodically driven quantum systems with spatial disorder admit a unique topological phase, which we call the anomalous Floquet-Anderson insulator (AFAI). The AFAI is characterized by a quasienergy spectrum featuring chiral edge modes coexisting with a fully localized bulk. Such a spectrum is impossible for a time-independent, local Hamiltonian. These unique characteristics of the AFAI give rise to a new topologically protected nonequilibrium transport phenomenon: quantized, yet nonadiabatic, charge pumping. We identify the topological invariants that distinguish the AFAI from a trivial, fully localized phase, and show that the two phases are separated by a phase transition.},
	number = {2},
	urldate = {2016-08-21},
	journal = {Physical Review X},
	author = {Titum, Paraj and Berg, Erez and Rudner, Mark S. and Refael, Gil and Lindner, Netanel H.},
	month = may,
	year = {2016},
	pages = {021013}
}

@book{moskalets_scattering_2011,
	title = {Scattering {Matrix} {Approach} to {Non}-{Stationary} {Quantum} {Transport}},
	url = {http://www.worldscientific.com/worldscibooks/10.1142/p822},
	publisher = {Imperial College Press, London},
	author = {Moskalets, M. V.},
	year = {2011}
}

@article{moskalets_time-resolved_2007,
	title = {Time-resolved noise of adiabatic quantum pumps},
	volume = {75},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.75.035315},
	doi = {10.1103/PhysRevB.75.035315},
	abstract = {We investigate quantum-statistical correlation properties of a periodically driven mesoscopic scatterer on a time scale shorter than the period of a drive. In this limit the intrinsic quantum fluctuations in the system of fermions are the main source of a noise. Nevertheless the effect of a slow periodic drive is clearly visible in a two-time current-current correlation function as a specific periodic in time modulation. In the limit of a strong drive such a modulation can change the sign of a current correlation function.},
	number = {3},
	urldate = {2016-08-20},
	journal = {Physical Review B},
	author = {Moskalets, M. and Büttiker, M.},
	month = jan,
	year = {2007},
	pages = {035315}
}

@article{moskalets_floquet_2004,
	title = {Floquet scattering theory for current and heat noise in large amplitude adiabatic pumps},
	volume = {70},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.70.245305},
	doi = {10.1103/PhysRevB.70.245305},
	abstract = {We discuss the statistical correlation properties of currents and energy flows generated by an adiabatic quantum pump. Our approach emphasizes the important role of quantized energy exchange between the sea of electrons and the oscillating scatterer. The frequency ω of oscillations introduces a natural energy scale ℏω. In the low-temperature limit kBT⪡ℏω the pump generates a shotlike noise which manifests itself in photon-assisted quantum-mechanical exchange amplitudes. In the high-temperature limit kBT⪢ℏω the pump produces a thermal-like noise due to ac currents generated by the pump. We predict that with increasing temperature the frequency dependence of the noise changes. The current noise is linear in ω at low temperatures, is quadratic at intermediate temperatures, and is linear again at high temperatures. Similarly, in the same temperature regions, the heat flow noise is proportional to ω3, ω2, and ω.},
	number = {24},
	urldate = {2016-08-20},
	journal = {Physical Review B},
	author = {Moskalets, M. and Büttiker, M.},
	month = dec,
	year = {2004},
	pages = {245305}
}

@article{dasenbrook_floquet_2014,
	title = {Floquet {Theory} of {Electron} {Waiting} {Times} in {Quantum}-{Coherent} {Conductors}},
	volume = {112},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.112.146801},
	doi = {10.1103/PhysRevLett.112.146801},
	abstract = {We present a Floquet scattering theory of electron waiting time distributions in periodically driven quantum conductors. We employ a second-quantized formulation that allows us to relate the waiting time distribution to the Floquet scattering matrix of the system. As an application we evaluate the electron waiting times for a quantum point contact, modulating either the applied voltage (external driving) or the transmission probability (internal driving) periodically in time. Lorentzian-shaped voltage pulses are of particular interest as they lead to the emission of clean single-particle excitations as recently demonstrated experimentally. The distributions of waiting times provide us with a detailed characterization of the dynamical properties of the quantum-coherent conductor in addition to what can be obtained from the shot noise or the full counting statistics.},
	number = {14},
	urldate = {2016-08-20},
	journal = {Physical Review Letters},
	author = {Dasenbrook, David and Flindt, Christian and Büttiker, Markus},
	month = apr,
	year = {2014},
	pages = {146801}
}

@article{battista_energy_2014,
	title = {Energy and power fluctuations in ac-driven coherent conductors},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.085418},
	doi = {10.1103/PhysRevB.90.085418},
	abstract = {Using a scattering matrix approach we study transport in coherent conductors driven by a time-periodic bias voltage. We investigate the role of electron-like and hole-like excitations created by the driving in the energy current noise and we reconcile previous studies on charge current noise in these kinds of systems. The energy noise reveals additional features due to electron-hole correlations. These features should be observable in power fluctuations. In particular, we show results for the case of a harmonic and biharmonic driving and of Lorentzian pulses applied to a two-terminal conductor, addressing recent experiments [Gabelli and Reulet, Phys. Rev. B 87, 075403 (2013) and Dubois et al., Nature (London) 502, 659 (2013)].},
	number = {8},
	urldate = {2016-08-20},
	journal = {Physical Review B},
	author = {Battista, Francesca and Haupt, Federica and Splettstoesser, Janine},
	month = aug,
	year = {2014},
	pages = {085418}
}

@article{rizzo_transport_2013,
	title = {Transport phenomena in helical edge state interferometers: {A} {Green}'s function approach},
	volume = {88},
	shorttitle = {Transport phenomena in helical edge state interferometers},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.155433},
	doi = {10.1103/PhysRevB.88.155433},
	abstract = {We analyze the current and the shot noise of an electron interferometer made of the helical edge states of a two-dimensional topological insulator within the framework of nonequilibrium Green's functions formalism. We study, in detail, setups with a single and with two quantum point contacts inducing scattering between the different edge states. We consider processes preserving the spin as well as the effect of spin-flip scattering. In the case of a single quantum point contact, a simple test based on the shot-noise measurement is proposed to quantify the strength of the spin-flip scattering. In the case of two single point contacts with the additional ingredient of gate voltages applied within a finite-size region at the top and bottom edges of the sample, we identify two types of interference processes in the behavior of the currents and the noise. One such process is analogous to that taking place in a Fabry-Pérot interferometer, while the second one corresponds to a configuration similar to a Mach-Zehnder interferometer. In the helical interferometer, these two processes compete.},
	number = {15},
	urldate = {2016-08-20},
	journal = {Physical Review B},
	author = {Rizzo, Bruno and Arrachea, Liliana and Moskalets, Michael},
	month = oct,
	year = {2013},
	pages = {155433}
}

@article{gaury_computational_2016,
	title = {A computational approach to quantum noise in time-dependent nanoelectronic devices},
	volume = {75},
	issn = {1386-9477},
	url = {http://www.sciencedirect.com/science/article/pii/S1386947715301910},
	doi = {10.1016/j.physe.2015.09.009},
	abstract = {We derive simple expressions that relate the noise and correlation properties of a general time-dependent quantum conductor to the wave functions of the system. The formalism provides a practical route for numerical calculations of quantum noise in an externally driven system. We illustrate the approach with numerical calculations of the noise properties associated to a voltage pulse applied on a one-dimensional conductor. The methodology is however fully general and can be used for a large class of mesoscopic conductors.},
	urldate = {2016-08-20},
	journal = {Physica E: Low-dimensional Systems and Nanostructures},
	author = {Gaury, Benoit and Waintal, Xavier},
	month = jan,
	year = {2016},
	keywords = {Computational quantum transport, Quantum noise},
	pages = {72--76}
}

@article{foa_torres_controlling_2009,
	title = {Controlling the conductance and noise of driven carbon-based {Fabry}–{Pérot} devices},
	volume = {94},
	issn = {0003-6951, 1077-3118},
	url = {http://scitation.aip.org/content/aip/journal/apl/94/22/10.1063/1.3147865},
	doi = {10.1063/1.3147865},
	abstract = {We report on ac transport through carbon nanotube Fabry–Pérot devices. We show that tuning the intensity of the ac gating induces an alternation of suppression and partial revival of the conductance interference pattern. For frequencies matching integer multiples of the level spacing of the system Δ , the conductance remains irresponsive to the external field. In contrast, the noise in the low bias voltage limit behaves as in the static case only when the frequency matches an even multiple of the level spacing, thereby highlighting its phase sensitivity in a manifestation of the wagon-wheel effect in the quantum domain.},
	number = {22},
	urldate = {2016-08-20},
	journal = {Applied Physics Letters},
	author = {Foa Torres, Luis E. F. and Cuniberti, Gianaurelio},
	month = jun,
	year = {2009},
	keywords = {Alternating current power transmission, Carbon nanotubes, Density functional theory, Quantum effects, Quantum noise},
	pages = {222103}
}
@article{edge_$mathbbz_2$_2013,
	title = {\$\{{\textbackslash}mathbb\{{Z}\}\}\_\{2\}\$ {Peak} of {Noise} {Correlations} in a {Quantum} {Spin} {Hall} {Insulator}},
	volume = {110},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.110.246601},
	doi = {10.1103/PhysRevLett.110.246601},
	abstract = {We investigate the current noise correlations at a quantum point contact in a quantum spin Hall structure, focusing on the effect of a weak magnetic field in the presence of disorder. For the case of two equally biased terminals we discover a robust peak: the noise correlations vanish at B=0 and are negative for B≠0. We find that the character of this peak is intimately related to the interplay between time reversal symmetry and the helical nature of the edge states and call it the ℤ2 peak.},
	number = {24},
	urldate = {2016-08-20},
	journal = {Physical Review Letters},
	author = {Edge, Jonathan M. and Li, Jian and Delplace, Pierre and Büttiker, Markus},
	month = jun,
	year = {2013},
	pages = {246601}
}

@incollection{blanter_recent_2011,
	address = {Berlin, Heidelberg},
	title = {Recent {Advances} in {Studies} of {Current} {Noise}},
	isbn = {978-3-642-14376-2},
	url = {http://dx.doi.org/10.1007/978-3-642-14376-2_3},
	booktitle = {{CFN} {Lectures} on {Functional} {Nanostructures} - {Volume} 2: {Nanoelectronics}},
	publisher = {Springer Berlin Heidelberg},
	author = {Blanter, Yaroslav M.},
	editor = {Vojta, Matthias and Röthig, Christian and Schön, Gerd},
	year = {2011},
	pages = {55--74}
}

@incollection{blanter_recent_2010,
	series = {Lecture {Notes} in {Physics}},
	title = {Recent {Advances} in {Studies} of {Current} {Noise}},
	copyright = {©2011 Springer-Verlag Berlin Heidelberg},
	isbn = {978-3-642-14375-5 978-3-642-14376-2},
	url = {http://link.springer.com/chapter/10.1007/978-3-642-14376-2_3},
	abstract = {This is a brief review of recent activities in the field of current noise intended for newcomers. We first briefly discuss main properties of shot noise in nanostructures, and then turn to recent developments, concentrating on issues related to experimental progress: non-symmetrized cumulants and quantum noise; counting statistics; super-Poissonian noise; current noise and interferometry},
	language = {en},
	number = {820},
	urldate = {2016-08-20},
	booktitle = {{CFN} {Lectures} on {Functional} {Nanostructures} - {Volume} 2},
	publisher = {Springer Berlin Heidelberg},
	author = {Blanter, Yaroslav M.},
	editor = {Vojta, Matthias and Roethig, Christian and Schoen, Gerd},
	year = {2010},
	doi = {10.1007/978-3-642-14376-2_3},
	keywords = {Nanoscale Science and Technology, Nanotechnology, Quantum Information Technology, Spintronics},
	pages = {55--74}
}

@incollection{blanter_recent_2010-1,
	series = {Lecture {Notes} in {Physics}},
	title = {Recent {Advances} in {Studies} of {Current} {Noise}},
	copyright = {©2011 Springer-Verlag Berlin Heidelberg},
	isbn = {978-3-642-14375-5 978-3-642-14376-2},
	url = {http://link.springer.com/chapter/10.1007/978-3-642-14376-2_3},
	abstract = {This is a brief review of recent activities in the field of current noise intended for newcomers. We first briefly discuss main properties of shot noise in nanostructures, and then turn to recent developments, concentrating on issues related to experimental progress: non-symmetrized cumulants and quantum noise; counting statistics; super-Poissonian noise; current noise and interferometry},
	language = {en},
	number = {820},
	urldate = {2016-08-20},
	booktitle = {{CFN} {Lectures} on {Functional} {Nanostructures} - {Volume} 2},
	publisher = {Springer Berlin Heidelberg},
	author = {Blanter, Yaroslav M.},
	editor = {Vojta, Matthias and Röthig, Christian and Schön, Gerd},
	year = {2010},
	doi = {10.1007/978-3-642-14376-2_3},
	keywords = {Nanoscale Science and Technology, Nanotechnology, Quantum Information Technology, Spintronics},
	pages = {55--74}
}

@article{blanter_shot_2000,
	title = {Shot noise in mesoscopic conductors},
	volume = {336},
	issn = {0370-1573},
	url = {http://www.sciencedirect.com/science/article/pii/S0370157399001234},
	doi = {10.1016/S0370-1573(99)00123-4},
	abstract = {Theoretical and experimental work concerned with dynamic fluctuations has developed into a very active and fascinating subfield of mesoscopic physics. We present a review of this development focusing on shot noise in small electric conductors. Shot noise is a consequence of the quantization of charge. It can be used to obtain information on a system which is not available through conductance measurements. In particular, shot noise experiments can determine the charge and statistics of the quasiparticles relevant for transport, and reveal information on the potential profile and internal energy scales of mesoscopic systems. Shot noise is generally more sensitive to the effects of electron–electron interactions than the average conductance. We present a discussion based on the conceptually transparent scattering approach and on the classical Langevin and Boltzmann–Langevin methods; in addition a discussion of results which cannot be obtained by these methods is provided. We conclude the review by pointing out a number of unsolved problems and an outlook on the likely future development of the field.},
	number = {1–2},
	urldate = {2016-08-20},
	journal = {Physics Reports},
	author = {Blanter, Ya. M. and Büttiker, M.},
	month = sep,
	year = {2000},
	keywords = {Fluctuations, Kinetic theory, Mesoscopic systems, Shot noise},
	pages = {1--166}
}

@misc{noauthor_shot_nodate,
	title = {Shot noise in mesoscopic conductors},
	url = {http://www.sciencedirect.com/science/article/pii/S0370157399001234},
	urldate = {2016-08-20}
}

@article{carpentier_topological_2015,
	title = {Topological {Index} for {Periodically} {Driven} {Time}-{Reversal} {Invariant} 2D {Systems}},
	volume = {114},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.114.106806},
	doi = {10.1103/PhysRevLett.114.106806},
	abstract = {We define a new Z2-valued index to characterize the topological properties of periodically driven two dimensional crystals when the time-reversal symmetry is enforced. This index is associated with a spectral gap of the evolution operator over one period of time. When two such gaps are present, the Kane-Mele index of the eigenstates with eigenvalues between the gaps is recovered as the difference of the gap indices. This leads to an expression for the Kane-Mele invariant in terms of the Wess-Zumino amplitude. We illustrate the relation of the new index to the edge states in finite geometries by numerically solving an explicit model on the square lattice that is periodically driven in a time-reversal invariant way.},
	number = {10},
	urldate = {2016-08-19},
	journal = {Physical Review Letters},
	author = {Carpentier, David and Delplace, Pierre and Fruchart, Michel and Gawędzki, Krzysztof},
	month = mar,
	year = {2015},
	pages = {106806}
}

@article{kundu_floquet-engineered_2016,
	title = {Floquet-{Engineered} {Valleytronics} in {Dirac} {Systems}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.016802},
	doi = {10.1103/PhysRevLett.116.016802},
	abstract = {Valley degrees of freedom offer a potential resource for quantum information processing if they can be effectively controlled. We discuss an optical approach to this problem in which intense light breaks electronic symmetries of a two-dimensional Dirac material. The resulting quasienergy structures may then differ for different valleys, so that the Floquet physics of the system can be exploited to produce highly polarized valley currents. This physics can be utilized to realize a valley valve whose behavior is determined optically. We propose a concrete way to achieve such valleytronics in graphene as well as in a simple model of an inversion-symmetry broken Dirac material. We study the effect numerically and demonstrate its robustness against moderate disorder and small deviations in optical parameters.},
	number = {1},
	urldate = {2016-08-19},
	journal = {Physical Review Letters},
	author = {Kundu, Arijit and Fertig, H. A. and Seradjeh, Babak},
	month = jan,
	year = {2016},
	pages = {016802}
}

@article{bilitewski_scattering_2015,
	title = {Scattering theory for {Floquet}-{Bloch} states},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.91.033601},
	doi = {10.1103/PhysRevA.91.033601},
	abstract = {Motivated by recent experimental implementations of artificial gauge fields for gases of cold atoms, we study the scattering properties of particles that are subjected to time-periodic Hamiltonians. Making use of Floquet theory, we focus on translationally invariant situations in which the single-particle dynamics can be described in terms of spatially extended Floquet-Bloch waves. We develop a general formalism for the scattering of these Floquet-Bloch waves. An important role is played by the conservation of Floquet quasienergy, which is defined only up to the addition of integer multiples of ℏω for a Hamiltonian with period T=2π/ω. We discuss the consequences of this for the interpretation of “elastic” and “inelastic” scattering in cases of physical interest. We illustrate our general results with applications to the scattering of a single particle in a Floquet-Bloch state from a static potential and the scattering of two bosonic particles in Floquet-Bloch states through their interparticle interaction. We analyze examples of these scattering processes that are closely related to the schemes used to generate artificial gauge fields in cold-atom experiments, through optical dressing of internal states, or through time-periodic modulations of tight-binding lattices. We show that the effects of scattering cannot, in general, be understood by an effective time-independent Hamiltonian, even in the limit ω→∞ of rapid modulation. We discuss the relative sizes of the elastic scattering (required to stabilize many-body phases) and of the inelastic scattering (leading to deleterious heating effects). In particular, we describe how inelastic processes that can cause significant heating in the current experimental setup can be switched off by additional confinement of transverse motion.},
	number = {3},
	urldate = {2016-08-19},
	journal = {Physical Review A},
	author = {Bilitewski, Thomas and Cooper, Nigel R.},
	month = mar,
	year = {2015},
	pages = {033601}
}

@article{mahmood_selective_2016,
	title = {Selective scattering between {Floquet}-{Bloch} and {Volkov} states in a topological insulator},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n4/abs/nphys3609.html},
	doi = {10.1038/nphys3609},
	abstract = {The coherent optical manipulation of solids is emerging as a promising way to engineer novel quantum states of matter. The strong time-periodic potential of intense laser light can be used to generate hybrid photon–electron states. Interaction of light with Bloch states leads to Floquet–Bloch states, which are essential in realizing new photo-induced quantum phases. Similarly, dressing of free-electron states near the surface of a solid generates Volkov states, which are used to study nonlinear optics in atoms and semiconductors. The interaction of these two dynamic states with each other remains an open experimental problem. Here we use time- and angle-resolved photoemission spectroscopy (Tr-ARPES) to selectively study the transition between these two states on the surface of the topological insulator Bi2Se3. We find that the coupling between the two strongly depends on the electron momentum, providing a route to enhance or inhibit it. Moreover, by controlling the light polarization we can negate Volkov states to generate pure Floquet–Bloch states. This work establishes a systematic path for the coherent manipulation of solids via light–matter interaction.},
	language = {en},
	number = {4},
	urldate = {2016-08-19},
	journal = {Nature Physics},
	author = {Mahmood, Fahad and Chan, Ching-Kit and Alpichshev, Zhanybek and Gardner, Dillon and Lee, Young and Lee, Patrick A. and Gedik, Nuh},
	month = apr,
	year = {2016},
	keywords = {Electronic properties and materials, Single photons and quantum effects, Topological insulators},
	pages = {306--310}
}

@article{perez-piskunow_hierarchy_2015,
	title = {Hierarchy of {Floquet} gaps and edge states for driven honeycomb lattices},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.91.043625},
	doi = {10.1103/PhysRevA.91.043625},
	abstract = {Electromagnetic driving in a honeycomb lattice can induce gaps and topological edge states with a structure of increasing complexity as the frequency of the driving lowers. While the high-frequency case is the most simple to analyze we focus on the multiple photon processes allowed in the low-frequency regime to unveil the hierarchy of Floquet edge states. In the case of low intensities an analytical approach allows us to derive effective Hamiltonians and address the topological character of each gap in a constructive manner. At high intensities we obtain the net number of edge states, given by the winding number, with a numerical calculation of the Chern numbers of each Floquet band. Using these methods, we find a hierarchy that resembles that of a Russian nesting doll. This hierarchy classifies the gaps and the associated edge states in different orders according to the electron-photon coupling strength. For large driving intensities, we rely on the numerical calculation of the winding number, illustrated in a map of topological phase transitions. The hierarchy unveiled with the low-energy effective Hamiltonians, along with the map of topological phase transitions, discloses the complexity of the Floquet band structure in the low-frequency regime. The proposed method for obtaining the effective Hamiltonian can be easily adapted to other Dirac Hamiltonians of two-dimensional materials and even the surface of a three-dimensional topological insulator.},
	number = {4},
	urldate = {2016-08-19},
	journal = {Physical Review A},
	author = {Perez-Piskunow, P. M. and Foa Torres, L. E. F. and Usaj, Gonzalo},
	month = apr,
	year = {2015},
	pages = {043625}
}

@article{farrell_photon-inhibited_2015,
	title = {Photon-{Inhibited} {Topological} {Transport} in {Quantum} {Well} {Heterostructures}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.106403},
	doi = {10.1103/PhysRevLett.115.106403},
	abstract = {Here we provide a picture of transport in quantum well heterostructures with a periodic driving field in terms of a probabilistic occupation of the topologically protected edge states in the system. This is done by generalizing methods from the field of photon-assisted tunneling. We show that the time dependent field dresses the underlying Hamiltonian of the heterostructure and splits the system into sidebands. Each of these sidebands is occupied with a certain probability which depends on the drive frequency and strength. This leads to a reduction in the topological transport signatures of the system because of the probability to absorb or emit a photon. Therefore when the voltage is tuned to the bulk gap the conductance is smaller than the expected 2e2/h. We refer to this as photon-inhibited topological transport. Nevertheless, the edge modes reveal their topological origin in the robustness of the edge conductance to disorder and changes in model parameters. In this work the analogy with photon-assisted tunneling allows us to interpret the calculated conductivity and explain the sum rule observed by Kundu and Seradjeh.},
	number = {10},
	urldate = {2016-08-19},
	journal = {Physical Review Letters},
	author = {Farrell, Aaron and Pereg-Barnea, T.},
	month = sep,
	year = {2015},
	pages = {106403}
}

@article{farrell_photon-inhibited_2015-1,
	title = {Photon-{Inhibited} {Topological} {Transport} in {Quantum} {Well} {Heterostructures}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.106403},
	doi = {10.1103/PhysRevLett.115.106403},
	abstract = {Here we provide a picture of transport in quantum well heterostructures with a periodic driving field in terms of a probabilistic occupation of the topologically protected edge states in the system. This is done by generalizing methods from the field of photon-assisted tunneling. We show that the time dependent field dresses the underlying Hamiltonian of the heterostructure and splits the system into sidebands. Each of these sidebands is occupied with a certain probability which depends on the drive frequency and strength. This leads to a reduction in the topological transport signatures of the system because of the probability to absorb or emit a photon. Therefore when the voltage is tuned to the bulk gap the conductance is smaller than the expected 2e2/h. We refer to this as photon-inhibited topological transport. Nevertheless, the edge modes reveal their topological origin in the robustness of the edge conductance to disorder and changes in model parameters. In this work the analogy with photon-assisted tunneling allows us to interpret the calculated conductivity and explain the sum rule observed by Kundu and Seradjeh.},
	number = {10},
	urldate = {2016-08-19},
	journal = {Physical Review Letters},
	author = {Farrell, Aaron and Pereg-Barnea, T.},
	month = sep,
	year = {2015},
	pages = {106403}
}

@article{fruchart_probing_2016,
	title = {Probing (topological) {Floquet} states through {DC} transport},
	volume = {75},
	issn = {1386-9477},
	url = {http://www.sciencedirect.com/science/article/pii/S1386947715302162},
	doi = {10.1016/j.physe.2015.09.035},
	abstract = {We consider the differential conductance of a periodically driven system connected to infinite electrodes. We focus on the situation where the dissipation occurs predominantly in these electrodes. Using analytical arguments and a detailed numerical study we relate the differential conductances of such a system in two and three terminal geometries to the spectrum of quasi-energies of the Floquet operator. Moreover these differential conductances are found to provide an accurate probe of the existence of gaps in this quasi-energy spectrum, being quantized when topological edge states occur within these gaps. Our analysis opens the perspective to describe the intermediate time dynamics of driven mesoscopic conductors as topological Floquet filters.},
	urldate = {2016-08-19},
	journal = {Physica E: Low-dimensional Systems and Nanostructures},
	author = {Fruchart, M. and Delplace, P. and Weston, J. and Waintal, X. and Carpentier, D.},
	month = jan,
	year = {2016},
	keywords = {Floquet theory, Landauer–Büttiker formalism, Scattering theory, Topological insulators},
	pages = {287--294}
}

@article{seetharam_controlled_2015,
	title = {Controlled {Population} of {Floquet}-{Bloch} {States} via {Coupling} to {Bose} and {Fermi} {Baths}},
	volume = {5},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.5.041050},
	doi = {10.1103/PhysRevX.5.041050},
	abstract = {External driving is emerging as a promising tool for exploring new phases in quantum systems. The intrinsically nonequilibrium states that result, however, are challenging to describe and control. We study the steady states of a periodically driven one-dimensional electronic system, including the effects of radiative recombination, electron-phonon interactions, and the coupling to an external fermionic reservoir. Using a kinetic equation for the populations of the Floquet eigenstates, we show that the steady-state distribution can be controlled using the momentum and energy relaxation pathways provided by the coupling to phonon and Fermi reservoirs. In order to utilize the latter, we propose to couple the system and reservoir via an energy filter which suppresses photon-assisted tunneling. Importantly, coupling to these reservoirs yields a steady state resembling a band insulator in the Floquet basis. The system exhibits incompressible behavior, while hosting a small density of excitations. We discuss transport signatures and describe the regimes where insulating behavior is obtained. Our results give promise for realizing Floquet topological insulators.},
	number = {4},
	urldate = {2016-08-19},
	journal = {Physical Review X},
	author = {Seetharam, Karthik I. and Bardyn, Charles-Edouard and Lindner, Netanel H. and Rudner, Mark S. and Refael, Gil},
	month = dec,
	year = {2015},
	pages = {041050}
}

@article{iadecola_occupation_2015,
	title = {Occupation of topological {Floquet} bands in open systems},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.91.235133},
	doi = {10.1103/PhysRevB.91.235133},
	abstract = {Floquet topological insulators are noninteracting quantum systems that, when driven by a time-periodic field, are described by effective Hamiltonians whose bands carry nontrivial topological invariants. A longstanding question concerns the possibility of selectively populating one of these effective bands, thereby maximizing the system's resemblance to a static topological insulator. We study such Floquet systems coupled to a zero-temperature thermal reservoir that provides dissipation. We find that the resulting electronic steady states are generically characterized by a finite density of excitations above the effective ground state, even when the driving has a small amplitude and/or large frequency. We discuss the role of reservoir engineering in mitigating this problem.},
	number = {23},
	urldate = {2016-08-19},
	journal = {Physical Review B},
	author = {Iadecola, Thomas and Neupert, Titus and Chamon, Claudio},
	month = jun,
	year = {2015},
	pages = {235133}
}

@article{dehghani_out--equilibrium_2015,
	title = {Out-of-equilibrium electrons and the {Hall} conductance of a {Floquet} topological insulator},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.91.155422},
	doi = {10.1103/PhysRevB.91.155422},
	abstract = {Graphene irradiated by a circularly polarized laser has been predicted to be a Floquet topological insulator showing a laser-induced quantum Hall effect. A circularly polarized laser also drives the system out of equilibrium, resulting in nonthermal electron distribution functions that strongly affect transport properties. Results are presented for the Hall conductance for two different cases. One is for a closed system, such as a cold-atomic gas, where transverse drift due to nonzero Berry curvature can be measured in time-of-flight measurements. For this case the effect of a circularly polarized laser that has been suddenly switched on is studied. The second is for an open system coupled to an external reservoir of phonons. While for the former the Hall conductance is far from the quantized limit, for the latter, coupling to a sufficiently low temperature reservoir of phonons is found to produce effective cooling, and thus an approach to the quantum limit, provided the frequency of the laser is large as compared to the bandwidth. For laser frequencies comparable to the bandwidth, strong deviations from the quantum limit of conductance are found even for a very low temperature reservoir, with the precise value of the Hall conductance determined by a competition between reservoir-induced cooling and the excitation of photocarriers by the laser. For the closed system, the electron distribution function is determined by the overlap between the initial wave function and the Floquet states, which can result in a Hall conductance which is opposite in sign to that of the open system.},
	number = {15},
	urldate = {2016-08-19},
	journal = {Physical Review B},
	author = {Dehghani, Hossein and Oka, Takashi and Mitra, Aditi},
	month = apr,
	year = {2015},
	pages = {155422}
}

@article{dehghani_dissipative_2014,
	title = {Dissipative {Floquet} topological systems},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.195429},
	doi = {10.1103/PhysRevB.90.195429},
	abstract = {Motivated by recent pump-probe spectroscopies, we study the effect of phonon dissipation and potential cooling on the nonequilibrium distribution function in a Floquet topological state. To this end, we apply a Floquet kinetic equation approach to study two-dimensional Dirac fermions irradiated by a circularly polarized laser, a system which is predicted to be in a laser-induced quantum Hall state. We find that the initial electron distribution shows an anisotropy with momentum-dependent spin textures whose properties are controlled by the switching-on protocol of the laser. The phonons then smoothen this out, leading to a nontrivial isotropic nonequilibrium distribution which has no memory of the initial state and initial switch-on protocol, and yet is distinct from a thermal state. An analytical expression for the distribution at the Dirac point is obtained that is relevant for observing quantized transport.},
	number = {19},
	urldate = {2016-08-19},
	journal = {Physical Review B},
	author = {Dehghani, Hossein and Oka, Takashi and Mitra, Aditi},
	month = nov,
	year = {2014},
	pages = {195429}
}

@article{dehghani_occupation_2016,
	title = {Occupation probabilities and current densities of bulk and edge states of a {Floquet} topological insulator},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.205437},
	doi = {10.1103/PhysRevB.93.205437},
	abstract = {Results are presented for the occupation probabilities and current densities of bulk and edge states of half-filled graphene in a cylindrical geometry and irradiated by a circularly polarized laser. It is assumed that the system is closed and that the laser has been switched on as a quench. Laser parameters corresponding to some representative topological phases are studied: one where the Chern number of the Floquet bands equals the number of chiral edge modes, a second where anomalous edge states appear in the Floquet Brillouin zone boundaries, and a third where the Chern number is zero, yet topological edge states appear at the center and boundaries of the Floquet Brillouin zone. Qualitative differences are found for the high-frequency off-resonant and low-frequency on-resonant laser with edge states arising due to resonant processes occupied with a high effective temperature on the one hand, while edge states arising due to off-resonant processes occupied with a low effective temperature on the other. For an ideal half-filled system where only one of the bands in the Floquet Brillouin zone is occupied and the other empty, particle-hole and inversion symmetry of the Floquet Hamiltonian implies zero current density. However the laser switch-on protocol breaks the inversion symmetry, resulting in a net cylindrical sheet of current density at steady state. Due to the underlying chirality of the system, this current density profile is associated with a net charge imbalance between the top and bottom of the cylinders.},
	number = {20},
	urldate = {2016-08-19},
	journal = {Physical Review B},
	author = {Dehghani, Hossein and Mitra, Aditi},
	month = may,
	year = {2016},
	pages = {205437}
}

@article{budich_helical_2016,
	title = {Helical {Floquet} {Channels} in 1D {Lattices}},
	url = {http://arxiv.org/abs/1608.05096},
	abstract = {We show how dispersionless channels exhibiting perfect spin-momentum locking can arise in a 1D lattice model. While such spectra are forbidden by fermion doubling in static 1D systems, here we demonstrate their appearance in the stroboscopic dynamics of a periodically driven system. Remarkably, this phenomenon does not rely on any adiabatic assumptions, in contrast to the well known Thouless pump and related models of adiabatic spin pumps. The proposed setup is shown to be experimentally feasible with state of the art techniques used to control ultracold alkaline earth atoms in optical lattices.},
	urldate = {2016-08-19},
	journal = {arXiv:1608.05096 [cond-mat, physics:quant-ph]},
	author = {Budich, Jan Carl and Hu, Ying and Zoller, Peter},
	month = aug,
	year = {2016},
	note = {arXiv: 1608.05096},
	keywords = {Condensed Matter - Quantum Gases, Quantum Physics}
}

@article{rossi_scalable_2016,
	title = {Scalable synthesis of {WS}2 on graphene and h-{BN}: an all-2D platform for light-matter transduction},
	shorttitle = {Scalable synthesis of {WS}2 on graphene and h-{BN}},
	url = {http://arxiv.org/abs/1608.05239},
	abstract = {By exhibiting a measurable bandgap and exotic valley physics, atomically-thick tungsten disulfide (WS2) offers exciting prospects for optoelectronic applications. The synthesis of continuous WS2 films on other two-dimensional (2D) materials would greatly facilitate the implementation of novel all-2D photoactive devices. In this work we demonstrate the scalable growth of WS2 on graphene and hexagonal boron nitride (h-BN) via a chemical vapor deposition (CVD) approach. Spectroscopic and microscopic analysis reveal that the film is bilayer-thick, with local monolayer inclusions. Photoluminescence measurements show a remarkable conservation of polarization at room temperature peaking 74\% for the entire WS2 film. Furthermore, we present a scalable bottom-up approach for the design of photoconductive and photoemitting patterns.},
	urldate = {2016-08-19},
	journal = {arXiv:1608.05239 [cond-mat]},
	author = {Rossi, Antonio and Buech, Holger and Di Rienzo, Carmine and Miseikis, Vaidotas and Convertino, Domenica and Al-Temimy, Ameer and Voliani, Valerio and Gemmi, Mauro and Piazza, Vincenzo and Coletti, Camilla},
	month = aug,
	year = {2016},
	note = {arXiv: 1608.05239},
	keywords = {Condensed Matter - Materials Science}
}

@article{agarwala_effects_2016,
	title = {Effects of interactions on periodically driven dynamically localized systems},
	url = {http://arxiv.org/abs/1608.05219},
	abstract = {It is known that there are lattice models in which non-interacting particles get dynamically localized when periodic \${\textbackslash}delta\$-function kicks are applied with a particular strength. We study the effects of interactions on a number of such models in one dimension both numerically and analytically. The systems we have considered include spinless fermions with interactions between nearest-neighbor sites, the Hubbard model of spin-1/2 fermions, and the Bose Hubbard model with on-site interactions. We derive effective Floquet Hamiltonians up to second order in the time period of kicking. Using these we show that interactions can give rise to a variety of interesting results such as two-body bound states in all three models and dispersionless many-body bound states for spinless fermions and bosons. We substantiate these results by exact diagonalization and stroboscopic time evolution of systems with a few particles. We also derive a low-energy pseudo-spin-1/2 limit of the Bose Hubbard system and show that a special case of this has an exponentially large number of ground states.},
	urldate = {2016-08-19},
	journal = {arXiv:1608.05219 [cond-mat]},
	author = {Agarwala, Adhip and Sen, Diptiman},
	month = aug,
	year = {2016},
	note = {arXiv: 1608.05219},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Strongly Correlated Electrons}
}

@article{bradlyn_beyond_2016,
	title = {Beyond {Dirac} and {Weyl} fermions: {Unconventional} quasiparticles in conventional crystals},
	volume = {353},
	copyright = {Copyright © 2016, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	shorttitle = {Beyond {Dirac} and {Weyl} fermions},
	url = {http://science.sciencemag.org/content/353/6299/aaf5037},
	doi = {10.1126/science.aaf5037},
	abstract = {Structured Abstract
INTRODUCTIONCondensed-matter systems have recently become a fertile ground for the discovery of fermionic particles and phenomena predicted in high-energy physics; examples include Majorana fermions, as well as Dirac and Weyl semimetals. However, fermions in condensed-matter systems are not constrained by Poincare symmetry. Instead, they must only respect the crystal symmetry of one of the 230 space groups. Hence, there is the potential to find and classify free fermionic excitations in solid-state systems that have no high-energy counterparts.
RATIONALEThe guiding principle of our classification is to find irreducible representations of the little group of lattice symmetries at high-symmetry points in the Brillouin zone (BZ) for each of the 230 space groups (SGs), the dimension of which corresponds to the number of bands that meet at the high-symmetry point. Because we are interested in systems with spin-orbit coupling, we considered only the double-valued representations, where a 2π rotation gives a minus sign. Furthermore, we considered systems with time-reversal symmetry that squares to –1. For each unconventional representation, we computed the low-energy k · p Hamiltonian near the band crossings by writing down all terms allowed by the crystal symmetry. This allows us to further differentiate the band crossings by the degeneracy along lines and planes that emanate from the high-symmetry point, and also to compute topological invariants. For point degeneracies, we computed the monopole charge of the band-crossing; for line nodes, we computed the Berry phase of loops encircling the nodes.
RESULTSWe found that three space groups exhibit symmetry-protected three-band crossings. In two cases, this results in a threefold degenerate point node, whereas the third case results in a line node away from the high-symmetry point. These crossings are required to have a nonzero Chern number and hence display surface Fermi arcs. However, upon applying a magnetic field, they have an unusual Landau level structure, which distinguishes them from single and double Weyl points. Under the action of spatial symmetries, these fermions transform as spin-1 particles, as a consequence of the interplay between nonsymmorphic space group symmetries and spin. Additionally, we found that six space groups can host sixfold degeneracies. Two of these consist of two threefold degeneracies with opposite chirality, forced to be degenerate by the combination of time reversal and inversion symmetry, and can be described as “sixfold Dirac points.” The other four are distinct. Furthermore, seven space groups can host eightfold degeneracies. In two cases, the eightfold degeneracies are required; all bands come in groups of eight that cross at a particular point in the BZ. These two cases also exhibit fourfold degenerate line nodes, from which other semimetals can be derived: By adding strain or a magnetic field, these line nodes split into Weyl, Dirac, or line node semimetals. For all the three-, six- and eight-band crossings, nonsymmorphic symmetries play a crucial role in protecting the band crossing.Last, we found that seven space groups may host fourfold degenerate “spin-3/2” fermions at high symmetry points. Like their spin-1 counterparts, these quasiparticles host Fermi surfaces with nonzero Chern number. Unlike the other cases we considered, however, these fermions can be stabilized by both symmorphic and nonsymmorphic symmetries. Three space groups that host these excitations also host unconventional fermions at other points in the BZ.We propose nearly 40 candidate materials that realize each type of fermion near the Fermi level, as verified with ab initio calculations. Seventeen of these have been previously synthesized in single-crystal form, whereas others have been reported in powder form.
CONCLUSIONWe have analyzed all types of fermions that can occur in spin-orbit coupled crystals with time-reversal symmetry and explored their topological properties. We found that there are several distinct types of such unconventional excitations, which are differentiated by their degeneracies at and along high-symmetry points, lines, and surfaces. We found natural generalizations of Weyl points: three- and four-band crossings described by a simple k · S Hamiltonian, where Si is the set of spin generators in either the spin-1 or spin-3/2 representations. These points carry a Chern number and, consequently, can exhibit Fermi arc surface states. We also found excitations with six- and eightfold degeneracies. These higher-band crossings create a tunable platform to realize topological semimetals by applying an external magnetic field or strain to the fourfold degenerate line nodes. Last, we propose realizations for each species of fermion in known materials, many of which are known to exist in single-crystal form. {\textless}img class="fragment-image" src="https://d2ufo47lrtsv5s.cloudfront.net/content/sci/353/6299/aaf5037/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Fermi arcs from a threefold degeneracy.Shown is the surface density of states as a function of momentum for a crystal in SG 214 with bulk threefold degeneracies that project to (0.25, 0.25) and (–0.25, –0.25). Two Fermi arcs emanate from these points, indicating that their monopole charge is 2. The arcs then merge with the surface projection of bulk states near the origin.
In quantum field theory, we learn that fermions come in three varieties: Majorana, Weyl, and Dirac. Here, we show that in solid-state systems this classification is incomplete, and we find several additional types of crystal symmetry–protected free fermionic excitations. We exhaustively classify linear and quadratic three-, six-, and eight-band crossings stabilized by space group symmetries in solid-state systems with spin-orbit coupling and time-reversal symmetry. Several distinct types of fermions arise, differentiated by their degeneracies at and along high-symmetry points, lines, and surfaces. Some notable consequences of these fermions are the presence of Fermi arcs in non-Weyl systems and the existence of Dirac lines. Ab initio calculations identify a number of materials that realize these exotic fermions close to the Fermi level.},
	language = {en},
	number = {6299},
	urldate = {2016-08-16},
	journal = {Science},
	author = {Bradlyn, Barry and Cano, Jennifer and Wang, Zhijun and Vergniory, M. G. and Felser, C. and Cava, R. J. and Bernevig, B. Andrei},
	month = aug,
	year = {2016},
	pmid = {27445310},
	pages = {aaf5037}
}

@article{atala_direct_2013,
	title = {Direct measurement of the {Zak} phase in topological {Bloch} bands},
	volume = {9},
	copyright = {© 2013 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v9/n12/full/nphys2790.html},
	doi = {10.1038/nphys2790},
	abstract = {Geometric phases that characterize the topological properties of Bloch bands play a fundamental role in the band theory of solids. Here we report on the measurement of the geometric phase acquired by cold atoms moving in one-dimensional optical lattices. Using a combination of Bloch oscillations and Ramsey interferometry, we extract the Zak phase—the Berry phase gained during the adiabatic motion of a particle across the Brillouin zone—which can be viewed as an invariant characterizing the topological properties of the band. For a dimerized lattice, which models polyacetylene, we measure a difference of the Zak phase δφZak = 0.97(2)π for the two possible polyacetylene phases with different dimerization. The two dimerized phases therefore belong to different topological classes, such that for a filled band, domain walls have fractional quantum numbers. Our work establishes a new general approach for probing the topological structure of Bloch bands inoptical lattices.},
	language = {en},
	number = {12},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Atala, Marcos and Aidelsburger, Monika and Barreiro, Julio T. and Abanin, Dmitry and Kitagawa, Takuya and Demler, Eugene and Bloch, Immanuel},
	month = dec,
	year = {2013},
	keywords = {Quantum Hall, Ultracold gases},
	pages = {795--800}
}

@book{ortmann_topological_2015,
	title = {Topological {Insulators}: {Fundamentals} and {Perspectives}},
	publisher = {Wiley},
	editor = {Ortmann, Frank and Roche, Stephan and Valenzuela, Sergio O. and Molenkamp, Laurens W.},
	year = {2015}
}

@book{frank_ortmann_topological_2015,
	title = {Topological {Insulators}: {Fundamentals} and {Perspectives}},
	publisher = {Wiley},
	editor = {Frank Ortmann, Stephan Roche, Sergio O. Valenzuela and Molenkamp, Laurens W.},
	year = {2015}
}

@article{jotzu_experimental_2014,
	title = {Experimental realization of the topological {Haldane} model with ultracold fermions},
	volume = {515},
	copyright = {© 2014 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v515/n7526/abs/nature13915.html},
	doi = {10.1038/nature13915},
	abstract = {The Haldane model on a honeycomb lattice is a paradigmatic example of a Hamiltonian featuring topologically distinct phases of matter. It describes a mechanism through which a quantum Hall effect can appear as an intrinsic property of a band structure, rather than being caused by an external magnetic field. Although physical implementation has been considered unlikely, the Haldane model has provided the conceptual basis for theoretical and experimental research exploring topological insulators and superconductors. Here we report the experimental realization of the Haldane model and the characterization of its topological band structure, using ultracold fermionic atoms in a periodically modulated optical honeycomb lattice. The Haldane model is based on breaking both time-reversal symmetry and inversion symmetry. To break time-reversal symmetry, we introduce complex next-nearest-neighbour tunnelling terms, which we induce through circular modulation of the lattice position. To break inversion symmetry, we create an energy offset between neighbouring sites. Breaking either of these symmetries opens a gap in the band structure, which we probe using momentum-resolved interband transitions. We explore the resulting Berry curvatures, which characterize the topology of the lowest band, by applying a constant force to the atoms and find orthogonal drifts analogous to a Hall current. The competition between the two broken symmetries gives rise to a transition between topologically distinct regimes. By identifying the vanishing gap at a single Dirac point, we map out this transition line experimentally and quantitatively compare it to calculations using Floquet theory without free parameters. We verify that our approach, which allows us to tune the topological properties dynamically, is suitable even for interacting fermionic systems. Furthermore, we propose a direct extension to realize spin-dependent topological Hamiltonians.},
	language = {en},
	number = {7526},
	urldate = {2016-08-15},
	journal = {Nature},
	author = {Jotzu, Gregor and Messer, Michael and Desbuquois, Rémi and Lebrat, Martin and Uehlinger, Thomas and Greif, Daniel and Esslinger, Tilman},
	month = nov,
	year = {2014},
	keywords = {Quantum mechanics, Ultracold gases},
	pages = {237--240}
}

@article{baum_coexisting_2015,
	title = {Coexisting {Edge} {States} and {Gapless} {Bulk} in {Topological} {States} of {Matter}},
	volume = {114},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.114.136801},
	doi = {10.1103/PhysRevLett.114.136801},
	abstract = {We consider two-dimensional systems in which edge states coexist with a gapless bulk. Such systems may be constructed, for example, by coupling a gapped two-dimensional state of matter that carries edge states to a gapless two-dimensional system in which the spectrum is composed of a number of Dirac cones. We find that, in the absence of disorder, the edge states could be protected even when the two systems are coupled, due to momentum and energy conservation. We distinguish between weak and strong edge states by the level of their mixing with the bulk. In the presence of disorder, the edge states may be stabilized when the bulk is localized or destabilized when the bulk is metallic. We analyze the conditions under which these two cases occur. Finally, we propose a concrete physical realization for one of our models based on bilayer Hg(Cd)Te quantum wells.},
	number = {13},
	urldate = {2016-08-15},
	journal = {Physical Review Letters},
	author = {Baum, Yuval and Posske, Thore and Fulga, Ion Cosma and Trauzettel, Björn and Stern, Ady},
	month = mar,
	year = {2015},
	pages = {136801}
}

@article{peano_topological_2015,
	title = {Topological {Phases} of {Sound} and {Light}},
	volume = {5},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.5.031011},
	doi = {10.1103/PhysRevX.5.031011},
	abstract = {Topological states of matter are particularly robust, since they exploit global features of a material’s band structure. Topological states have already been observed for electrons, atoms, and photons. It is an outstanding challenge to create a Chern insulator of sound waves in the solid state. In this work, we propose an implementation based on cavity optomechanics in a photonic crystal. The topological properties of the sound waves can be wholly tuned in situ by adjusting the amplitude and frequency of a driving laser that controls the optomechanical interaction between light and sound. The resulting chiral, topologically protected phonon transport can be probed completely optically. Moreover, we identify a regime of strong mixing between photon and phonon excitations, which gives rise to a large set of different topological phases and offers an example of a Chern insulator produced from the interaction between two physically distinct particle species, photons and phonons.},
	number = {3},
	urldate = {2016-08-15},
	journal = {Physical Review X},
	author = {Peano, V. and Brendel, C. and Schmidt, M. and Marquardt, F.},
	month = jul,
	year = {2015},
	pages = {031011}
}

@article{huber_topological_2016,
	title = {Topological mechanics},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n7/full/nphys3801.html},
	doi = {10.1038/nphys3801},
	abstract = {Electronic topological insulators have inspired the design of new mechanical systems that could soon find real-life applications.},
	language = {en},
	number = {7},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Huber, Sebastian D.},
	month = jul,
	year = {2016},
	keywords = {Topological insulators},
	pages = {621--623}
}

@article{lu_topological_2016,
	title = {Topological states in photonic systems},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n7/full/nphys3796.html},
	doi = {10.1038/nphys3796},
	abstract = {Optics played a key role in the discovery of geometric phase. It now joins the journey of exploring topological physics, bringing bosonic topological states that equip us with the ability to make perfect photonic devices using imperfect interfaces.},
	language = {en},
	number = {7},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Lu, Ling and Joannopoulos, John D. and Soljačić, Marin},
	month = jul,
	year = {2016},
	keywords = {Optical physics, Topological insulators},
	pages = {626--629}
}

@article{goldman_topological_2016,
	title = {Topological quantum matter with ultracold gases in optical lattices},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n7/full/nphys3803.html},
	doi = {10.1038/nphys3803},
	abstract = {Since the discovery of topological insulators, many topological phases have been predicted and realized in a range of different systems, providing both fascinating physics and exciting opportunities for devices. And although new materials are being developed and explored all the time, the prospects for probing exotic topological phases would be greatly enhanced if they could be realized in systems that were easily tuned. The flexibility offered by ultracold atoms could provide such a platform. Here, we review the tools available for creating topological states using ultracold atoms in optical lattices, give an overview of the theoretical and experimental advances and provide an outlook towards realizing strongly correlated topological phases.},
	language = {en},
	number = {7},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Goldman, N. and Budich, J. C. and Zoller, P.},
	month = jul,
	year = {2016},
	keywords = {Quantum Hall, Topological insulators, Ultracold gases},
	pages = {639--645}
}

@article{wan_topological_2011,
	title = {Topological semimetal and {Fermi}-arc surface states in the electronic structure of pyrochlore iridates},
	volume = {83},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.83.205101},
	doi = {10.1103/PhysRevB.83.205101},
	abstract = {We investigate novel phases that emerge from the interplay of electron correlations and strong spin-orbit interactions. We focus on describing the topological semimetal, a three-dimensional phase of a magnetic solid, and argue that it may be realized in a class of pyrochlore iridates (such as Y2Ir2O7) based on calculations using the LDA+U method. This state is a three-dimensional analog of graphene with linearly dispersing excitations and provides a condensed-matter realization of Weyl fermions that obeys a two-component Dirac equation. It also exhibits remarkable topological properties manifested by surface states in the form of Fermi arcs, which are impossible to realize in purely two-dimensional band structures. For intermediate correlation strengths, we find this to be the ground state of the pyrochlore iridates, coexisting with noncollinear magnetic order. A narrow window of magnetic “axion” insulator may also be present. An applied magnetic field is found to induce a metallic ground state.},
	number = {20},
	urldate = {2016-08-15},
	journal = {Physical Review B},
	author = {Wan, Xiangang and Turner, Ari M. and Vishwanath, Ashvin and Savrasov, Sergey Y.},
	month = may,
	year = {2011},
	pages = {205101}
}

@article{lu_experimental_2015,
	title = {Experimental observation of {Weyl} points},
	volume = {349},
	copyright = {Copyright © 2015, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/349/6248/622},
	doi = {10.1126/science.aaa9273},
	abstract = {Weyl physics emerges in the laboratory
Weyl fermions—massless particles with half-integer spin—were once mistakenly thought to describe neutrinos. Although not yet observed among elementary particles, Weyl fermions may exist as collective excitations in so-called Weyl semimetals. These materials have an unusual band structure in which the linearly dispersing valence and conduction bands meet at discrete “Weyl points.” Xu et al. used photoemission spectroscopy to identify TaAs as a Weyl semimetal capable of hosting Weyl fermions. In a complementary study, Lu et al. detected the characteristic Weyl points in a photonic crystal. The observation of Weyl physics may enable the discovery of exotic fundamental phenomena.
Science, this issue p. 613 and 622
The massless solutions to the Dirac equation are described by the so-called Weyl Hamiltonian. The Weyl equation requires a particle to have linear dispersion in all three dimensions while being doubly degenerate at a single momentum point. These Weyl points are topological monopoles of quantized Berry flux exhibiting numerous unusual properties. We performed angle-resolved microwave transmission measurements through a double-gyroid photonic crystal with inversion-breaking where Weyl points have been theoretically predicted to occur. The excited bulk states show two linear dispersion bands touching at four isolated points in the three-dimensional Brillouin zone, indicating the observation of Weyl points. This work paves the way to a variety of photonic topological phenomena in three dimensions.
Microwave measurements are used to identify Weyl points in a double-gyroid photonic crystal. [Also see Research Article by Xu et al.]
Microwave measurements are used to identify Weyl points in a double-gyroid photonic crystal. [Also see Research Article by Xu et al.]},
	language = {en},
	number = {6248},
	urldate = {2016-08-15},
	journal = {Science},
	author = {Lu, Ling and Wang, Zhiyu and Ye, Dexin and Ran, Lixin and Fu, Liang and Joannopoulos, John D. and Soljačić, Marin},
	month = aug,
	year = {2015},
	pmid = {26184914},
	pages = {622--624}
}

@article{baum_gapless_2015,
	title = {Gapless topological superconductors: {Model} {Hamiltonian} and realization},
	volume = {92},
	shorttitle = {Gapless topological superconductors},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.92.045128},
	doi = {10.1103/PhysRevB.92.045128},
	abstract = {The existence of an excitation gap in the bulk spectrum is one of the most prominent fingerprints of topological phases of matter. In this paper, we propose a family of two-dimensional Hamiltonians that yield an unusual class D topological superconductor with a gapless bulk spectrum but well-localized Majorana edge states. We perform a numerical analysis for a representative model of this phase and suggest a concrete physical realization by analyzing the effect of magnetic impurities on the surface of a strong topological insulator.},
	number = {4},
	urldate = {2016-08-15},
	journal = {Physical Review B},
	author = {Baum, Yuval and Posske, Thore and Fulga, Ion Cosma and Trauzettel, Björn and Stern, Ady},
	month = jul,
	year = {2015},
	pages = {045128}
}

@article{mahmood_selective_2016-1,
	title = {Selective scattering between {Floquet}-{Bloch} and {Volkov} states in a topological insulator},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n4/abs/nphys3609.html},
	doi = {10.1038/nphys3609},
	abstract = {The coherent optical manipulation of solids is emerging as a promising way to engineer novel quantum states of matter. The strong time-periodic potential of intense laser light can be used to generate hybrid photon–electron states. Interaction of light with Bloch states leads to Floquet–Bloch states, which are essential in realizing new photo-induced quantum phases. Similarly, dressing of free-electron states near the surface of a solid generates Volkov states, which are used to study nonlinear optics in atoms and semiconductors. The interaction of these two dynamic states with each other remains an open experimental problem. Here we use time- and angle-resolved photoemission spectroscopy (Tr-ARPES) to selectively study the transition between these two states on the surface of the topological insulator Bi2Se3. We find that the coupling between the two strongly depends on the electron momentum, providing a route to enhance or inhibit it. Moreover, by controlling the light polarization we can negate Volkov states to generate pure Floquet–Bloch states. This work establishes a systematic path for the coherent manipulation of solids via light–matter interaction.},
	language = {en},
	number = {4},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Mahmood, Fahad and Chan, Ching-Kit and Alpichshev, Zhanybek and Gardner, Dillon and Lee, Young and Lee, Patrick A. and Gedik, Nuh},
	month = apr,
	year = {2016},
	keywords = {Electronic properties and materials, Single photons and quantum effects, Topological insulators},
	pages = {306--310}
}

@article{kong_opportunities_2011,
	title = {Opportunities in chemistry and materials science for topological insulators and their nanostructures},
	volume = {3},
	copyright = {© 2011 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1755-4330},
	url = {http://www.nature.com/nchem/journal/v3/n11/full/nchem.1171.html},
	doi = {10.1038/nchem.1171},
	abstract = {Electrical charges on the boundaries of topological insulators favour forward motion over back-scattering at impurities, producing low-dissipation, metallic states that exist up to room temperature in ambient conditions. These states have the promise to impact a broad range of applications from electronics to the production of energy, which is one reason why topological insulators have become the rising star in condensed-matter physics. There are many challenges in the processing of these exotic materials to use the metallic states in functional devices, and they present great opportunities for the chemistry and materials science research communities.},
	language = {en},
	number = {11},
	urldate = {2016-08-15},
	journal = {Nature Chemistry},
	author = {Kong, Desheng and Cui, Yi},
	month = nov,
	year = {2011},
	keywords = {Materials chemistry, Nanoscale materials, Physical chemistry},
	pages = {845--849}
}

@article{ren_topological_2016,
	title = {Topological phases in two-dimensional materials: a review},
	volume = {79},
	issn = {0034-4885},
	shorttitle = {Topological phases in two-dimensional materials},
	url = {http://stacks.iop.org/0034-4885/79/i=6/a=066501},
	doi = {10.1088/0034-4885/79/6/066501},
	abstract = {Topological phases with insulating bulk and gapless surface or edge modes have attracted intensive attention because of their fundamental physics implications and potential applications in dissipationless electronics and spintronics. In this review, we mainly focus on recent progress in the engineering of topologically nontrivial phases (such as \#\#IMG\#\# [http://ej.iop.org/images/0034-4885/79/6/066501/ropaa15e8ieqn001.gif] \${\textbackslash}mathbbZ\_2\$ topological insulators, quantum anomalous Hall effects, quantum valley Hall effects etc) in two-dimensional systems, including quantum wells, atomic crystal layers of elements from group III to group VII, and the transition metal compounds.},
	language = {en},
	number = {6},
	urldate = {2016-08-15},
	journal = {Rep. Prog. Phys.},
	author = {Ren, Yafei and Qiao, Zhenhua and Niu, Qian},
	year = {2016},
	pages = {066501}
}

@article{liu_quantum_2016,
	title = {The {Quantum} {Anomalous} {Hall} {Effect}: {Theory} and {Experiment}},
	volume = {7},
	shorttitle = {The {Quantum} {Anomalous} {Hall} {Effect}},
	url = {http://dx.doi.org/10.1146/annurev-conmatphys-031115-011417},
	doi = {10.1146/annurev-conmatphys-031115-011417},
	abstract = {The quantum anomalous Hall effect is defined as a quantized Hall effect realized in a system without an external magnetic field. The quantum anomalous Hall effect is a novel manifestation of topological structure in many-electron systems and may have potential applications in future electronic devices. In recent years, the quantum anomalous Hall effect was proposed theoretically and realized experimentally. In this review article, we provide a systematic overview of the theoretical and experimental developments in this field.},
	number = {1},
	urldate = {2016-08-15},
	journal = {Annual Review of Condensed Matter Physics},
	author = {Liu, Chao-Xing and Zhang, Shou-Cheng and Qi, Xiao-Liang},
	year = {2016},
	keywords = {Topological insulators, magnetic semiconductors, quantum Hall effect, topological state},
	pages = {301--321}
}

@article{asorey_space_2016,
	title = {Space, matter and topology},
	volume = {12},
	copyright = {© 2016 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v12/n7/full/nphys3800.html},
	doi = {10.1038/nphys3800},
	abstract = {An old branch of mathematics has paved the way for discovering new phases of matter.},
	language = {en},
	number = {7},
	urldate = {2016-08-15},
	journal = {Nature Physics},
	author = {Asorey, Manuel},
	month = jul,
	year = {2016},
	keywords = {Topological insulators},
	pages = {616--618}
}

@article{hsieh_topological_2008,
	title = {A topological {Dirac} insulator in a quantum spin {Hall} phase},
	volume = {452},
	copyright = {© 2008 Nature Publishing Group},
	issn = {0028-0836},
	url = {http://www.nature.com/nature/journal/v452/n7190/full/nature06843.html},
	doi = {10.1038/nature06843},
	abstract = {When electrons are subject to a large external magnetic field, the conventional charge quantum Hall effect dictates that an electronic excitation gap is generated in the sample bulk, but metallic conduction is permitted at the boundary. Recent theoretical models suggest that certain bulk insulators with large spin–orbit interactions may also naturally support conducting topological boundary states in the quantum limit, which opens up the possibility for studying unusual quantum Hall-like phenomena in zero external magnetic fields. Bulk Bi1-xSbx single crystals are predicted to be prime candidates for one such unusual Hall phase of matter known as the topological insulator. The hallmark of a topological insulator is the existence of metallic surface states that are higher-dimensional analogues of the edge states that characterize a quantum spin Hall insulator. In addition to its interesting boundary states, the bulk of Bi1-xSbx is predicted to exhibit three-dimensional Dirac particles, another topic of heightened current interest following the new findings in two-dimensional graphene and charge quantum Hall fractionalization observed in pure bismuth. However, despite numerous transport and magnetic measurements on the Bi1-xSbx family since the 1960s, no direct evidence of either topological Hall states or bulk Dirac particles has been found. Here, using incident-photon-energy-modulated angle-resolved photoemission spectroscopy (IPEM-ARPES), we report the direct observation of massive Dirac particles in the bulk of Bi0.9Sb0.1, locate the Kramers points at the sample’s boundary and provide a comprehensive mapping of the Dirac insulator’s gapless surface electron bands. These findings taken together suggest that the observed surface state on the boundary of the bulk insulator is a realization of the ‘topological metal’. They also suggest that this material has potential application in developing next-generation quantum computing devices that may incorporate ‘light-like’ bulk carriers and spin-textured surface currents.},
	language = {en},
	number = {7190},
	urldate = {2016-08-15},
	journal = {Nature},
	author = {Hsieh, D. and Qian, D. and Wray, L. and Xia, Y. and Hor, Y. S. and Cava, R. J. and Hasan, M. Z.},
	month = apr,
	year = {2008},
	pages = {970--974}
}

@article{fu_topological_2007,
	title = {Topological insulators with inversion symmetry},
	volume = {76},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.76.045302},
	doi = {10.1103/PhysRevB.76.045302},
	abstract = {Topological insulators are materials with a bulk excitation gap generated by the spin-orbit interaction that are different from conventional insulators. This distinction is characterized by Z2 topological invariants, which characterize the ground state. In two dimensions, there is a single Z2 invariant that distinguishes the ordinary insulator from the quantum spin-Hall phase. In three dimensions, there are four Z2 invariants that distinguish the ordinary insulator from “weak” and “strong” topological insulators. These phases are characterized by the presence of gapless surface (or edge) states. In the two-dimensional quantum spin-Hall phase and the three-dimensional strong topological insulator, these states are robust and are insensitive to weak disorder and interactions. In this paper, we show that the presence of inversion symmetry greatly simplifies the problem of evaluating the Z2 invariants. We show that the invariants can be determined from the knowledge of the parity of the occupied Bloch wave functions at the time-reversal invariant points in the Brillouin zone. Using this approach, we predict a number of specific materials that are strong topological insulators, including the semiconducting alloy Bi1−xSbx as well as α−Sn and HgTe under uniaxial strain. This paper also includes an expanded discussion of our formulation of the topological insulators in both two and three dimensions, as well as implications for experiments.},
	number = {4},
	urldate = {2016-08-15},
	journal = {Physical Review B},
	author = {Fu, Liang and Kane, C. L.},
	month = jul,
	year = {2007},
	pages = {045302}
}

@article{hatsugai_topological_1997,
	title = {Topological aspects of the quantum {Hall} effect},
	volume = {9},
	issn = {0953-8984},
	url = {http://stacks.iop.org/0953-8984/9/i=12/a=003},
	abstract = {The quantum Hall effect is a typical realization of topological effects in condensed matter physics. In this article, some of the topological aspects of the quantum Hall effect are reviewed. For the lattice fermions, the Hall conductance of the system is expressed in terms of two different topological invariants. One is the famous TKNN integer which is related to the bulk state. The other is the winding number of the edge state on the complex-energy surface which is generally a high-genus Riemann surface. We will describe them in detail.},
	number = {12},
	journal = {Journal of Physics: Condensed Matter},
	author = {Hatsugai, Y},
	year = {1997},
	pages = {2507--}
}
@incollection{doucot_quantum_2005,
	title = {The {Quantum} {Hall} {Effect} - {Poincaré} {Seminar} 2004},
	url = {http://www.springer.com/la/book/9783764373009},
	publisher = {Springer},
	author = {von Klitzing, K.},
	editor = {Doucot, B. and Pasquier, B. and Rivasseau, V.},
	year = {2005},
	pages = {1--21}
}

@article{zutic_spintronics:_2004,
	title = {Spintronics: {Fundamentals} and applications},
	volume = {76},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.76.323},
	number = {2},
	journal = {Rev. Mod. Phys.},
	author = {Zutic, Igor and Fabian, Jaroslav and Das Sarma, S.},
	month = apr,
	year = {2004},
	pages = {323--410}
}

@article{zheng_floquet_2014,
	title = {Floquet {Topological} {States} in {Shaking} {Optical} {Lattices}},
	volume = {-},
	journal = {arXiv:1402.4034 [cond-mat.quant-gas]},
	author = {Zheng, Wei and Zhai, Hui},
	year = {2014},
	pages = {--}
}

@article{zhou_optical_2011,
	title = {Optical response of graphene under intense terahertz fields},
	volume = {83},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.83.245436},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Zhou, Y. and Wu, M. W.},
	month = jun,
	year = {2011},
	pages = {245436--}
}

@article{zhou_aspects_2014,
	title = {Aspects of {Floquet} bands and topological phase transitions in a continuously driven superlattice},
	volume = {87},
	issn = {1434-6028},
	url = {http://dx.doi.org/10.1140/epjb/e2014-50465-9},
	number = {9},
	journal = {The European Physical Journal B},
	author = {Zhou, Longwen and Wang, Hailong and Ho, Derek Y.H. and Gong, Jiangbin},
	year = {2014},
	keywords = {Mesoscopic and Nanoscale Systems},
	pages = {1--13--}
}

@article{zhao_modeling_2009,
	title = {Modeling edge effects in graphene nanoribbon field-effect transistors with real and mode space methods},
	volume = {105},
	url = {http://link.aip.org/link/?JAP/105/034503/1},
	doi = {10.1063/1.3073875},
	number = {3},
	journal = {Journal of Applied Physics},
	author = {Zhao, Pei and Guo, Jing},
	year = {2009},
	keywords = {Green's function methods, Poisson equation, field effect transistors, graphene, nanoelectronics, semiconductor device models, semiconductor materials},
	pages = {034503}
}

@article{zhang_direct_2009,
	title = {Direct observation of a widely tunable bandgap in bilayer graphene},
	volume = {459},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature08105},
	number = {7248},
	journal = {Nature},
	author = {Zhang, Yuanbo and Tang, Tsung-Ta and Girit, Caglar and Hao, Zhao and Martin, Michael C. and Zettl, Alex and Crommie, Michael F. and Shen, Y. Ron and Wang, Feng},
	month = jun,
	year = {2009},
	pages = {820--823}
}

@article{zhang_experimental_2005,
	title = {Experimental observation of the quantum {Hall} effect and {Berry}'s phase in graphene},
	volume = {438},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature04235},
	number = {7065},
	journal = {Nature},
	author = {Zhang, Yuanbo and Tan, Yan-Wen and Stormer, Horst L. and Kim, Philip},
	month = nov,
	year = {2005},
	pages = {201--204}
}

@article{zhang_valley_2013,
	title = {Valley {Chern} numbers and boundary modes in gapped bilayer graphene},
	volume = {110},
	url = {http://www.pnas.org/content/110/26/10546.abstract},
	doi = {10.1073/pnas.1308853110},
	abstract = {Electronic states at domain walls in bilayer graphene are studied by analyzing their four- and two-band continuum models, by performing numerical calculations on the lattice, and by using quantum geometric arguments. The continuum theories explain the distinct electronic properties of boundary modes localized near domain walls formed by interlayer electric field reversal, by interlayer stacking reversal, and by simultaneous reversal of both quantities. Boundary mode properties are related to topological transitions and gap closures, which occur in the bulk Hamiltonian parameter space. The important role played by intervalley coupling effects not directly captured by the continuum model is addressed using lattice calculations for specific domain wall structures.},
	number = {26},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Zhang, Fan and MacDonald, Allan H. and Mele, Eugene J.},
	month = jun,
	year = {2013},
	pages = {10546--10551}
}

@article{yang_floquet_nodate,
	title = {Floquet {Topological} {Superfluid} and {Majorana} {Zero} {Modes} in {Two}-{Dimensional} {Periodically} {Driven} {Fermi} {Systems}},
	url = {http://arxiv.org/abs/1410.5035},
	journal = {arXiv:1410.5035 [cond-mat.quant-gas]},
	author = {Yang, Xiaosen}
}

@article{xiao_berry_2010,
	title = {Berry phase effects on electronic properties},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.82.1959},
	number = {3},
	journal = {Rev. Mod. Phys.},
	author = {Xiao, Di and Chang, Ming-Che and Niu, Qian},
	month = jul,
	year = {2010},
	pages = {1959--2007}
}

@article{wakabayashi_edge_nodate,
	title = {Edge {States} and {Flat} {Bands} of {Graphene} {Nanoribbons} with {Edge} {Modification}},
	volume = {79},
	number = {3},
	journal = {J. Phys. Soc. Jpn.},
	author = {Wakabayashi, Katsunori and Okada, Susumu and Tomita, Ryutaro and Fujimoto, Shigeo and Natsume, Yuhei},
	pages = {034706--}
}

@article{usaj_irradiated_2014,
	title = {Irradiated graphene as a tunable {Floquet} topological insulator},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.115423},
	doi = {10.1103/PhysRevB.90.115423},
	number = {11},
	journal = {Phys. Rev. B},
	author = {Usaj, Gonzalo and Perez-Piskunow, P. M. and Foa Torres, L. E. F. and Balseiro, C. A.},
	month = sep,
	year = {2014},
	pages = {115423}
}

@article{thouless_quantized_1982,
	title = {Quantized {Hall} {Conductance} in a {Two}-{Dimensional} {Periodic} {Potential}},
	volume = {49},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.49.405},
	number = {6},
	journal = {Phys. Rev. Lett.},
	author = {Thouless, D. J. and Kohmoto, M. and Nightingale, M. P. and den Nijs, M.},
	month = aug,
	year = {1982},
	pages = {405--408}
}

@article{xia_ultrafast_2009,
	title = {Ultrafast graphene photodetector},
	volume = {4},
	issn = {1748-3387},
	url = {http://dx.doi.org/10.1038/nnano.2009.292},
	number = {12},
	journal = {Nat Nano},
	author = {Xia, Fengnian and Mueller, Thomas and Lin, Yu-ming and Valdes-Garcia, Alberto and Avouris, Phaedon},
	month = dec,
	year = {2009},
	pages = {839--843}
}

@article{wang_observation_2013,
	title = {Observation of {Floquet}-{Bloch} {States} on the {Surface} of a {Topological} {Insulator}},
	volume = {342},
	url = {http://www.sciencemag.org/content/342/6157/453.abstract},
	doi = {10.1126/science.1239834},
	abstract = {The unique electronic properties of the surface electrons in a topological insulator are protected by time-reversal symmetry. Circularly polarized light naturally breaks time-reversal symmetry, which may lead to an exotic surface quantum Hall state. Using time- and angle-resolved photoemission spectroscopy, we show that an intense ultrashort midinfrared pulse with energy below the bulk band gap hybridizes with the surface Dirac fermions of a topological insulator to form Floquet-Bloch bands. These photon-dressed surface bands exhibit polarization-dependent band gaps at avoided crossings. Circularly polarized photons induce an additional gap at the Dirac point, which is a signature of broken time-reversal symmetry on the surface. These observations establish the Floquet-Bloch bands in solids and pave the way for optical manipulation of topological quantum states of matter.},
	number = {6157},
	journal = {Science},
	author = {Wang, Y. H. and Steinberg, H. and Jarillo-Herrero, P. and Gedik, N.},
	month = oct,
	year = {2013},
	pages = {453--457}
}

@article{wakabayashi_edge_2010,
	title = {Edge {States} and {Flat} {Bands} of {Graphene} {Nanoribbons} with {Edge} {Modification}},
	volume = {79},
	number = {3},
	journal = {J. Phys. Soc. Jpn.},
	author = {Wakabayashi, Katsunori and Okada, Susumu and Tomita, Ryutaro and Fujimoto, Shigeo and Natsume, Yuhei},
	year = {2010},
	pages = {034706--}
}

@article{usaj_edge_2009,
	title = {Edge states interferometry and spin rotations in zigzag graphene nanoribbons},
	volume = {80},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.80.081414},
	doi = {10.1103/PhysRevB.80.081414},
	number = {8},
	journal = {Phys. Rev. B},
	author = {Usaj, Gonzalo},
	month = aug,
	year = {2009},
	pages = {081414}
}

@article{tielrooij_photoexcitation_2013,
	title = {Photoexcitation cascade and multiple hot-carrier generation in graphene},
	volume = {9},
	issn = {1745-2481},
	url = {http://dx.doi.org/10.1038/nphys2564},
	journal = {Nature Physics},
	author = {Tielrooij, K. J. and Song, J. C. W. and Jensen, S. A. and Centeno, A. and Pesquera, A. and Zurutuza Elorza, A. and Bonn, M. and Levitov, L. S. and Koppens, F. H. L.},
	month = feb,
	year = {2013},
	pages = {248}
}

@article{thakurathi_majorana_2014,
	title = {Majorana edge modes in the {Kitaev} model},
	volume = {89},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.89.235434},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Thakurathi, Manisha and Sengupta, K. and Sen, Diptiman},
	month = jun,
	year = {2014},
	pages = {235434--}
}

@article{thakurathi_floquet_2013,
	title = {Floquet generation of {Majorana} end modes and topological invariants},
	volume = {88},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.155133},
	number = {15},
	journal = {Phys. Rev. B},
	author = {Thakurathi, Manisha and Patel, Aavishkar A. and Sen, Diptiman and Dutta, Amit},
	month = oct,
	year = {2013},
	pages = {155133--}
}

@article{tenenbaum_katan_modulated_2013,
	title = {Modulated {Floquet} {Topological} {Insulators}},
	volume = {110},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.110.016802},
	number = {1},
	journal = {Phys. Rev. Lett.},
	author = {Tenenbaum Katan, Yaniv and Podolsky, Daniel},
	month = jan,
	year = {2013},
	pages = {016802--}
}

@article{takayoshi_magnetization_2014,
	title = {Magnetization and phase transition induced by circularly polarized laser in quantum magnets},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.085150},
	abstract = {We theoretically predict a nonequilibrium phase transition in quantum spin systems induced by a laser, which provides a purely quantum-mechanical way of coherently controlling magnetization. Namely, when a circularly polarized laser is applied to a spin system, the magnetic component of a laser is shown to induce a magnetization normal to the plane of polarization, leading to an ultrafast phase transition. We first demonstrate this phenomenon numerically for an S=1 antiferromagnetic Heisenberg spin chain, where a new state emerges with magnetization perpendicular to the polarization plane of the laser in place of the topologically ordered Haldane state. We then elucidate its physical mechanism by mapping the system to an effective static model. The theory also indicates that the phenomenon should occur in general quantum spin systems with a magnetic anisotropy. The required laser frequency is in the terahertz range, with the required intensity being within a prospective experimental feasibility.},
	number = {8},
	journal = {Phys. Rev. B},
	author = {Takayoshi, Shintaro and Aoki, Hideo and Oka, Takashi},
	month = aug,
	year = {2014},
	pages = {085150--}
}

@article{tahir_photoinduced_2014,
	title = {Photoinduced quantum spin and valley {Hall} effects, and orbital magnetization in monolayer \${\textbackslash}{mathrmMoS}\_2\$},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.125438},
	number = {12},
	journal = {Phys. Rev. B},
	author = {Tahir, M. and Manchon, A. and Schwingenschlögl, U.},
	month = sep,
	year = {2014},
	pages = {125438--}
}

@article{suenaga_atom-by-atom_2010,
	title = {Atom-by-atom spectroscopy at graphene edge},
	volume = {468},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature09664},
	number = {7327},
	journal = {Nature},
	author = {Suenaga, Kazu and Koshino, Masanori},
	month = dec,
	year = {2010},
	pages = {1088--1090}
}

@article{suarez_morell_radiation_2012,
	title = {Radiation effects on the electric properties of bilayer graphene},
	volume = {86},
	journal = {Phys. Rev. B},
	author = {Suárez Morell, Eric and Foa Torres, L. E. F.},
	year = {2012},
	pages = {125449--}
}

@article{shirley_solution_1965,
	title = {Solution of the {Schrödinger} {Equation} with a {Hamiltonian} {Periodic} in {Time}},
	volume = {138},
	url = {http://link.aps.org/doi/10.1103/PhysRev.138.B979},
	doi = {10.1103/PhysRev.138.B979},
	number = {4B},
	journal = {Phys. Rev.},
	author = {Shirley, Jon H.},
	month = may,
	year = {1965},
	pages = {B979--B987}
}

@article{schomerus_helical_2010,
	title = {Helical scattering and valleytronics in bilayer graphene},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.82.165409},
	number = {16},
	journal = {Phys. Rev. B},
	author = {Schomerus, Henning},
	month = oct,
	year = {2010},
	pages = {165409--}
}

@article{scholz_interplay_2013,
	title = {Interplay between spin-orbit interactions and a time-dependent electromagnetic field in monolayer graphene},
	volume = {88},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.045118},
	number = {4},
	journal = {Phys. Rev. B},
	author = {Scholz, Andreas and López, Alexander and Schliemann, John},
	month = jul,
	year = {2013},
	pages = {045118--}
}

@article{tenenbaum_katan_generation_2013,
	title = {Generation and manipulation of localized modes in {Floquet} topological insulators},
	volume = {88},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.224106},
	number = {22},
	journal = {Phys. Rev. B},
	author = {Tenenbaum Katan, Yaniv and Podolsky, Daniel},
	month = dec,
	year = {2013},
	pages = {224106--}
}

@article{tahir_unconventional_2016,
	title = {Unconventional quantum {Hall} effect in {Floquet} topological insulators},
	journal = {https://arxiv.org/abs/1607.06119},
	author = {Tahir, M. and Vasilopoulos, P. and Schwingenschlog, U.},
	year = {2016}
}

@article{syzranov_strongly_2013,
	title = {Strongly anisotropic {Dirac} quasiparticles in irradiated graphene},
	volume = {88},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.241112},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Syzranov, S. V. and Rodionov, Ya. I. and Kugel, K. I. and Nori, F.},
	month = dec,
	year = {2013},
	pages = {241112--}
}

@article{syzranov_effect_2008,
	title = {Effect of radiation on transport in graphene},
	volume = {78},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.78.045407},
	number = {4},
	journal = {Phys. Rev. B},
	author = {Syzranov, S. V. and Fistul, M. V. and Efetov, K. B.},
	month = jul,
	year = {2008},
	pages = {045407--}
}

@article{stefanucci_time-dependent_2008,
	title = {Time-dependent approach to electron pumping in open quantum systems},
	volume = {77},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.77.075339},
	doi = {10.1103/PhysRevB.77.075339},
	number = {7},
	journal = {Phys. Rev. B},
	author = {Stefanucci, G. and Kurth, S. and Rubio, A. and Gross, E. K. U.},
	month = feb,
	year = {2008},
	pages = {075339}
}

@article{seetharam_controlled_nodate,
	title = {Controlled {Population} of {Floquet}-{Bloch} {States} via {Coupling} to {Bose} and {Fermi} {Baths}},
	journal = {arXiv:1502.02664 [cond-mat.mes-hall]},
	author = {Seetharam, Karthik I. and Bardyn, Charles-Edouard and Lindner, Netanel H. and Rudner, Mark S. and Refael, Gil}
}

@article{savelev_current_2012,
	title = {Current {Resonances} in {Graphene} with {Time}-{Dependent} {Potential} {Barriers}},
	volume = {109},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.109.226602},
	abstract = {A method is derived to solve the massless Dirac-Weyl equation describing electron transport in a monolayer of graphene with a scalar potential barrier U(x,t), homogeneous in the y direction, of arbitrary space and time dependence. Resonant enhancement of both electron backscattering and currents, across and along the barrier, is predicted when the modulation frequencies satisfy certain resonance conditions. These conditions resemble those for Shapiro steps of driven Josephson junctions. Surprisingly, we find a nonzero y component of the current for carriers of zero momentum along the y-axis.},
	number = {22},
	journal = {Phys. Rev. Lett.},
	author = {Savel'ev, Sergey E. and Häusler, Wolfgang and Hänggi, Peter},
	month = nov,
	year = {2012},
	pages = {226602--}
}

@article{sato_floquet_2014,
	title = {Floquet {Majorana} {Edge} {Mode} and {Non}-{Abelian} {Anyons} in a {Driven} {Kitaev} {Model}},
	volume = {-},
	journal = {arXiv:1404.2010 [cond-mat.str-el]},
	author = {Sato, Masahiro and Sasaki, Yuki and Oka, Takashi},
	year = {2014},
	pages = {--}
}

@article{san-jose_single-parameter_2011,
	title = {Single-parameter pumping in graphene},
	volume = {84},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.84.155408},
	number = {15},
	journal = {Phys. Rev. B},
	author = {San-Jose, Pablo and Prada, Elsa and Kohler, Sigmund and Schomerus, Henning},
	month = oct,
	year = {2011},
	pages = {155408--}
}

@article{sambe_steady_1973,
	title = {Steady {States} and {Quasienergies} of a {Quantum}-{Mechanical} {System} in an {Oscillating} {Field}},
	volume = {7},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.7.2203},
	doi = {10.1103/PhysRevA.7.2203},
	number = {6},
	journal = {Phys. Rev. A},
	author = {Sambe, Hideo},
	month = jun,
	year = {1973},
	pages = {2203--2213}
}

@book{saito_physical_1998,
	title = {Physical {Properties} of {Carbon} {Nanotubes}},
	publisher = {Imperial College Press, London},
	author = {Saito, R. and Dresselhaus, G. and Dresselhaus, M. S.},
	year = {1998}
}

@article{rudner_anomalous_2013,
	title = {Anomalous edge states and the bulk-edge correspondence for periodically-driven two dimensional systems},
	volume = {3},
	journal = {Phys. Rev. X},
	author = {Rudner, Mark S. and Lindner, Netanel H. and Berg, Erez and Levin, Michael},
	year = {2013},
	pages = {031005}
}

@article{reynoso_unpaired_2013,
	title = {Unpaired {Floquet} {Majorana} fermions without magnetic fields},
	volume = {87},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.87.115420},
	number = {11},
	journal = {Phys. Rev. B},
	author = {Reynoso, Andres A. and Frustaglia, Diego},
	month = mar,
	year = {2013},
	pages = {115420--}
}

@article{rechtsman_photonic_2013,
	title = {Photonic {Floquet} topological insulators},
	volume = {496},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature12066},
	number = {7444},
	journal = {Nature},
	author = {Rechtsman, Mikael C. and Zeuner, Julia M. and Plotnik, Yonatan and Lumer, Yaakov and Podolsky, Daniel and Dreisow, Felix and Nolte, Stefan and Segev, Mordechai and Szameit, Alexander},
	month = apr,
	year = {2013},
	pages = {196--200}
}

@article{savelev_massless_2011,
	title = {Massless {Dirac} fermions in a laser field as a counterpart of graphene superlattices},
	volume = {84},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.84.035428},
	number = {3},
	journal = {Phys. Rev. B},
	author = {Savel'ev, Sergey E. and Alexandrov, Alexandre S.},
	month = jul,
	year = {2011},
	pages = {035428--}
}

@article{san-jose_laser-induced_nodate,
	title = {Laser-induced quantum pumping in graphene},
	url = {http://arxiv.org/abs/1206.4411},
	journal = {arXiv:1206.4411},
	author = {San-Jose, Pablo and Prada, Elsa and Schomerus, Henning and Kohler, Sigmund}
}

@article{rodriguez-lopez_dirac_2013,
	title = {Dirac fermion time-{Floquet} crystal: manipulating {Dirac} points},
	journal = {arXiv:1312.0642 [cond-mat.mes-hall]},
	author = {Rodriguez-Lopez, P. and Betouras, J. J. and Savelev, S. E.},
	year = {2013}
}

@article{rocha_ac_2010,
	title = {ac transport in graphene-based {Fabry}-{Pérot} devices},
	volume = {81},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.81.115435},
	number = {11},
	journal = {Phys. Rev. B},
	author = {Rocha, Claudia G. and Torres, Luis E. F. Foa and Cuniberti, Gianaurelio},
	month = mar,
	year = {2010},
	pages = {115435--}
}

@article{ridolfi_tight-binding_2015,
	title = {A tight-binding model for {MoS} 2 monolayers},
	volume = {27},
	issn = {0953-8984},
	url = {http://stacks.iop.org/0953-8984/27/i=36/a=365501},
	abstract = {We propose an accurate tight-binding parametrization for the band structure of MoS 2 monolayers near the main energy gap. We introduce a generic and straightforward derivation for the band energies equations that could be employed for other monolayer dichalcogenides. A parametrization that includes spin-orbit coupling is also provided. The proposed set of model parameters reproduce both the correct orbital compositions and location of valence and conductance band in comparison with ab initio calculations. The model gives a suitable starting point for realistic large-scale atomistic electronic transport calculations.},
	number = {36},
	journal = {Journal of Physics: Condensed Matter},
	author = {Ridolfi, E and Le, D and Rahman, T S and Mucciolo, E R and Lewenkopf, C H},
	year = {2015},
	pages = {365501--}
}

@article{ren_terahertz_2012,
	title = {Terahertz and {Infrared} {Spectroscopy} of {Gated} {Large}-{Area} {Graphene}},
	volume = {12},
	issn = {1530-6984},
	url = {http://dx.doi.org/10.1021/nl301496r},
	doi = {10.1021/nl301496r},
	number = {7},
	journal = {Nano Letters},
	author = {Ren, Lei and Zhang, Qi and Yao, Jun and Sun, Zhengzong and Kaneko, Ryosuke and Yan, Zheng and Nanot, Sébastien and Jin, Zhong and Kawayama, Iwao and Tonouchi, Masayoshi and Tour, James M. and Kono, Junichiro},
	month = jun,
	year = {2012},
	pages = {3711--3715}
}

@article{ren_carbon_2009,
	title = {Carbon {Nanotube} {Terahertz} {Polarizer}},
	volume = {9},
	issn = {1530-6984},
	url = {http://dx.doi.org/10.1021/nl900815s},
	doi = {10.1021/nl900815s},
	abstract = {We describe a film of highly aligned single-walled carbon nanotubes that acts as an excellent terahertz linear polarizer. There is virtually no attenuation (strong absorption) when the terahertz polarization is perpendicular (parallel) to the nanotube axis. From the data, the reduced linear dichrosim was calculated to be 3, corresponding to a nematic order parameter of 1, which demonstrates nearly perfect alignment as well as intrinsically anisotropic terahertz response of single-walled carbon nanotubes in the film. We describe a film of highly aligned single-walled carbon nanotubes that acts as an excellent terahertz linear polarizer. There is virtually no attenuation (strong absorption) when the terahertz polarization is perpendicular (parallel) to the nanotube axis. From the data, the reduced linear dichrosim was calculated to be 3, corresponding to a nematic order parameter of 1, which demonstrates nearly perfect alignment as well as intrinsically anisotropic terahertz response of single-walled carbon nanotubes in the film.},
	number = {7},
	journal = {Nano Letters},
	author = {Ren, Lei and Pint, Cary L. and Booshehri, Layla G. and Rice, William D. and Wang, Xiangfeng and Hilton, David J. and Takeya, Kei and Kawayama, Iwao and Tonouchi, Masayoshi and Hauge, Robert H. and Kono, Junichiro},
	month = jun,
	year = {2009},
	pages = {2610--2613}
}

@article{rahav_effective_2003,
	title = {Effective {Hamiltonians} for periodically driven systems},
	volume = {68},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.68.013820},
	number = {1},
	journal = {Phys. Rev. A},
	author = {Rahav, Saar and Gilary, Ido and Fishman, Shmuel},
	month = jul,
	year = {2003},
	pages = {013820--}
}

@article{quelle_topological_nodate,
	title = {Topological {Floquet} states on a {Möbius} band irradiated by circularly polarised light},
	journal = {arXiv:1408.3087 [cond-mat.mes-hall]},
	author = {Quelle, A. and Beugeling, W. and Smith, C. Morais}
}

@article{prada_quantum_2009,
	title = {Quantum pumping in graphene},
	volume = {80},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.80.245414},
	doi = {10.1103/PhysRevB.80.245414},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Prada, E. and San-Jose, P. and Schomerus, H.},
	month = dec,
	year = {2009},
	pages = {245414}
}

@article{platero_photon-assisted_2004,
	title = {Photon-assisted transport in semiconductor nanostructures},
	volume = {395},
	issn = {0370-1573},
	url = {http://www.sciencedirect.com/science/article/pii/S0370157304000304},
	doi = {10.1016/j.physrep.2004.01.004},
	number = {1–2},
	journal = {Physics Reports},
	author = {Platero, Gloria and Aguado, Ramón},
	year = {2004},
	keywords = {Photon-assisted tunneling},
	pages = {1 -- 157}
}

@article{pisana_breakdown_2007,
	title = {Breakdown of the adiabatic {Born}-{Oppenheimer} approximation in graphene},
	volume = {6},
	issn = {1476-1122},
	url = {http://dx.doi.org/10.1038/nmat1846},
	number = {3},
	journal = {Nat Mater},
	author = {Pisana, Simone and Lazzeri, Michele and Casiraghi, Cinzia and Novoselov, Kostya S. and Geim, A. K. and Ferrari, Andrea C. and Mauri, Francesco},
	month = mar,
	year = {2007},
	pages = {198--201}
}

@article{peres_colloquium:_2010,
	title = {Colloquium: {The} transport properties of graphene: {An} introduction},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.82.2673},
	number = {3},
	journal = {Rev. Mod. Phys.},
	author = {Peres, N. M. R.},
	month = sep,
	year = {2010},
	pages = {2673--2700}
}

@article{oka_photovoltaic_2009,
	title = {Photovoltaic {Hall} effect in graphene},
	volume = {79},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.79.081406},
	number = {8},
	journal = {Phys. Rev. B},
	author = {Oka, Takashi and Aoki, Hideo},
	month = feb,
	year = {2009},
	pages = {081406--}
}

@article{novoselov_two-dimensional_2005,
	title = {Two-dimensional gas of massless {Dirac} fermions in graphene},
	volume = {438},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature04233},
	number = {7065},
	journal = {Nature},
	author = {Novoselov, K. S. and Geim, A. K. and Morozov, S. V. and Jiang, D. and Katsnelson, M. I. and Grigorieva, I. V. and Dubonos, S. V. and Firsov, A. A.},
	month = nov,
	year = {2005},
	pages = {197--200}
}

@article{moskalets_floquet_2002,
	title = {Floquet scattering theory of quantum pumps},
	volume = {66},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.66.205320},
	number = {20},
	journal = {Phys. Rev. B},
	author = {Moskalets, M. and Büttiker, M.},
	month = nov,
	year = {2002},
	pages = {205320--}
}

@article{mori_floquet_nodate,
	title = {Floquet resonant states and validity of the {Floquet}-{Magnus} expansion in the periodically driven {Friedrichs} models},
	url = {http://arxiv.org/abs/1412.6738},
	journal = {arXiv:1412.6738 [cond-mat.stat-mech]},
	author = {Mori, Takashi}
}

@article{moore_birth_2010,
	title = {The birth of topological insulators},
	volume = {464},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature08916},
	abstract = {Certain insulators have exotic metallic states on their surfaces. These states are formed by topological effects that also render the electrons travelling on such surfaces insensitive to scattering by impurities. Such topological insulators may provide new routes to generating novel phases and particles, possibly finding uses in technological applications in spintronics and quantum computing.},
	number = {7286},
	journal = {Nature},
	author = {Moore, Joel E.},
	year = {2010},
	pages = {194--198}
}

@article{mciver_control_2012,
	title = {Control over topological insulator photocurrents with light polarization},
	volume = {7},
	issn = {1748-3387},
	url = {http://dx.doi.org/10.1038/nnano.2011.214},
	number = {2},
	journal = {Nat Nano},
	author = {McIver, J. W. and Hsieh, D. and Steinberg, H. and Jarillo-Herrero, P. and Gedik, N.},
	month = feb,
	year = {2012},
	pages = {96--100}
}

@article{liu_optical_2012,
	title = {Optical field modulation on the group delay of chiral tunneling in graphene},
	volume = {14},
	issn = {1367-2630},
	url = {http://stacks.iop.org/1367-2630/14/i=1/a=013012},
	abstract = {The influences of optical fields on the group delay of chiral tunneling in graphene are investigated in real time using the finite-difference time-domain method. The group delay of tunneling electrons irradiated by an optical field is significantly different from that observed in traditional quantum tunneling. We found that when the barrier width increases, the group delay becomes constant for the reflected wave packet, but increases linearly for the transmitted wave packet. This peculiar tunneling effect can be attributed to current leakage in a time-dependent barrier generated via the optical Stark effect.},
	number = {1},
	journal = {New Journal of Physics},
	author = {Liu, Jiang-Tao and Su, Fu-Hai and Wang, Hai and Deng, Xin-Hua},
	year = {2012},
	pages = {013012--}
}

@article{liu_classification_nodate,
	title = {Classification of {Floquet} {Statistical} {Distribution} for {Time}-{Periodic} {Open} {Systems}},
	url = {http://arxiv.org/abs/1410.0990},
	journal = {arXiv:1410.0990 [cond-mat.stat-mech]},
	author = {Liu, Dong E.}
}

@article{lindner_floquet_2011,
	title = {Floquet topological insulator in semiconductor quantum wells},
	volume = {7},
	issn = {1745-2473},
	url = {http://dx.doi.org/10.1038/nphys1926},
	number = {6},
	journal = {Nat Phys},
	author = {Lindner, Netanel H. and Refael, Gil and Galitski, Victor},
	month = jun,
	year = {2011},
	pages = {490--495}
}

@article{perez-piskunow_floquet_2014,
	title = {Floquet chiral edge states in graphene},
	volume = {89},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.89.121401},
	doi = {10.1103/PhysRevB.89.121401},
	number = {12},
	journal = {Phys. Rev. B},
	author = {Perez-Piskunow, P. M. and Usaj, Gonzalo and Balseiro, C. A. and Foa Torres, L. E. F.},
	month = mar,
	year = {2014},
	pages = {121401(R)}
}

@article{nunez_trigonal_2011,
	title = {Trigonal distortion of topologically confined channels in bilayer graphene},
	volume = {98},
	url = {http://dx.doi.org/10.1063/1.3605568},
	number = {26},
	journal = {Appl. Phys. Lett.},
	author = {Nunez, A. S. and Morell, E. Suarez and Vargas, P.},
	month = jun,
	year = {2011},
	keywords = {band structure, graphene},
	pages = {262107--3}
}

@article{novoselov_roadmap_2012,
	title = {A roadmap for graphene},
	volume = {490},
	issn = {0028-0836},
	url = {http://dx.doi.org/10.1038/nature11458},
	number = {7419},
	journal = {Nature},
	author = {Novoselov, K. S. and Falko, V. I. and Colombo, L. and Gellert, P. R. and Schwab, M. G. and Kim, K.},
	month = oct,
	year = {2012},
	pages = {192--200}
}

@article{nayak_non-abelian_2008,
	title = {Non-{Abelian} anyons and topological quantum computation},
	volume = {80},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.80.1083},
	number = {3},
	journal = {Rev. Mod. Phys.},
	author = {Nayak, Chetan and Simon, Steven H. and Stern, Ady and Freedman, Michael and Das Sarma, Sankar},
	month = sep,
	year = {2008},
	pages = {1083--1159}
}

@article{mccann_landau-level_2006,
	title = {Landau-{Level} {Degeneracy} and {Quantum} {Hall} {Effect} in a {Graphite} {Bilayer}},
	volume = {96},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.96.086805},
	number = {8},
	journal = {Phys. Rev. Lett.},
	author = {McCann, Edward and Fal'ko, Vladimir I.},
	month = mar,
	year = {2006},
	pages = {086805--}
}

@article{martin_topological_2008,
	title = {Topological {Confinement} in {Bilayer} {Graphene}},
	volume = {100},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.100.036804},
	number = {3},
	journal = {Phys. Rev. Lett.},
	author = {Martin, Ivar and Blanter, Ya. M. and Morpurgo, A. F.},
	month = jan,
	year = {2008},
	pages = {036804--}
}

@article{lim_mass_2014,
	title = {Mass and {Chirality} {Inversion} of a {Dirac} {Cone} {Pair} in {Stückelberg} {Interferometry}},
	volume = {112},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.112.155302},
	number = {15},
	journal = {Phys. Rev. Lett.},
	author = {Lim, Lih-King and Fuchs, Jean-Noël and Montambaux, Gilles},
	month = apr,
	year = {2014},
	pages = {155302--}
}

@article{lazzeri_nonadiabatic_2006,
	title = {Nonadiabatic {Kohn} {Anomaly} in a {Doped} {Graphene} {Monolayer}},
	volume = {97},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.97.266407},
	number = {26},
	journal = {Phys. Rev. Lett.},
	author = {Lazzeri, Michele and Mauri, Francesco},
	month = dec,
	year = {2006},
	pages = {266407--}
}

@article{laughlin_quantized_1981,
	title = {Quantized {Hall} conductivity in two dimensions},
	volume = {23},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.23.5632},
	number = {10},
	journal = {Phys. Rev. B},
	author = {Laughlin, R. B.},
	month = may,
	year = {1981},
	pages = {5632--5633}
}

@article{lopez_photoinduced_2015,
	title = {Photoinduced pseudospin effects in silicene beyond the off-resonant condition},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.91.125105},
	number = {12},
	journal = {Phys. Rev. B},
	author = {López, Alexander and Scholz, Andreas and Santos, Benjamin and Schliemann, John},
	month = mar,
	year = {2015},
	pages = {125105--}
}

@article{kundu_transport_2013,
	title = {Transport {Signatures} of {Floquet} {Majorana} {Fermions} in {Driven} {Topological} {Superconductors}},
	volume = {111},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.111.136402},
	number = {13},
	journal = {Phys. Rev. Lett.},
	author = {Kundu, Arijit and Seradjeh, Babak},
	month = sep,
	year = {2013},
	pages = {136402--}
}

@article{kundu_effective_2014,
	title = {Effective {Theory} of {Floquet} {Topological} {Transitions}},
	volume = {113},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.113.236803},
	number = {23},
	journal = {Phys. Rev. Lett.},
	author = {Kundu, Arijit and Fertig, H. A. and Seradjeh, Babak},
	month = dec,
	year = {2014},
	pages = {236803--}
}

@article{kohler_driven_2005,
	title = {Driven quantum transport on the nanoscale},
	volume = {406},
	issn = {0370-1573},
	url = {http://www.sciencedirect.com/science/article/pii/S0370157304005071},
	doi = {10.1016/j.physrep.2004.11.002},
	abstract = {We explore the prospects to control by use of time-dependent fields quantum transport phenomena in nanoscale systems. In particular, we study for driven conductors the electron current and its noise properties. We review recent corresponding theoretical descriptions which are based on Floquet theory. Alternative approaches, as well as various limiting approximation schemes are investigated and compared. The general theory is subsequently applied to different representative nanoscale devices, like non-adiabatic pumps, gates, quantum ratchets, and transistors. Potential applications range from molecular wires under the influence of strong laser fields to microwave-irradiated quantum dots.},
	number = {6},
	journal = {Physics Reports},
	author = {Kohler, Sigmund and Lehmann, Jörg and Hänggi, Peter},
	month = feb,
	year = {2005},
	keywords = {Driven systems, Noise, Quantum transport},
	pages = {379--443}
}

@article{von_klitzing_new_1980,
	title = {New {Method} for {High}-{Accuracy} {Determination} of the {Fine}-{Structure} {Constant} {Based} on {Quantized} {Hall} {Resistance}},
	volume = {45},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.45.494},
	number = {6},
	journal = {Phys. Rev. Lett.},
	author = {von Klitzing, K. and Dorda, G. and Pepper, M.},
	month = aug,
	year = {1980},
	pages = {494--497}
}

@article{klinovaja_topological_2016,
	title = {Topological {Floquet} {Phases} in {Driven} {Coupled} {Rashba} {Nanowires}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.176401},
	number = {17},
	journal = {Phys. Rev. Lett.},
	author = {Klinovaja, Jelena and Stano, Peter and Loss, Daniel},
	month = apr,
	year = {2016},
	pages = {176401--}
}

@article{kibis_metal-insulator_2010,
	title = {Metal-insulator transition in graphene induced by circularly polarized photons},
	volume = {81},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.81.165433},
	number = {16},
	journal = {Phys. Rev. B},
	author = {Kibis, O. V.},
	month = apr,
	year = {2010},
	pages = {165433--}
}

@article{lindner_topological_2013,
	title = {Topological {Floquet} spectrum in three dimensions via a two-photon resonance},
	volume = {87},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.87.235131},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Lindner, Netanel H. and Bergman, Doron L. and Refael, Gil and Galitski, Victor},
	month = jun,
	year = {2013},
	pages = {235131--}
}

@article{lopez-rodriguez_analytic_2008,
	title = {Analytic solution for electrons and holes in graphene under electromagnetic waves: {Gap} appearance and nonlinear effects},
	volume = {78},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.78.201406},
	number = {20},
	journal = {Phys. Rev. B},
	author = {López-Rodríguez, F. J. and Naumis, G. G.},
	month = nov,
	year = {2008},
	pages = {201406--}
}

@article{koppens_graphene_2011,
	title = {Graphene {Plasmonics}: {A} {Platform} for {Strong} {Light}-{Matter} {Interactions}},
	volume = {11},
	issn = {1530-6984},
	url = {http://dx.doi.org/10.1021/nl201771h},
	doi = {10.1021/nl201771h},
	abstract = {Graphene plasmons provide a suitable alternative to noble-metal plasmons because they exhibit much tighter confinement and relatively long propagation distances, with the advantage of being highly tunable via electrostatic gating. Here, we propose to use graphene plasmons as a platform for strongly enhanced light?matter interactions. Specifically, we predict unprecedented high decay rates of quantum emitters in the proximity of a carbon sheet, observable vacuum Rabi splittings, and extinction cross sections exceeding the geometrical area in graphene nanoribbons and nanodisks. Our theoretical results provide the basis for the emerging and potentially far-reaching field of graphene plasmonics, offering an ideal platform for cavity quantum electrodynamics, and supporting the possibility of single-molecule, single-plasmon devices. Graphene plasmons provide a suitable alternative to noble-metal plasmons because they exhibit much tighter confinement and relatively long propagation distances, with the advantage of being highly tunable via electrostatic gating. Here, we propose to use graphene plasmons as a platform for strongly enhanced light?matter interactions. Specifically, we predict unprecedented high decay rates of quantum emitters in the proximity of a carbon sheet, observable vacuum Rabi splittings, and extinction cross sections exceeding the geometrical area in graphene nanoribbons and nanodisks. Our theoretical results provide the basis for the emerging and potentially far-reaching field of graphene plasmonics, offering an ideal platform for cavity quantum electrodynamics, and supporting the possibility of single-molecule, single-plasmon devices.},
	number = {8},
	journal = {Nano Letters},
	author = {Koppens, Frank H. L. and Chang, Darrick E. and García de Abajo, F. Javier},
	month = jul,
	year = {2011},
	pages = {3370--3377}
}

@article{kitagawa_transport_2011,
	title = {Transport properties of nonequilibrium systems under the application of light: {Photoinduced} quantum {Hall} insulators without {Landau} levels},
	volume = {84},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.84.235108},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Kitagawa, Takuya and Oka, Takashi and Brataas, Arne and Fu, Liang and Demler, Eugene},
	month = dec,
	year = {2011},
	pages = {235108--}
}

@article{kitagawa_topological_2010,
	title = {Topological characterization of periodically driven quantum systems},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.82.235114},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Kitagawa, Takuya and Berg, Erez and Rudner, Mark and Demler, Eugene},
	month = dec,
	year = {2010},
	pages = {235114--}
}

@article{karch_terahertz_2011,
	title = {Terahertz {Radiation} {Driven} {Chiral} {Edge} {Currents} in {Graphene}},
	volume = {107},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.107.276601},
	number = {27},
	journal = {Phys. Rev. Lett.},
	author = {Karch, J. and Drexler, C. and Olbrich, P. and Fehrenbacher, M. and Hirmer, M. and Glazov, M. M. and Tarasenko, S. A. and Ivchenko, E. L. and Birkner, B. and Eroms, J. and Weiss, D. and Yakimova, R. and Lara-Avila, S. and Kubatkin, S. and Ostler, M. and Seyller, T. and Ganichev, S. D.},
	month = dec,
	year = {2011},
	pages = {276601--}
}

@article{konig_quantum_2007,
	title = {Quantum {Spin} {Hall} {Insulator} {State} in {HgTe} {Quantum} {Wells}},
	volume = {318},
	url = {http://www.sciencemag.org/content/318/5851/766.abstrac},
	number = {5851},
	journal = {Science},
	author = {König, Markus and Wiedmann, Steffen and Brüne, Christoph and Roth, Andreas and Buhmann, Hartmut and Molenkamp, Laurens W. and Qi, Xiao-Liang and Zhang, Shou-Cheng},
	month = nov,
	year = {2007},
	pages = {766--770}
}

@article{iurov_anomalous_2012,
	title = {Anomalous photon-assisted tunneling in graphene},
	volume = {24},
	issn = {0953-8984},
	url = {http://stacks.iop.org/0953-8984/24/i=1/a=015303},
	abstract = {We investigated the transmission of Dirac electrons through a potential barrier in the presence of circularly polarized light. An anomalous photon-assisted enhanced transmission is predicted and explained. It is demonstrated that the perfect transmission for nearly head-on collision in infinite graphene is suppressed in gapped dressed states of electrons, which is further accompanied by a shift of peaks as a function of the incident angle away from head-on collision. In addition, the perfect transmission is partially suppressed by a photon-induced gap in illuminated graphene. After the effect of rough edges of the potential barrier or impurity scattering is included, the perfect transmission with no potential barrier becomes completely suppressed and the energy range for the photon-assisted transmission is reduced at the same time.},
	number = {1},
	journal = {Journal of Physics: Condensed Matter},
	author = {Iurov, Andrii and Gumbs, Godfrey and Roslyak, Oleksiy and Huang, Danhong},
	year = {2012},
	pages = {015303--}
}

@article{iadecola_topological_2013,
	title = {Topological gaps without masses in driven graphene-like systems},
	journal = {arXiv:1311.5231 [cond-mat.mes-hall]},
	author = {Iadecola, T. and Neupert, T. and Chamon, C.},
	year = {2013}
}

@article{hone_statistical_2009,
	title = {Statistical mechanics of {Floquet} systems: {The} pervasive problem of near degeneracies},
	volume = {79},
	url = {http://link.aps.org/doi/10.1103/PhysRevE.79.051129},
	doi = {10.1103/PhysRevE.79.051129},
	number = {5},
	journal = {Phys. Rev. E},
	author = {Hone, Daniel W. and Ketzmerick, Roland and Kohn, Walter},
	month = may,
	year = {2009},
	pages = {051129}
}

@article{hasan_colloquium_2010,
	title = {\textit{{Colloquium}} : {Topological} insulators},
	volume = {82},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.82.3045},
	doi = {10.1103/RevModPhys.82.3045},
	number = {4},
	journal = {Rev. Mod. Phys.},
	author = {Hasan, M. Z. and Kane, C. L.},
	month = nov,
	year = {2010},
	pages = {3045--3067}
}

@article{hartmann_terahertz_2014,
	title = {Terahertz {Science} and {Technology} of {Carbon} {Nanomaterials}},
	volume = {-},
	journal = {arXiv:1311.6035 [cond-mat.mes-hall]},
	author = {Hartmann, R. R. and Kono, J. and Portnoi, M. E.},
	year = {2014},
	pages = {--}
}

@article{guo_phase_2013,
	title = {Phase {Space} {Crystals}: {A} {New} {Way} to {Create} a {Quasienergy} {Band} {Structure}},
	volume = {111},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.111.205303},
	number = {20},
	journal = {Phys. Rev. Lett.},
	author = {Guo, Lingzhen and Marthaler, Michael and Schön, Gerd},
	month = nov,
	year = {2013},
	pages = {205303--}
}

@article{grushin_floquet_2013,
	title = {Floquet {Fractional} {Chern} {Insulator} in {Doped} {Graphene}},
	journal = {arXiv:1309.3571 [cond-mat.str-el]},
	author = {Grushin, A. G. and Gomez-Leon, A. and Neupert, T.},
	year = {2013}
}

@article{grifoni_driven_1998,
	title = {Driven quantum tunneling},
	volume = {304},
	issn = {0370-1573},
	url = {http://www.sciencedirect.com/science/article/pii/S0370157398000222},
	doi = {http://dx.doi.org/10.1016/S0370-1573(98)00022-2},
	number = {5–6},
	journal = {Physics Reports},
	author = {Grifoni, Milena and Hänggi, Peter},
	year = {1998},
	pages = {229 -- 354}
}

@article{gonzalez_macroscopic_2016,
	title = {Macroscopic {Degeneracy} of {Zero}-{Mode} {Rotating} {Surface} {States} in 3D {Dirac} and {Weyl} {Semimetals} under {Radiation}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.156803},
	number = {15},
	journal = {Phys. Rev. Lett.},
	author = {González, José and Molina, Rafael A.},
	month = apr,
	year = {2016},
	pages = {156803--}
}

@article{kane_quantum_2005,
	title = {Quantum {Spin} {Hall} {Effect} in {Graphene}},
	volume = {95},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.95.226801},
	number = {22},
	journal = {Phys. Rev. Lett.},
	author = {Kane, C. L. and Mele, E. J.},
	month = nov,
	year = {2005},
	pages = {226801--}
}

@article{iadecola_occupation_nodate,
	title = {Occupation of topological {Floquet} bands in open systems},
	journal = {arXiv:1502.05047 [cond-mat.mes-hall]},
	author = {Iadecola, Thomas and Neupert, Titus and Chamon, Claudio}
}

@article{ho_effects_2014,
	title = {Effects of {Symmetry} on {Bulk}-{Edge} {Correspondence} in {Periodically} {Driven} {Systems}},
	volume = {-},
	journal = {arXiv:1403.7262 [cond-mat.mes-hall]},
	author = {Ho, Derek Y.H. and Gong, Jiangbin},
	year = {2014},
	pages = {--}
}
@article{haldane_model_1988,
	title = {Model for a {Quantum} {Hall} {Effect} without {Landau} {Levels}: {Condensed}-{Matter} {Realization} of the "{Parity} {Anomaly}"},
	volume = {61},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.61.2015},
	number = {18},
	journal = {Phys. Rev. Lett.},
	author = {Haldane, F. D. M.},
	month = oct,
	year = {1988},
	pages = {2015--2018}
}

@article{gu_floquet_2011,
	title = {Floquet {Spectrum} and {Transport} through an {Irradiated} {Graphene} {Ribbon}},
	volume = {107},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.107.216601},
	number = {21},
	journal = {Phys. Rev. Lett.},
	author = {Gu, Zhenghao and Fertig, H. A. and Arovas, Daniel P. and Auerbach, Assa},
	month = nov,
	year = {2011},
	pages = {216601--}
}

@article{groth_kwant:_2014,
	title = {Kwant: a software package for quantum transport},
	volume = {16},
	issn = {1367-2630},
	url = {http://stacks.iop.org/1367-2630/16/i=6/a=063065},
	abstract = {Kwant is a Python package for numerical quantum transport calculations. It aims to be a user-friendly, universal, and high-performance toolbox for the simulation of physical systems of any dimensionality and geometry that can be described by a tight-binding model. Kwant has been designed such that the natural concepts of the theory of quantum transport (lattices, symmetries, electrodes, orbital/spin/electron-hole degrees of freedom) are exposed in a simple and transparent way. Defining a new simulation setup is very similar to describing the corresponding mathematical model. Kwant offers direct support for calculations of transport properties (conductance, noise, scattering matrix), dispersion relations, modes, wave functions, various Greenʼs functions, and out-of-equilibrium local quantities. Other computations involving tight-binding Hamiltonians can be implemented easily thanks to its extensible and modular nature. Kwant is free software available at http://kwant-project.org/ [http://kwant-project.org/] .},
	number = {6},
	journal = {New Journal of Physics},
	author = {Groth, Christoph W and Wimmer, Michael and Akhmerov, Anton R and Waintal, Xavier},
	year = {2014},
	pages = {063065--}
}

@article{gomez-leon_floquet-bloch_2013,
	title = {Floquet-{Bloch} {Theory} and {Topology} in {Periodically} {Driven} {Lattices}},
	volume = {110},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.110.200403},
	number = {20},
	journal = {Phys. Rev. Lett.},
	author = {Gomez-Leon, A. and Platero, G.},
	month = may,
	year = {2013},
	pages = {200403--}
}

@article{goldman_periodically_2014,
	title = {Periodically {Driven} {Quantum} {Systems}: {Effective} {Hamiltonians} and {Engineered} {Gauge} {Fields}},
	volume = {4},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.4.031027},
	number = {3},
	journal = {Phys. Rev. X},
	author = {Goldman, N. and Dalibard, J.},
	month = aug,
	year = {2014},
	pages = {031027--}
}

@article{gomez-leon_engineering_2014,
	title = {Engineering anomalous quantum {Hall} plateaus and antichiral states with ac fields},
	volume = {89},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.89.205408},
	number = {20},
	journal = {Phys. Rev. B},
	author = {Gómez-León, Álvaro and Delplace, Pierre and Platero, Gloria},
	month = may,
	year = {2014},
	pages = {205408--}
}

@article{fu_topological_2007,
	title = {Topological insulators with inversion symmetry},
	volume = {76},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.76.045302},
	doi = {10.1103/PhysRevB.76.045302},
	number = {4},
	journal = {Phys. Rev. B},
	author = {Fu, Liang and Kane, C. L.},
	month = jul,
	year = {2007},
	pages = {045302}
}

@article{fregoso_driven_2013,
	title = {Driven electronic states at the surface of a topological insulator},
	volume = {88},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.155129},
	number = {15},
	journal = {Phys. Rev. B},
	author = {Fregoso, Benjamin M. and Wang, Y. H. and Gedik, N. and Galitski, Victor},
	month = oct,
	year = {2013},
	pages = {155129--}
}

@article{fregoso_dynamics_2014,
	title = {Dynamics of tunneling into non-equilibrium edge states},
	volume = {90},
	journal = {Phys. Rev. B},
	author = {Fregoso, B. M. and Dahlhaus, J. P. and Moore, J. E.},
	year = {2014},
	pages = {155127}
}

@article{foa_torres_enhancing_2011,
	title = {Enhancing single-parameter quantum charge pumping in carbon-based devices},
	volume = {99},
	url = {http://dx.doi.org/10.1063/1.3630025},
	number = {9},
	journal = {Appl. Phys. Lett.},
	author = {Foa Torres, Luis E. F. and Calvo, Hernan L. and Rocha, Claudia G. and Cuniberti, Gianaurelio},
	month = aug,
	year = {2011},
	keywords = {Green's function methods, carbon nanotubes, graphene},
	pages = {092102--3}
}

@article{foa_torres_mono-parametric_2005,
	title = {Mono-parametric quantum charge pumping: {Interplay} between spatial interference and photon-assisted tunneling},
	volume = {72},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.72.245339},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Foa Torres, Luis E. F.},
	month = dec,
	year = {2005},
	pages = {245339--}
}

@article{goldman_periodically-driven_nodate,
	title = {Periodically-driven quantum matter: the case of resonant modulations},
	journal = {arXiv:1410.8425 [cond-mat.quant-gas]},
	author = {Goldman, N. and Dalibard, J. and Aidelsburger, M. and Cooper, N. R.}
}

@article{goldman_topological_2016,
	title = {Topological quantum matter with ultracold gases in optical lattices},
	volume = {12},
	issn = {1745-2473},
	url = {http://dx.doi.org/10.1038/nphys3803},
	abstract = {Since the discovery of topological insulators, many topological phases have been predicted and realized in a range of different systems, providing both fascinating physics and exciting opportunities for devices. And although new materials are being developed and explored all the time, the prospects for probing exotic topological phases would be greatly enhanced if they could be realized in systems that were easily tuned. The flexibility offered by ultracold atoms could provide such a platform. Here, we review the tools available for creating topological states using ultracold atoms in optical lattices, give an overview of the theoretical and experimental advances and provide an outlook towards realizing strongly correlated topological phases.},
	number = {7},
	journal = {Nature Physics},
	author = {Goldman, N. and Budich, J. C. and Zoller, P.},
	month = jul,
	year = {2016},
	pages = {639--645}
}

@article{glazov_high_2014,
	title = {High frequency electric field induced nonlinear effects in graphene},
	volume = {535},
	journal = {Physics Reports},
	author = {Glazov, M. M. and Ganichev, S. D.},
	year = {2014},
	pages = {101--138}
}

@article{geim_graphene:_2009,
	title = {Graphene: {Status} and {Prospects}},
	volume = {324},
	url = {http://www.sciencemag.org/content/324/5934/1530.abstract},
	doi = {10.1126/science.1158877},
	abstract = {Graphene is a wonder material with many superlatives to its name. It is the thinnest known material in the universe and the strongest ever measured. Its charge carriers exhibit giant intrinsic mobility, have zero effective mass, and can travel for micrometers without scattering at room temperature. Graphene can sustain current densities six orders of magnitude higher than that of copper, shows record thermal conductivity and stiffness, is impermeable to gases, and reconciles such conflicting qualities as brittleness and ductility. Electron transport in graphene is described by a Dirac-like equation, which allows the investigation of relativistic quantum phenomena in a benchtop experiment. This review analyzes recent trends in graphene research and applications, and attempts to identify future directions in which the field is likely to develop.},
	number = {5934},
	journal = {Science},
	author = {Geim, A. K.},
	year = {2009},
	pages = {1530--1534}
}

@article{gabor_hot_2011,
	title = {Hot {Carrier}-{Assisted} {Intrinsic} {Photoresponse} in {Graphene}},
	volume = {334},
	url = {http://www.sciencemag.org/content/334/6056/648.abstract},
	abstract = {We report on the intrinsic optoelectronic response of high-quality dual-gated monolayer and bilayer graphene p-n junction devices. Local laser excitation (of wavelength 850 nanometers) at the p-n interface leads to striking six-fold photovoltage patterns as a function of bottom- and top-gate voltages. These patterns, together with the measured spatial and density dependence of the photoresponse, provide strong evidence that nonlocal hot carrier transport, rather than the photovoltaic effect, dominates the intrinsic photoresponse in graphene. This regime, which features a long-lived and spatially distributed hot carrier population, may offer a path to hot carrier-assisted thermoelectric technologies for efficient solar energy harvesting.},
	number = {6056},
	journal = {Science},
	author = {Gabor, Nathaniel M. and Song, Justin C. W. and Ma, Qiong and Nair, Nityan L. and Taychatanapat, Thiti and Watanabe, Kenji and Taniguchi, Takashi and Levitov, Leonid S. and Jarillo-Herrero, Pablo},
	month = nov,
	year = {2011},
	pages = {648--652}
}

@book{foa_torres_introduction_2014,
	title = {Introduction to {Graphene}-{Based} {Nanomaterials}: {From} {Electronic} {Structure} to {Quantum} {Transport}},
	url = {http://www.cambridge.org/9781107030831},
	publisher = {Cambridge University Press},
	author = {Foa Torres, L. E. F. and Roche, S. and Charlier, J. C.},
	year = {2014}
}

@article{foa_torres_inelastic_2006,
	title = {Inelastic {Quantum} {Transport} and {Peierls}-{Like} {Mechanism} in {Carbon} {Nanotubes}},
	volume = {97},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.97.076804},
	number = {7},
	journal = {Phys. Rev. Lett.},
	author = {Foa Torres, Luis E. F. and Roche, Stephan},
	month = aug,
	year = {2006},
	pages = {076804--}
}

@article{foa_torres_multiterminal_2014,
	title = {Multiterminal {Conductance} of a {Floquet} {Topological} {Insulator}},
	volume = {113},
	url = {http://journals.aps.org/prl/abstract/10.1103/PhysRevLett.113.266801},
	journal = {Phys. Rev. Lett.},
	author = {Foa Torres, L. E. F. and Perez-Piskunow, P. M. and Balseiro, C. A. and Usaj, Gonzalo},
	year = {2014},
	pages = {266801}
}

@article{ferrari_raman_2013,
	title = {Raman spectroscopy as a versatile tool for studying the properties of graphene},
	volume = {8},
	issn = {1748-3387},
	url = {http://dx.doi.org/10.1038/nnano.2013.46},
	number = {4},
	journal = {Nat Nano},
	author = {Ferrari, Andrea C. and Basko, Denis M.},
	month = apr,
	year = {2013},
	pages = {235--246}
}

@book{economou_greens_2006,
	title = {Green's {Functions} in {Quantum} {Physics} (3rd edition)},
	publisher = {Springer Series in Solid-State Sciences},
	author = {Economou, E. N.},
	year = {2006}
}

@article{eckardt_consistent_nodate,
	title = {Consistent high-frequency approximation for periodically driven quantum systems},
	journal = {arXiv:1502.06477 [cond-mat.quant-gas]},
	author = {Eckardt, A. and Anisimovas, E.}
}

@article{dubois_electronic_2009,
	title = {Electronic properties and quantum transport in {Graphene}-based nanostructures},
	volume = {72},
	issn = {1434-6028},
	url = {http://dx.doi.org/10.1140/epjb/e2009-00327-8},
	doi = {10.1140/epjb/e2009-00327-8},
	language = {English},
	number = {1},
	journal = {The European Physical Journal B},
	author = {Dubois, S. M.-M. and Zanolli, Z. and Declerck, X. and Charlier, J.-C.},
	year = {2009},
	keywords = {61.46.-w Structure of nanoscale materials, 73.63.-b Electronic transport in nanoscale materials and structures},
	pages = {1--24}
}

@article{dehghani_dissipative_2014,
	title = {Dissipative {Floquet} topological systems},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.195429},
	number = {19},
	journal = {Phys. Rev. B},
	author = {Dehghani, Hossein and Oka, Takashi and Mitra, Aditi},
	month = nov,
	year = {2014},
	pages = {195429--}
}

@article{dehghani_out_nodate,
	title = {Out of equilibrium electrons and the {Hall} conductance of a {Floquet} topological insulator},
	journal = {arXiv:1412.8469 [cond-mat.mes-hall]},
	author = {Dehghani, Hossein and Oka, Takashi and Mitra, Aditi}
}

@book{datta_electronic_1995,
	title = {Electronic {Transport} in {Mesoscopic} {Systems}},
	publisher = {Cambridge University Press},
	author = {Datta, S.},
	year = {1995}
}

@article{dal_lago_floquet_2015,
	title = {Floquet topological transitions in a driven one-dimensional topological insulator},
	volume = {92},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.92.023624},
	number = {2},
	journal = {Phys. Rev. A},
	author = {Dal Lago, V. and Atala, M. and Foa Torres, L. E. F.},
	month = aug,
	year = {2015},
	pages = {023624--}
}

@article{dahlhaus_magnetization_nodate,
	title = {Magnetization signatures of light-induced quantum {Hall} edge states},
	doi = {http://arxiv.org/abs/1408.6811},
	journal = {arXiv:1408.6811 [cond-mat.mes-hall]},
	author = {Dahlhaus, Jan P. and Fregoso, Benjamin M. and Moore, Joel E.}
}

@article{damato_conductance_1990,
	title = {Conductance of a disordered linear chain including inelastic scattering events},
	volume = {41},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.41.7411},
	number = {11},
	journal = {Phys. Rev. B},
	author = {D'Amato, J. L. and Pastawski, H. M.},
	month = apr,
	year = {1990},
	pages = {7411--7420}
}

@article{choudhury_stability_2014,
	title = {Stability of a {Floquet} {Bose}-{Einstein} condensate in a one-dimensional optical lattice},
	volume = {90},
	doi = {http://dx.doi.org/10.1103/PhysRevA.90.013621},
	journal = {Phys. Rev. A},
	author = {Choudhury, S. and Mueller, E. J.},
	year = {2014},
	pages = {013621}
}

@article{chen_optical_2012,
	title = {Optical nano-imaging of gate-tunable graphene plasmons},
	volume = {advance online publication},
	issn = {1476-4687},
	url = {http://dx.doi.org/10.1038/nature11254},
	journal = {Nature},
	author = {Chen, Jianing and Badioli, Michela and Alonso-Gonzalez, Pablo and Thongrattanasiri, Sukosin and Huth, Florian and Osmond, Johann and Spasenovic, Marko and Centeno, Alba and Pesquera, Amaia and Godignon, Philippe and Zurutuza Elorza, Amaia and Camara, Nicolas and de Abajo, F. Javier Garcia and Hillenbrand, Rainer and Koppens, Frank H. L.},
	month = jun,
	year = {2012},
	pages = {--}
}

@article{charlier_electronic_2007,
	title = {Electronic and transport properties of nanotubes},
	volume = {79},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.79.677},
	doi = {10.1103/RevModPhys.79.677},
	number = {2},
	journal = {Rev. Mod. Phys.},
	author = {Charlier, Jean-Christophe and Blase, Xavier and Roche, Stephan},
	month = may,
	year = {2007},
	pages = {677--732}
}

@article{cayssol_floquet_2013,
	title = {Floquet topological insulators},
	volume = {7},
	issn = {1862-6270},
	url = {http://dx.doi.org/10.1002/pssr.201206451},
	journal = {Phys. Status Solidi RRL},
	author = {Cayssol, Jérome and Dóra, Balázs and Simon, Ferenc and Moessner, Roderich},
	month = jan,
	year = {2013},
	keywords = {Floquet theory, spin-Hall effect, topological insulators},
	pages = {101--}
}

@article{delplace_merging_2013,
	title = {Merging of {Dirac} points and {Floquet} topological transitions in ac-driven graphene},
	volume = {88},
	issn = {1098-0121},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.88.245422},
	doi = {10.1103/PhysRevB.88.245422},
	number = {24},
	journal = {Physical Review B},
	author = {Delplace, Pierre and Gómez-León, Álvaro and Platero, Gloria},
	month = dec,
	year = {2013},
	pages = {245422}
}

@article{dasgupta_phase_nodate,
	title = {Phase {Transition} in the periodically pulsed {Dicke} {Model}},
	url = {http://arxiv.org/abs/1412.6460},
	journal = {arXiv:1412.6460 [cond-mat.stat-mech]},
	author = {Dasgupta, Sayak and Bhattacharya, Utso and Dutta, Amit}
}

@article{dora_optically_2012,
	title = {Optically {Engineering} the {Topological} {Properties} of a {Spin} {Hall} {Insulator}},
	volume = {108},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.108.056602},
	number = {5},
	journal = {Phys. Rev. Lett.},
	author = {Dóra, Balázs and Cayssol, Jérôme and Simon, Ferenc and Moessner, Roderich},
	month = jan,
	year = {2012},
	pages = {056602--}
}

@article{dalessio_dynamical_nodate,
	title = {Dynamical preparation of {Floquet} {Chern} insulators: {A} no-go theorem and the experiments},
	url = {http://arxiv.org/abs/1409.6319},
	journal = {arXiv:1409.6319 [cond-mat.quant-gas]},
	author = {D'Alessio, Luca and Rigol, Marcos}
}

@article{chen_plancks_2014,
	title = {Planck's quantum-driven integer quantum {Hall} effect in chaos},
	journal = {arxiv:1406.5412v1 [nlin.CD]},
	author = {Chen, Yu and Tian, Chushun},
	year = {2014}
}

@article{calvo_laser-induced_2012,
	title = {Laser-induced effects on the electronic features of graphene nanoribbons},
	volume = {101},
	url = {http://dx.doi.org/10.1063/1.4772496},
	number = {25},
	journal = {Appl. Phys. Lett.},
	author = {Calvo, H. L. and Perez-Piskunow, P. M. and Roche, S. and Foa Torres, Luis E. F.},
	month = dec,
	year = {2012},
	keywords = {electric admittance, electron spin polarisation, energy gap, graphene, nanoribbons},
	pages = {253506}
}

@article{calvo_floquet_2015,
	title = {Floquet interface states in illuminated three-dimensional topological insulators},
	volume = {91},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.91.241404},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Calvo, H. L. and Foa Torres, L. E. F. and Perez-Piskunow, P. M. and Balseiro, C. A. and Usaj, Gonzalo},
	month = jun,
	year = {2015},
	pages = {241404--}
}

@article{busl_dynamical_2012,
	title = {Dynamical polarizability of graphene irradiated by circularly polarized ac electric fields},
	volume = {85},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.85.155449},
	number = {15},
	journal = {Phys. Rev. B},
	author = {Busl, Maria and Platero, Gloria and Jauho, Antti-Pekka},
	month = apr,
	year = {2012},
	pages = {155449--}
}

@article{bukov_universal_nodate,
	title = {Universal {High}-{Frequency} {Behavior} of {Periodically} {Driven} {Systems}: from {Dynamical} {Stabilization} to {Floquet} {Engineering}},
	journal = {arXiv:1407.4803 [cond-mat.quant-gas]},
	author = {Bukov, Marin and D'Alessio, Luca and Polkovnikov, Anatoli}
}

@article{brey_electronic_2006,
	title = {Electronic states of graphene nanoribbons studied with the {Dirac} equation},
	volume = {73},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.73.235411},
	doi = {10.1103/PhysRevB.73.235411},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Brey, L. and Fertig, H. A.},
	month = jun,
	year = {2006},
	pages = {235411}
}

@article{castro_neto_electronic_2009,
	title = {The electronic properties of graphene},
	volume = {81},
	url = {http://link.aps.org/doi/10.1103/RevModPhys.81.109},
	doi = {10.1103/RevModPhys.81.109},
	number = {1},
	journal = {Rev. Mod. Phys.},
	author = {Castro Neto, A. H. and Guinea, F. and Peres, N. M. R. and Novoselov, K. S. and Geim, A. K.},
	month = jan,
	year = {2009},
	pages = {109--162}
}

@article{camalet_current_2003,
	title = {Current {Noise} in ac-{Driven} {Nanoscale} {Conductors}},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.90.210602},
	number = {21},
	journal = {Phys. Rev. Lett.},
	author = {Camalet, Sébastien and Lehmann, Jörg and Kohler, Sigmund and Hänggi, Peter},
	month = may,
	year = {2003},
	pages = {210602--}
}

@article{calvo_non-perturbative_2013,
	title = {Non-perturbative effects of laser illumination on the electrical properties of graphene nanoribbons},
	volume = {25},
	issn = {0953-8984},
	url = {http://stacks.iop.org/0953-8984/25/i=14/a=144202},
	abstract = {Floquet theory combined with a realistic description of the electronic structure of illuminated graphene and graphene nanoribbons is developed to assess the emergent non-adiabatic and non-perturbative effects on the electronic properties. Here we introduce an efficient computational scheme and illustrate its use by applying it to graphene nanoribbons in the presence of both linear and circular polarization. The interplay between confinement due to the finite sample size and laser-induced transitions is shown to lead to sharp features in the average conductance and density of states. Particular emphasis is given to the emergence of the bulk limit response.},
	number = {14},
	journal = {Journal of Physics: Condensed Matter},
	author = {Calvo, H L and Perez-Piskunow, P M and Pastawski, H M and Roche, S and Foa Torres, L E F},
	year = {2013},
	pages = {144202--}
}

@article{calvo_tuning_2011,
	title = {Tuning laser-induced band gaps in graphene},
	volume = {98},
	url = {http://dx.doi.org/10.1063/1.3597412},
	number = {23},
	journal = {Appl. Phys. Lett.},
	author = {Calvo, Hernan L. and Pastawski, Horacio M. and Roche, Stephan and Foa Torres, Luis E. F.},
	month = jun,
	year = {2011},
	keywords = {Green's function methods, energy gap, graphene, infrared spectra},
	pages = {232103--3}
}

@article{bonaccorso_graphene_2010,
	title = {Graphene photonics and optoelectronics},
	volume = {4},
	issn = {1749-4885},
	url = {http://dx.doi.org/10.1038/nphoton.2010.186},
	number = {9},
	journal = {Nat Photon},
	author = {Bonaccorso, F. and Sun, Z. and Hasan, T. and Ferrari, A. C.},
	month = sep,
	year = {2010},
	pages = {611--622}
}

@book{bernevig_topological_2013,
	title = {Topological {Insulators} and {Topological} {Superconductors}},
	publisher = {Princeton University Press},
	author = {Bernevig, B. A. and Hughes, T. L.},
	year = {2013}
}

@article{balandin_superior_2008,
	title = {Superior {Thermal} {Conductivity} of {Single}-{Layer} {Graphene}},
	volume = {8},
	issn = {1530-6984},
	url = {http://dx.doi.org/10.1021/nl0731872},
	doi = {10.1021/nl0731872},
	number = {3},
	journal = {Nano Letters},
	author = {Balandin, Alexander A. and Ghosh, Suchismita and Bao, Wenzhong and Calizo, Irene and Teweldebrhan, Desalegne and Miao, Feng and Lau, Chun Ning},
	month = feb,
	year = {2008},
	pages = {902--907}
}

@article{buttiker_four-terminal_1986,
	title = {Four-{Terminal} {Phase}-{Coherent} {Conductance}},
	volume = {57},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.57.1761},
	number = {14},
	journal = {Phys. Rev. Lett.},
	author = {Büttiker, M.},
	month = oct,
	year = {1986},
	pages = {1761--1764}
}

@article{atala_direct_2013,
	title = {Direct measurement of the {Zak} phase in topological {Bloch} bands},
	volume = {9},
	issn = {1745-2473},
	url = {http://dx.doi.org/10.1038/nphys2790},
	abstract = {Geometric phases that characterize the topological properties of Bloch bands play a fundamental role in the band theory of solids. Here we report on the measurement of the geometric phase acquired by cold atoms moving in one-dimensional optical lattices. Using a combination of Bloch oscillations and Ramsey interferometry, we extract the Zak phase[mdash]the Berry phase gained during the adiabatic motion of a particle across the Brillouin zone[mdash]which can be viewed as an invariant characterizing the topological properties of the band. For a dimerized lattice, which models polyacetylene, we measure a difference of the Zak phase [delta]φZak[thinsp]=[thinsp]0.97(2)[pi] for the two possible polyacetylene phases with different dimerization. The two dimerized phases therefore belong to different topological classes, such that for a filled band, domain walls have fractional quantum numbers. Our work establishes a new general approach for probing the topological structure of Bloch bands inoptical lattices.},
	number = {12},
	journal = {Nature Physics},
	author = {Atala, Marcos and Aidelsburger, Monika and Barreiro, Julio T. and Abanin, Dmitry and Kitagawa, Takuya and Demler, Eugene and Bloch, Immanuel},
	month = dec,
	year = {2013},
	pages = {795--800}
}

@article{asboth_chiral_nodate,
	title = {Chiral symmetry and bulk–boundary correspondence in periodically driven one-dimensional systems},
	journal = {arXiv:1405.1709 [cond-mat.mes-hall]},
	author = {Asboth, J. K. and Tarasinski, B. and Delplace, P.}
}

@article{bilitewski_scattering_nodate,
	title = {Scattering {Theory} for {Floquet}-{Bloch} {States}},
	url = {http://arxiv.org/abs/1410.5364},
	journal = {arXiv:1410.5364v1 [cond-mat.quant-gas]},
	author = {Bilitewski, Thomas and Cooper, Nigel R.}
}

@article{beugeling_nontrivial_2014,
	title = {Nontrivial topological states on a {Möbius} band},
	volume = {89},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.89.235112},
	number = {23},
	journal = {Phys. Rev. B},
	author = {Beugeling, W. and Quelle, A. and Morais Smith, C.},
	month = jun,
	year = {2014},
	pages = {235112--}
}

@article{bandyopadhyay_effective_nodate,
	title = {Effective time-independent analysis for quantum kicked systems},
	url = {http://arxiv.org/abs/1409.1335},
	journal = {arXiv:1409.1335 [quant-ph]},
	author = {Bandyopadhyay, Jayendra N. and Sarkar, Tapomoy Guha}
}

@article{arrachea_relation_2006,
	title = {Relation between scattering-matrix and {Keldysh} formalisms for quantum transport driven by time-periodic fields},
	volume = {74},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.74.245322},
	number = {24},
	journal = {Phys. Rev. B},
	author = {Arrachea, Liliana and Moskalets, Michael},
	month = dec,
	year = {2006},
	pages = {245322--}
}

@article{arevalo_extended_2014,
	title = {Extended in-band and band-gap solutions of the nonlinear honeycomb lattice},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevA.90.023835},
	abstract = {We study the dynamics of extended collective excitations in the pristine honeycomb lattice in the presence of the cubic nonlinearity. We show that not only band-gap excitations but also, stable and quasistable, extended excitations between the two lowest bands of the honeycomb system and labeled as in band exist. We also show that some solutions bifurcate from the saddle points of the Floquet band structure. Among other results, we report the existence of nontrivial stationary solutions even for the Floquet eigenvalue where the Dirac points occur. Numerical findings, in fair agreement with our theoretical predictions, are also reported.},
	number = {2},
	journal = {Phys. Rev. A},
	author = {Arévalo, E. and Mejía-Cortés, C.},
	month = aug,
	year = {2014},
	pages = {023835--}
}

@article{abergel_generation_2009,
	title = {Generation of valley polarized current in bilayer graphene},
	volume = {95},
	url = {http://dx.doi.org/10.1063/1.3205117},
	number = {6},
	journal = {Appl. Phys. Lett.},
	author = {Abergel, D. S. L. and Chakraborty, Tapash},
	month = aug,
	year = {2009},
	keywords = {Brillouin zones, energy gap, graphene, light polarisation},
	pages = {062107--3}
}

@article{abergel_irradiated_2011,
	title = {Irradiated bilayer graphene},
	volume = {22},
	issn = {0957-4484},
	url = {http://stacks.iop.org/0957-4484/22/i=1/a=015203},
	abstract = {We describe the gated bilayer graphene system when it is subjected to intense terahertz frequency electromagnetic radiation. We examine the electron band structure and density of states via exact diagonalization methods within Floquet theory. We find that dynamical states are induced which lead to modification of the band structure. We first examine the situation where there is no external magnetic field. In the unbiased case, dynamical gaps appear in the spectrum which manifest as dips in the density of states. For finite inter-layer bias (where a static gap is present in the band structure of unirradiated bilayer graphene), dynamical states may be induced in the static gap. These states can show a high degree of valley polarization. When the system is placed in a strong magnetic field, the radiation induces coupling between the Landau levels which allows dynamical levels to exist. For strong fields, this means the Landau levels are smeared to form a near-continuum of states.},
	number = {1},
	journal = {Nanotechnology},
	author = {Abergel, D S L and Chakraborty, Tapash},
	year = {2011},
	pages = {015203--}
}

@article{khanikaev_photonic_2012,
	title = {Photonic topological insulators},
	volume = {12},
	issn = {1476-1122, 1476-4660},
	url = {http://www.nature.com/doifinder/10.1038/nmat3520},
	doi = {10.1038/nmat3520},
	number = {3},
	urldate = {2016-08-13},
	journal = {Nature Materials},
	author = {Khanikaev, Alexander B. and Hossein Mousavi, S. and Tse, Wang-Kong and Kargarian, Mehdi and MacDonald, Allan H. and Shvets, Gennady},
	month = dec,
	year = {2012},
	pages = {233--239}
}

@article{baireuther_weyl-majorana_2016,
	title = {Weyl-{Majorana} solenoid},
	url = {http://arxiv.org/abs/1608.03160},
	abstract = {A Weyl semimetal wire with an axial magnetization has metallic surface states (Fermi arcs) winding along its perimeter, connecting bulk Weyl cones of opposite topological charge (Berry curvature). We investigate what happens to this "Weyl solenoid" if the wire is covered with a superconductor, by determining the dispersion relation of the surface modes propagating along the wire. Coupling to the superconductor splits the Dirac fermion mode into a pair of Majorana modes, separated by an excitation gap. Upon variation of the coupling strength along the wire there is a gap inversion that traps the Majorana fermions.},
	urldate = {2016-08-12},
	journal = {arXiv:1608.03160 [cond-mat]},
	author = {Baireuther, P. and Tworzydło, J. and Breitkreiz, M. and Adagideli, I. and Beenakker, C. W. J.},
	month = aug,
	year = {2016},
	note = {arXiv: 1608.03160},
	keywords = {Condensed Matter - Mesoscale and Nanoscale Physics, Condensed Matter - Superconductivity}
}

@article{novoselov_2d_2016,
	title = {2D materials and van der {Waals} heterostructures},
	volume = {353},
	copyright = {Copyright © 2016, American Association for the Advancement of Science},
	issn = {0036-8075, 1095-9203},
	url = {http://science.sciencemag.org/content/353/6298/aac9439},
	doi = {10.1126/science.aac9439},
	abstract = {Structured Abstract
BACKGROUNDMaterials by design is an appealing idea that is very hard to realize in practice. Combining the best of different ingredients in one ultimate material is a task for which we currently have no general solution. However, we do have some successful examples to draw upon: Composite materials and III-V heterostructures have revolutionized many aspects of our lives. Still, we need a general strategy to solve the problem of mixing and matching crystals with different properties, creating combinations with predetermined attributes and functionalities.
ADVANCESTwo-dimensional (2D) materials offer a platform that allows creation of heterostructures with a variety of properties. One-atom-thick crystals now comprise a large family of these materials, collectively covering a very broad range of properties. The first material to be included was graphene, a zero-overlap semimetal. The family of 2D crystals has grown to includes metals (e.g., NbSe2), semiconductors (e.g., MoS2), and insulators [e.g., hexagonal boron nitride (hBN)]. Many of these materials are stable at ambient conditions, and we have come up with strategies for handling those that are not. Surprisingly, the properties of such 2D materials are often very different from those of their 3D counterparts. Furthermore, even the study of familiar phenomena (like superconductivity or ferromagnetism) in the 2D case, where there is no long-range order, raises many thought-provoking questions.A plethora of opportunities appear when we start to combine several 2D crystals in one vertical stack. Held together by van der Waals forces (the same forces that hold layered materials together), such heterostructures allow a far greater number of combinations than any traditional growth method. As the family of 2D crystals is expanding day by day, so too is the complexity of the heterostructures that could be created with atomic precision.When stacking different crystals together, the synergetic effects become very important. In the first-order approximation, charge redistribution might occur between the neighboring (and even more distant) crystals in the stack. Neighboring crystals can also induce structural changes in each other. Furthermore, such changes can be controlled by adjusting the relative orientation between the individual elements.Such heterostructures have already led to the observation of numerous exciting physical phenomena. Thus, spectrum reconstruction in graphene interacting with hBN allowed several groups to study the Hofstadter butterfly effect and topological currents in such a system. The possibility of positioning crystals in very close (but controlled) proximity to one another allows for the study of tunneling and drag effects. The use of semiconducting monolayers leads to the creation of optically active heterostructures.The extended range of functionalities of such heterostructures yields a range of possible applications. Now the highest-mobility graphene transistors are achieved by encapsulating graphene with hBN. Photovoltaic and light-emitting devices have been demonstrated by combining optically active semiconducting layers and graphene as transparent electrodes.
OUTLOOKCurrently, most 2D heterostructures are composed by direct stacking of individual monolayer flakes of different materials. Although this method allows ultimate flexibility, it is slow and cumbersome. Thus, techniques involving transfer of large-area crystals grown by chemical vapor deposition (CVD), direct growth of heterostructures by CVD or physical epitaxy, or one-step growth in solution are being developed. Currently, we are at the same level as we were with graphene 10 years ago: plenty of interesting science and unclear prospects for mass production. Given the fast progress of graphene technology over the past few years, we can expect similar advances in the production of the heterostructures, making the science and applications more achievable. {\textless}img class="fragment-image" src="https://d2ufo47lrtsv5s.cloudfront.net/content/sci/353/6298/aac9439/F1.medium.gif"/{\textgreater} Download high-res image Open in new tab Download Powerpoint Production of van der Waals heterostructures.Owing to a large number of 2D crystals available today, many functional van der Waals heterostructures can be created. What started with mechanically assembled stacks (top) has now evolved to large-scale growth by CVD or physical epitaxy (bottom).
The physics of two-dimensional (2D) materials and heterostructures based on such crystals has been developing extremely fast. With these new materials, truly 2D physics has begun to appear (for instance, the absence of long-range order, 2D excitons, commensurate-incommensurate transition, etc.). Novel heterostructure devices—such as tunneling transistors, resonant tunneling diodes, and light-emitting diodes—are also starting to emerge. Composed from individual 2D crystals, such devices use the properties of those materials to create functionalities that are not accessible in other heterostructures. Here we review the properties of novel 2D crystals and examine how their properties are used in new heterostructure devices.},
	language = {en},
	number = {6298},
	urldate = {2016-08-11},
	journal = {Science},
	author = {Novoselov, K. S. and Mishchenko, A. and Carvalho, A. and Neto, A. H. Castro},
	month = jul,
	year = {2016},
	pmid = {27471306},
	pages = {aac9439}
}

@article{jariwala_mixed-dimensional_2016,
	title = {Mixed-dimensional van der {Waals} heterostructures},
	volume = {advance online publication},
	copyright = {© 2016 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	issn = {1476-1122},
	url = {http://www.nature.com/nmat/journal/vaop/ncurrent/full/nmat4703.html},
	doi = {10.1038/nmat4703},
	abstract = {The isolation of a growing number of two-dimensional (2D) materials has inspired worldwide efforts to integrate distinct 2D materials into van der Waals (vdW) heterostructures. Given that any passivated, dangling-bond-free surface will interact with another through vdW forces, the vdW heterostructure concept can be extended to include the integration of 2D materials with non-2D materials that adhere primarily through non-covalent interactions. We present a succinct and critical survey of emerging mixed-dimensional (2D + nD, where n is 0, 1 or 3) heterostructure devices. By comparing and contrasting with all-2D vdW heterostructures as well as with competing conventional technologies, we highlight the challenges and opportunities for mixed-dimensional vdW heterostructures.},
	language = {en},
	urldate = {2016-08-02},
	journal = {Nature Materials},
	author = {Jariwala, Deep and Marks, Tobin J. and Hersam, Mark C.},
	month = aug,
	year = {2016}
}

@article{fulga_scattering_2016,
	title = {Scattering matrix invariants of {Floquet} topological insulators},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.075405},
	doi = {10.1103/PhysRevB.93.075405},
	abstract = {Similar to static systems, periodically driven systems can host a variety of topologically nontrivial phases. Unlike the case of static Hamiltonians, the topological indices of bulk Floquet bands may fail to describe the presence and robustness of edge states, prompting the search for new invariants. We develop a unified description of topological phases and their invariants in driven systems by using scattering theory. We show that scattering matrix invariants correctly describe the topological phase, even when all bulk Floquet bands are trivial. Additionally, we use scattering theory to introduce and analyze new periodically driven phases, such as weak topological Floquet insulators, for which invariants were previously unknown. We highlight some of their similarities with static systems, including robustness to disorder, as well as some of the features unique to driven systems, showing that the weak phase may be destroyed by breaking translational symmetry not in space, but in time.},
	number = {7},
	urldate = {2016-07-30},
	journal = {Physical Review B},
	author = {Fulga, I. C. and Maksymenko, M.},
	month = feb,
	year = {2016},
	pages = {075405}
}

@article{klinovaja_topological_2016,
	title = {Topological {Floquet} {Phases} in {Driven} {Coupled} {Rashba} {Nanowires}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.176401},
	doi = {10.1103/PhysRevLett.116.176401},
	abstract = {We consider periodically driven arrays of weakly coupled wires with conduction and valence bands of Rashba type and study the resulting Floquet states. This nonequilibrium system can be tuned into nontrivial phases such as topological insulators, Weyl semimetals, and dispersionless zero-energy edge mode regimes. In the presence of strong electron-electron interactions, we generalize these regimes to the fractional case, where elementary excitations have fractional charges e/m with m being an odd integer.},
	number = {17},
	urldate = {2016-07-29},
	journal = {Physical Review Letters},
	author = {Klinovaja, Jelena and Stano, Peter and Loss, Daniel},
	month = apr,
	year = {2016},
	pages = {176401}
}

@article{gonzalez_macroscopic_2016,
	title = {Macroscopic {Degeneracy} of {Zero}-{Mode} {Rotating} {Surface} {States} in 3D {Dirac} and {Weyl} {Semimetals} under {Radiation}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.156803},
	doi = {10.1103/PhysRevLett.116.156803},
	abstract = {We investigate the development of novel surface states when 3D Dirac or Weyl semimetals are placed under circularly polarized electromagnetic radiation. We find that the hybridization between inverted Floquet bands opens, in general, a gap, which closes at so-called exceptional points found for complex values of the momentum. This corresponds to the appearance of midgap surface states in the form of evanescent waves decaying from the surface exposed to the radiation. We observe a phenomenon reminiscent of Landau quantization by which the midgap surface states get a large degeneracy proportional to the radiation flux traversing the surface of the semimetal. We show that all of these surface states carry angular current, leading to an angular modulation of their charge that rotates with the same frequency of the radiation, which should manifest in the observation of a macroscopic chiral current in the irradiated surface.},
	number = {15},
	urldate = {2016-07-29},
	journal = {Physical Review Letters},
	author = {González, José and Molina, Rafael A.},
	month = apr,
	year = {2016},
	pages = {156803}
}

@article{tahir_photoinduced_2014,
	title = {Photoinduced quantum spin and valley {Hall} effects, and orbital magnetization in monolayer \$\{{\textbackslash}mathrm\{{MoS}\}\}\_\{2\}\$},
	volume = {90},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.90.125438},
	doi = {10.1103/PhysRevB.90.125438},
	abstract = {We theoretically demonstrate that 100\% valley-polarized transport in monolayers of MoS2 and other group-VI dichalcogenides can be obtained using off-resonant circularly polarized light. By tuning the intensity of the off-resonant light the intrinsic band gap in one valley is reduced, while it is enhanced in the other valley, enabling single valley quantum transport. As a consequence, we predict (i) enhancement of the longitudinal electrical conductivity, accompanied by an increase in the spin polarization of the flowing electrons, (ii) enhancement of the intrinsic spin Hall effect, together with a reduction of the intrinsic valley Hall effect, and (iii) enhancement of the orbital magnetic moment and orbital magnetization. These mechanisms provide appealing opportunities to the design of nanoelectronics based on dichalcogenides.},
	number = {12},
	urldate = {2016-07-29},
	journal = {Physical Review B},
	author = {Tahir, M. and Manchon, A. and Schwingenschlögl, U.},
	month = sep,
	year = {2014},
	pages = {125438}
}

@article{dehghani_occupation_2016,
	title = {Occupation probabilities and current densities of bulk and edge states of a {Floquet} topological insulator},
	volume = {93},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.93.205437},
	doi = {10.1103/PhysRevB.93.205437},
	abstract = {Results are presented for the occupation probabilities and current densities of bulk and edge states of half-filled graphene in a cylindrical geometry and irradiated by a circularly polarized laser. It is assumed that the system is closed and that the laser has been switched on as a quench. Laser parameters corresponding to some representative topological phases are studied: one where the Chern number of the Floquet bands equals the number of chiral edge modes, a second where anomalous edge states appear in the Floquet Brillouin zone boundaries, and a third where the Chern number is zero, yet topological edge states appear at the center and boundaries of the Floquet Brillouin zone. Qualitative differences are found for the high-frequency off-resonant and low-frequency on-resonant laser with edge states arising due to resonant processes occupied with a high effective temperature on the one hand, while edge states arising due to off-resonant processes occupied with a low effective temperature on the other. For an ideal half-filled system where only one of the bands in the Floquet Brillouin zone is occupied and the other empty, particle-hole and inversion symmetry of the Floquet Hamiltonian implies zero current density. However the laser switch-on protocol breaks the inversion symmetry, resulting in a net cylindrical sheet of current density at steady state. Due to the underlying chirality of the system, this current density profile is associated with a net charge imbalance between the top and bottom of the cylinders.},
	number = {20},
	urldate = {2016-07-20},
	journal = {Physical Review B},
	author = {Dehghani, Hossein and Mitra, Aditi},
	month = may,
	year = {2016},
	pages = {205437}
}

@article{cardano_statistical_2016,
	title = {Statistical moments of quantum-walk dynamics reveal topological quantum transitions},
	volume = {7},
	copyright = {© 2016 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	url = {http://www.nature.com/ncomms/2016/160422/ncomms11439/full/ncomms11439.html},
	doi = {10.1038/ncomms11439},
	abstract = {Many phenomena in solid-state physics can be understood in terms of their topological properties. Recently, controlled protocols of quantum walk (QW) are proving to be effective simulators of such phenomena. Here we report the realization of a photonic QW showing both the trivial and the non-trivial topologies associated with chiral symmetry in one-dimensional (1D) periodic systems. We find that the probability distribution moments of the walker position after many steps can be used as direct indicators of the topological quantum transition: while varying a control parameter that defines the system phase, these moments exhibit a slope discontinuity at the transition point. Numerical simulations strongly support the conjecture that these features are general of 1D topological systems. Extending this approach to higher dimensions, different topological classes, and other typologies of quantum phases may offer general instruments for investigating and experimentally detecting quantum transitions in such complex systems.},
	language = {en},
	urldate = {2016-07-20},
	journal = {Nature Communications},
	author = {Cardano, Filippo and Maffei, Maria and Massa, Francesco and Piccirillo, Bruno and de Lisio, Corrado and De Filippis, Giulio and Cataudella, Vittorio and Santamato, Enrico and Marrucci, Lorenzo},
	month = apr,
	year = {2016},
	keywords = {Condensed matter, Optical physics, Physical sciences, Theoretical physics},
	pages = {11439}
}

@article{ling_renaissance_2015,
	title = {The renaissance of black phosphorus},
	volume = {112},
	issn = {0027-8424, 1091-6490},
	url = {http://www.pnas.org/content/112/15/4523},
	doi = {10.1073/pnas.1416581112},
	abstract = {One hundred years after its first successful synthesis in the bulk form in 1914, black phosphorus (black P) was recently rediscovered from the perspective of a 2D layered material, attracting tremendous interest from condensed matter physicists, chemists, semiconductor device engineers, and material scientists. Similar to graphite and transition metal dichalcogenides (TMDs), black P has a layered structure but with a unique puckered single-layer geometry. Because the direct electronic band gap of thin film black P can be varied from 0.3 eV to around 2 eV, depending on its film thickness, and because of its high carrier mobility and anisotropic in-plane properties, black P is promising for novel applications in nanoelectronics and nanophotonics different from graphene and TMDs. Black P as a nanomaterial has already attracted much attention from researchers within the past year. Here, we offer our opinions on this emerging material with the goal of motivating and inspiring fellow researchers in the 2D materials community and the broad readership of PNAS to discuss and contribute to this exciting new field. We also give our perspectives on future 2D and thin film black P research directions, aiming to assist researchers coming from a variety of disciplines who are desirous of working in this exciting research field.},
	language = {en},
	number = {15},
	urldate = {2016-07-18},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Ling, Xi and Wang, Han and Huang, Shengxi and Xia, Fengnian and Dresselhaus, Mildred S.},
	month = apr,
	year = {2015},
	pmid = {25820173},
	keywords = {2D material, anisotropic, black phosphorus, nanoelectronic, optoelectronic},
	pages = {4523--4530}
}

@article{malzard_topologically_2015,
	title = {Topologically {Protected} {Defect} {States} in {Open} {Photonic} {Systems} with {Non}-{Hermitian} {Charge}-{Conjugation} and {Parity}-{Time} {Symmetry}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.200402},
	doi = {10.1103/PhysRevLett.115.200402},
	abstract = {We show that topologically protected defect states can exist in open (leaky or lossy) systems even when these systems are topologically trivial in the closed limit. The states appear from within the continuum, thus in the absence of a band gap, and are generated via exceptional points (a spectral transition that occurs in open wave and quantum systems with a generalized time-reversal symmetry), or via a degeneracy induced by charge-conjugation symmetry (which is related to the pole transition of Majorana zero modes). We demonstrate these findings for a leaking passive coupled-resonator optical waveguide with asymmmetric internal scattering, where the required symmetries (non-Hermitian versions of time-reversal symmetry, chirality, and charge conjugation) emerge dynamically.},
	number = {20},
	urldate = {2016-07-18},
	journal = {Physical Review Letters},
	author = {Malzard, Simon and Poli, Charles and Schomerus, Henning},
	month = nov,
	year = {2015},
	pages = {200402}
}

@article{zeuner_observation_2015,
	title = {Observation of a {Topological} {Transition} in the {Bulk} of a {Non}-{Hermitian} {System}},
	volume = {115},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.115.040402},
	doi = {10.1103/PhysRevLett.115.040402},
	abstract = {We present the first experimental observation of a topological transition in a non-Hermitian system. In contrast to standard methods for examining topological properties, which involve probing edge (or surface) states, we monitor the topological transition by employing bulk dynamics only. The system is composed of a lattice of evanescently coupled optical waveguides, and non-Hermitian behavior is engineered by inducing bending loss by spatially “wiggling” every second waveguide.},
	number = {4},
	urldate = {2016-07-14},
	journal = {Physical Review Letters},
	author = {Zeuner, Julia M. and Rechtsman, Mikael C. and Plotnik, Yonatan and Lumer, Yaakov and Nolte, Stefan and Rudner, Mark S. and Segev, Mordechai and Szameit, Alexander},
	month = jul,
	year = {2015},
	pages = {040402}
}

@article{lee_anomalous_2016,
	title = {Anomalous {Edge} {State} in a {Non}-{Hermitian} {Lattice}},
	volume = {116},
	url = {http://link.aps.org/doi/10.1103/PhysRevLett.116.133903},
	doi = {10.1103/PhysRevLett.116.133903},
	abstract = {We show that the bulk-boundary correspondence for topological insulators can be modified in the presence of non-Hermiticity. We consider a one-dimensional tight-binding model with gain and loss as well as long-range hopping. The system is described by a non-Hermitian Hamiltonian that encircles an exceptional point in momentum space. The winding number has a fractional value of 1/2. There is only one dynamically stable zero-energy edge state due to the defectiveness of the Hamiltonian. This edge state is robust to disorder due to protection by a chiral symmetry. We also discuss experimental realization with arrays of coupled resonator optical waveguides.},
	number = {13},
	urldate = {2016-07-14},
	journal = {Physical Review Letters},
	author = {Lee, Tony E.},
	month = apr,
	year = {2016},
	pages = {133903}
}
@article{couedo_single-edge_2016,
	title = {Single-edge transport in an {InAs}/{GaSb} quantum spin {Hall} insulator},
	volume = {94},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.94.035301},
	doi = {10.1103/PhysRevB.94.035301},
	abstract = {We report transport measurements in a single edge channel of an InAs/GaSb quantum spin Hall insulator, where the conduction occurs through only one pair of counterpropagating edge modes. By using a specific sample design involving highly asymmetric current paths, we electrically isolate a single edge channel of the two-dimensional topological insulator from the other edge. This enables us to probe a single edge by multiterminal measurements. Both two-terminal and four-terminal resistances show a nearly quantized plateau around h/e2 for a 4-μm-long edge, indicating quasiballistic transport. Our approach is advantageous in that it allows us to gain insight into a microscopic region from local measurements.},
	number = {3},
	urldate = {2016-07-11},
	journal = {Physical Review B},
	author = {Couëdo, François and Irie, Hiroshi and Suzuki, Kyoichi and Onomitsu, Koji and Muraki, Koji},
	month = jul,
	year = {2016},
	pages = {035301}
}

@article{zhu_triple_2016,
	title = {Triple {Point} {Topological} {Metals}},
	volume = {6},
	url = {http://link.aps.org/doi/10.1103/PhysRevX.6.031003},
	doi = {10.1103/PhysRevX.6.031003},
	abstract = {Topologically protected fermionic quasiparticles appear in metals, where band degeneracies occur at the Fermi level, dictated by the band structure topology. While in some metals these quasiparticles are direct analogues of elementary fermionic particles of the relativistic quantum field theory, other metals can have symmetries that give rise to quasiparticles, fundamentally different from those known in high-energy physics. Here, we report on a new type of topological quasiparticles—triple point fermions—realized in metals with symmorphic crystal structure, which host crossings of three bands in the vicinity of the Fermi level protected by point group symmetries. We find two topologically different types of triple point fermions, both distinct from any other topological quasiparticles reported to date. We provide examples of existing materials that host triple point fermions of both types and discuss a variety of physical phenomena associated with these quasiparticles, such as the occurrence of topological surface Fermi arcs, transport anomalies, and topological Lifshitz transitions.},
	number = {3},
	urldate = {2016-07-09},
	journal = {Physical Review X},
	author = {Zhu, Ziming and Winkler, Georg W. and Wu, QuanSheng and Li, Ju and Soluyanov, Alexey A.},
	month = jul,
	year = {2016},
	pages = {031003}
}

@article{poetschke_modeling_2010,
	title = {Modeling graphene-based nanoelectromechanical devices},
	volume = {81},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.81.193404},
	doi = {10.1103/PhysRevB.81.193404},
	abstract = {We report on a theoretical study of charge transport properties of graphene nanoribbons under external mechanical stress. The influence of mechanical forces on the ribbon conductance is shown to be strongly dependent on the ribbon edge symmetry, i.e., zigzag versus armchair. In contrast to zigzag-edge nanoribbons which remain robust against high strain deformations, a stretching-induced metal-semiconductor transition is obtained for armchair-edge configurations. Our results point out that armchair edge ribbons are consequently much better suited for electromechanical applications.},
	number = {19},
	urldate = {2014-12-13},
	journal = {Physical Review B},
	author = {Poetschke, M. and Rocha, C. and Foa Torres, L. and Roche, S. and Cuniberti, G.},
	month = may,
	year = {2010},
	pages = {193404}
}

@article{fefferman_topologically_2014,
	title = {Topologically protected states in one-dimensional continuous systems and {Dirac} points},
	volume = {111},
	url = {http://www.pnas.org/content/111/24/8759.abstract},
	abstract = {We study a class of periodic Schrödinger operators on ℝ that have Dirac points. The introduction of an “edge” via adiabatic modulation of a periodic potential by a domain wall results in the bifurcation of spatially localized “edge states,” associated with the topologically protected zero-energy mode of an asymptotic one-dimensional Dirac operator. The bound states we construct can be realized as highly robust transverse-magnetic electromagnetic modes for a class of photonic waveguides with a phase defect. Our model captures many aspects of the phenomenon of topologically protected edge states for 2D bulk structures such as the honeycomb structure of graphene.},
	number = {24},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Fefferman, Charles L. and Lee-Thorp, James P. and Weinstein, Michael I.},
	year = {2014},
	pages = {8759--8763}
}

@article{bracamonte_nature_2014,
	title = {On the {Nature} of {Defects} in {Liquid}-{Phase} {Exfoliated} {Graphene}},
	volume = {118},
	issn = {1932-7447},
	url = {http://dx.doi.org/10.1021/jp501930a},
	doi = {10.1021/jp501930a},
	number = {28},
	urldate = {2014-09-30},
	journal = {The Journal of Physical Chemistry C},
	author = {Bracamonte, M. V. and Lacconi, G. I. and Urreta, S. E. and Foa Torres, L. E. F.},
	month = jun,
	year = {2014},
	pages = {15455--15459}
}

@article{gorbachev_detecting_2014,
	title = {Detecting topological currents in graphene superlattices},
	url = {http://www.sciencemag.org/content/early/2014/09/10/science.1254966.abstract},
	abstract = {Topological materials may exhibit Hall-like currents flowing transversely to the applied electric field even in the absence of a magnetic field. In graphene superlattices, which have broken inversion symmetry, topological currents originating from graphene's two valleys are predicted to flow in opposite directions and combine to produce long-range charge neutral flow. We observe this effect as a nonlocal voltage at zero magnetic field in a narrow energy range near Dirac points at distances as large as several microns away from the nominal current path. Locally, topological currents are comparable in strength to the applied current, indicating large valley-Hall angles. The long-range character of topological currents and their transistor-like control by gate voltage can be exploited for information processing based on the valley degrees of freedom.},
	journal = {Science},
	author = {Gorbachev, R. V. and Song, J. C. W. and Yu, G. L. and Kretinin, A. V. and Withers, F. and Cao, Y. and Mishchenko, A. and Grigorieva, I. V. and Novoselov, K. S. and Levitov, L. S. and Geim, A. K.},
	year = {2014}
}

@article{ju_photoinduced_2014,
	title = {Photoinduced doping in heterostructures of graphene and boron nitride},
	volume = {9},
	copyright = {© 2014 Nature Publishing Group},
	issn = {1748-3387},
	url = {http://www.nature.com/nnano/journal/v9/n5/full/nnano.2014.60.html},
	doi = {10.1038/nnano.2014.60},
	abstract = {The design of stacks of layered materials in which adjacent layers interact by van der Waals forces has enabled the combination of various two-dimensional crystals with different electrical, optical and mechanical properties as well as the emergence of novel physical phenomena and device functionality. Here, we report photoinduced doping in van der Waals heterostructures consisting of graphene and boron nitride layers. It enables flexible and repeatable writing and erasing of charge doping in graphene with visible light. We demonstrate that this photoinduced doping maintains the high carrier mobility of the graphene/boron nitride heterostructure, thus resembling the modulation doping technique used in semiconductor heterojunctions, and can be used to generate spatially varying doping profiles such as p–n junctions. We show that this photoinduced doping arises from microscopically coupled optical and electrical responses of graphene/boron nitride heterostructures, including optical excitation of defect transitions in boron nitride, electrical transport in graphene, and charge transfer between boron nitride and graphene.},
	language = {en},
	number = {5},
	urldate = {2014-06-08},
	journal = {Nature Nanotechnology},
	author = {Ju, L. and Velasco Jr, J. and Huang, E. and Kahn, S. and Nosiglia, C. and Tsai, Hsin-Zon and Yang, W. and Taniguchi, T. and Watanabe, K. and Zhang, Y. and Zhang, G. and Crommie, M. and Zettl, A. and Wang, F.},
	month = may,
	year = {2014},
	pages = {348--352}
}

@article{yankowitz_electric_2014,
	title = {Electric field control of soliton motion and stacking in trilayer graphene},
	volume = {advance online publication},
	copyright = {© 2014 Nature Publishing Group},
	issn = {1476-1122},
	url = {http://www.nature.com/nmat/journal/vaop/ncurrent/full/nmat3965.html},
	doi = {10.1038/nmat3965},
	abstract = {The crystal structure of a material plays an important role in determining its electronic properties. Changing from one crystal structure to another involves a phase transition that is usually controlled by a state variable such as temperature or pressure. In the case of trilayer graphene, there are two common stacking configurations (Bernal and rhombohedral) that exhibit very different electronic properties. In graphene flakes with both stacking configurations, the region between them consists of a localized strain soliton where the carbon atoms of one graphene layer shift by the carbon–carbon bond distance. Here we show the ability to move this strain soliton with a perpendicular electric field and hence control the stacking configuration of trilayer graphene with only an external voltage. Moreover, we find that the free-energy difference between the two stacking configurations scales quadratically with electric field, and thus rhombohedral stacking is favoured as the electric field increases. This ability to control the stacking order in graphene opens the way to new devices that combine structural and electrical properties.},
	language = {en},
	urldate = {2014-06-08},
	journal = {Nature Materials},
	author = {Yankowitz, Matthew and Wang, Joel I.-Jan and Birdwell, A. Glen and Chen, Yu-An and Watanabe, K. and Taniguchi, T. and Jacquod, Philippe and San-Jose, Pablo and Jarillo-Herrero, Pablo and LeRoy, Brian J.},
	month = apr,
	year = {2014}
}

@article{chen_controlled_2014,
	title = {Controlled growth of a line defect in graphene and implications for gate-tunable valley filtering},
	volume = {89},
	url = {http://link.aps.org/doi/10.1103/PhysRevB.89.121407},
	doi = {10.1103/PhysRevB.89.121407},
	abstract = {Atomically precise tailoring of graphene can enable unusual transport pathways and new nanometer-scale functional devices. Here we describe a recipe for the controlled production of highly regular “5-5-8” line defects in graphene by means of simultaneous electron irradiation and Joule heating by applied electric current. High-resolution transmission electron microscopy reveals individual steps of the growth process. Extending earlier theoretical work suggesting valley-discriminating capabilities of a graphene 5-5-8 line defect, we perform first-principles calculations of transport and find a strong energy dependence of valley polarization of the charge carriers across the defect. These findings inspire us to propose a compact electrostatically gated “valley valve” device, a critical component for valleytronics.},
	number = {12},
	urldate = {2014-06-08},
	journal = {Physical Review B},
	author = {Chen, J.-H. and Autès, G. and Alem, N. and Gargiulo, F. and Gautam, A. and Linck, M. and Kisielowski, C. and Yazyev, O. V. and Louie, S. G. and Zettl, A.},
	month = mar,
	year = {2014},
	pages = {121407}
}

@article{lehtinen_non-invasive_2014,
	title = {Non-invasive transmission electron microscopy of vacancy defects in graphene produced by ion irradiation},
	volume = {6},
	issn = {2040-3372},
	url = {http://pubs.rsc.org/en/content/articlelanding/2014/nr/c4nr01918k},
	doi = {10.1039/C4NR01918K},
	abstract = {Irradiation with high-energy ions has been widely suggested as a tool to engineer properties of graphene. Experiments show that it indeed has a strong effect on graphene's transport, magnetic and mechanical characteristics. However, to use ion irradiation as an engineering tool requires understanding of the type and detailed characteristics of the produced defects which is still lacking, as the use of high-resolution transmission microscopy (HRTEM) – the only technique allowing direct imaging of atomic-scale defects – often modifies or even creates defects during imaging, thus making it impossible to determine the intrinsic atomic structure. Here we show that encapsulating the studied graphene sample between two other (protective) graphene sheets allows non-invasive HRTEM imaging and reliable identification of atomic-scale defects. Using this simple technique, we demonstrate that proton irradiation of graphene produces reconstructed monovacancies, which explains the profound effect that such defects have on graphene's magnetic and transport properties. This finding resolves the existing uncertainty with regard to the effect of ion irradiation on the electronic structure of graphene.},
	language = {en},
	number = {12},
	urldate = {2014-06-08},
	journal = {Nanoscale},
	author = {Lehtinen, Ossi and Tsai, I.-Ling and Jalil, Rashid and Nair, Rahul R. and Keinonen, Juhani and Kaiser, Ute and Grigorieva, Irina V.},
	month = may,
	year = {2014},
	pages = {6569--6576}
}

@article{alonso-gonzalez_controlling_2014,
	title = {Controlling graphene plasmons with resonant metal antennas and spatial conductivity patterns},
	issn = {0036-8075, 1095-9203},
	url = {http://www.sciencemag.org/citmgr?gca=sci%3Bscience.1253202v1},
	doi = {10.1126/science.1253202},
	language = {en},
	urldate = {2014-06-08},
	journal = {Science},
	author = {Alonso-Gonzalez, P. and Nikitin, A. Y. and Golmar, F. and Centeno, A. and Pesquera, A. and Velez, S. and Chen, J. and Navickaite, G. and Koppens, F. and Zurutuza, A. and Casanova, F. and Hueso, L. E. and Hillenbrand, R.},
	month = may,
	year = {2014}
}

@article{woods_commensurate-incommensurate_2014,
	title = {Commensurate-incommensurate transition in graphene on hexagonal boron nitride},
	volume = {10},
	copyright = {© 2014 Nature Publishing Group},
	issn = {1745-2473},
	url = {http://www.nature.com/nphys/journal/v10/n6/full/nphys2954.html},
	doi = {10.1038/nphys2954},
	abstract = {When a crystal is subjected to a periodic potential, under certain circumstances it can adjust itself to follow the periodicity of the potential, resulting in a commensurate state. Of particular interest are topological defects between the two commensurate phases, such as solitons and domain walls. Here we report a commensurate–incommensurate transition for graphene on top of hexagonal boron nitride (hBN). Depending on the rotation angle between the lattices of the two crystals, graphene can either stretch to adapt to a slightly different hBN periodicity (for small angles, resulting in a commensurate state) or exhibit little adjustment (the incommensurate state). In the commensurate state, areas with matching lattice constants are separated by domain walls that accumulate the generated strain. Such soliton-like objects are not only of significant fundamental interest, but their presence could also explain recent experiments where electronic and optical properties of graphene-hBN heterostructures were observed to be considerably altered.},
	language = {en},
	number = {6},
	urldate = {2014-06-08},
	journal = {Nature Physics},
	author = {Woods, C. R. and Britnell, L. and Eckmann, A. and Ma, R. S. and Lu, J. C. and Guo, H. M. and Lin, X. and Yu, G. L. and Cao, Y. and Gorbachev, R. V. and Kretinin, A. V. and Park, J. and Ponomarenko, L. A. and Katsnelson, M. I. and Gornostyrev, Yu N. and Watanabe, K. and Taniguchi, T. and Casiraghi, C. and Gao, H.-J. and Geim, A. K. and Novoselov, K. S.},
	month = jun,
	year = {2014},
	pages = {451--456}
}

@article{xu_length-dependent_2014,
	title = {Length-dependent thermal conductivity in suspended single-layer graphene},
	volume = {5},
	copyright = {© 2014 Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	url = {http://www.nature.com/ncomms/2014/140416/ncomms4689/full/ncomms4689.html},
	doi = {10.1038/ncomms4689},
	abstract = {Graphene exhibits extraordinary electronic and mechanical properties, and extremely high thermal conductivity. Being a very stable atomically thick membrane that can be suspended between two leads, graphene provides a perfect test platform for studying thermal conductivity in two-dimensional systems, which is of primary importance for phonon transport in low-dimensional materials. Here we report experimental measurements and non-equilibrium molecular dynamics simulations of thermal conduction in suspended single-layer graphene as a function of both temperature and sample length. Interestingly and in contrast to bulk materials, at 300 K, thermal conductivity keeps increasing and remains logarithmically divergent with sample length even for sample lengths much larger than the average phonon mean free path. This result is a consequence of the two-dimensional nature of phonons in graphene, and provides fundamental understanding of thermal transport in two-dimensional materials.},
	language = {en},
	urldate = {2014-06-08},
	journal = {Nature Communications},
	author = {Xu, Xiangfan and Pereira, Luiz F. C. and Wang, Yu and Wu, Jing and Zhang, Kaiwen and Zhao, Xiangming and Bae, Sukang and Tinh Bui, Cong and Xie, Rongguo and Thong, John T. L. and Hong, Byung Hee and Loh, Kian Ping and Donadio, Davide and Li, Baowen and Özyilmaz, Barbaros},
	month = apr,
	year = {2014},
	keywords = {Condensed matter, Materials science, Physical sciences}
}

@article{Murakami2d,
  title = {Tuning phase transition between quantum spin Hall and ordinary insulating phases},
  author = {Murakami, Shuichi and Iso, Satoshi and Avishai, Yshai and Onoda, Masaru and Nagaosa, Naoto},
  journal = {Phys. Rev. B},
  volume = {76},
  issue = {20},
  pages = {205304},
  numpages = {6},
  year = {2007},
  month = {Nov},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.76.205304},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.76.205304}
}

@article{Mokito_spin-valley,
  title = {Spin-valley optical selection rule and strong circular dichroism in silicene},
  author = {Ezawa, Motohiko},
  journal = {Phys. Rev. B},
  volume = {86},
  issue = {16},
  pages = {161407},
  numpages = {4},
  year = {2012},
  month = {Oct},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.86.161407},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.86.161407}
}

@article{Mokito_ladron,
	doi = {10.1088/1367-2630/14/3/033003},
	url = {https://doi.org/10.1088%2F1367-2630%2F14%2F3%2F033003},
	year = 2012,
	month = {mar},
	publisher = {{IOP} Publishing},
	volume = {14},
	number = {3},
	pages = {033003},
	author = {Motohiko Ezawa},
	title = {A topological insulator and helical zero mode in silicene under an inhomogeneous electric field},
	journal = {New Journal of Physics},
	abstract = {Silicene is a monolayer of silicon atoms forming a two-dimensional (2D) honeycomb lattice and shares almost all the remarkable properties of graphene. The low-energy structure of silicene is described by Dirac electrons with relatively large spin–orbit interactions owing to its buckled structure. A key observation is that the band structure can be controlled by applying an electric field to a silicene sheet. In particular, the gap closes at a certain critical electric field. Examining the band structure of a silicene nanoribbon, we show that a topological phase transition occurs from a topological insulator to a band insulator with an increase of electric field. We also show that it is possible to generate helical zero modes anywhere in a silicene sheet by adjusting the electric field locally to this critical value. The region may act as a quantum wire or a quantum dot surrounded by topological and/or band insulators. We explicitly construct the wave functions for some simple geometries based on the low-energy effective Dirac theory. These results are also applicable to germanene, which is a 2D honeycomb structure of germanium.}
}

@article{yao_spin-valley_prl,
  title = {Coupled Spin and Valley Physics in Monolayers of ${\mathrm{MoS}}_{2}$ and Other Group-VI Dichalcogenides},
  author = {Xiao, Di and Liu, Gui-Bin and Feng, Wanxiang and Xu, Xiaodong and Yao, Wang},
  journal = {Phys. Rev. Lett.},
  volume = {108},
  issue = {19},
  pages = {196802},
  numpages = {5},
  year = {2012},
  month = {May},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.108.196802},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.108.196802}
}

@article{niu_valley_contrasting,
  title = {Valley-Contrasting Physics in Graphene: Magnetic Moment and Topological Transport},
  author = {Xiao, Di and Yao, Wang and Niu, Qian},
  journal = {Phys. Rev. Lett.},
  volume = {99},
  issue = {23},
  pages = {236809},
  numpages = {4},
  year = {2007},
  month = {Dec},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.99.236809},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.99.236809}
}

@article{Cheng_multiPh,
author = {Jingxin Cheng and Di Huang and Tao Jiang and Yuwei Shan and Yingguo Li and Shiwei Wu and Wei-Tao Liu},
journal = {Opt. Lett.},
keywords = {Chemical vapor deposition; Electric fields; High harmonic generation; Light fields; Multiphoton processes; Photons},
number = {9},
pages = {2141--2144},
publisher = {OSA},
title = {Chiral selection rules for multi-photon processes in two-dimensional honeycomb materials},
volume = {44},
month = {May},
year = {2019},
url = {http://ol.osa.org/abstract.cfm?URI=ol-44-9-2141},
doi = {10.1364/OL.44.002141},
abstract = {We examine the chirality-dependent optical selection rules in two-dimensional monolayer materials with honeycomb lattices, and, based on symmetry argument, we generalize these rules to multi-photon transitions of arbitrary orders. We also present the phase relations between incident and outgoing photons in such processes. The results agree nicely with our experimental observations of second- and third-harmonic generation. In particular, we demonstrate that the phase relation of chiral second-harmonic generation can serve as a handy tool for imaging domains and domain boundaries of these monolayers. Our results can benefit future studies on chirality-related optical phenomena and opto-electronic applications of such materials.},
}

@article{KM-Z2,
  title = {${Z}_{2}$ Topological Order and the Quantum Spin Hall Effect},
  author = {Kane, C. L. and Mele, E. J.},
  journal = {Phys. Rev. Lett.},
  volume = {95},
  issue = {14},
  pages = {146802},
  numpages = {4},
  year = {2005},
  month = {Sep},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.95.146802},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.95.146802}
}

@misc{rudner2019floquet,
      title={Floquet topological insulators: from band structure engineering to novel non-equilibrium quantum phenomena}, 
      author={Mark S. Rudner and Netanel H. Lindner},
      year={2019},
      eprint={1909.02008},
      archivePrefix={arXiv},
      primaryClass={cond-mat.mes-hall}
}

@article{PhysRevB.83.245436,
  title = {Optical response of graphene under intense terahertz fields},
  author = {Zhou, Y. and Wu, M. W.},
  journal = {Phys. Rev. B},
  volume = {83},
  issue = {24},
  pages = {245436},
  numpages = {14},
  year = {2011},
  month = {Jun},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.83.245436},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.83.245436}
}


==> anc/Opto2d-supp.bbl <==
\providecommand{\latin}[1]{#1}
\makeatletter
\providecommand{\doi}
  {\begingroup\let\do\@makeother\dospecials
  \catcode`\{=1 \catcode`\}=2 \doi@aux}
\providecommand{\doi@aux}[1]{\endgroup\texttt{#1}}
\makeatother
\providecommand*\mcitethebibliography{\thebibliography}
\csname @ifundefined\endcsname{endmcitethebibliography}
  {\let\endmcitethebibliography\endthebibliography}{}
\begin{mcitethebibliography}{6}
\providecommand*\natexlab[1]{#1}
\providecommand*\mciteSetBstSublistMode[1]{}
\providecommand*\mciteSetBstMaxWidthForm[2]{}
\providecommand*\mciteBstWouldAddEndPuncttrue
  {\def\EndOfBibitem{\unskip.}}
\providecommand*\mciteBstWouldAddEndPunctfalse
  {\let\EndOfBibitem\relax}
\providecommand*\mciteSetBstMidEndSepPunct[3]{}
\providecommand*\mciteSetBstSublistLabelBeginEnd[3]{}
\providecommand*\EndOfBibitem{}
\mciteSetBstSublistMode{f}
\mciteSetBstMaxWidthForm{subitem}{(\alph{mcitesubitemcount})}
\mciteSetBstSublistLabelBeginEnd
  {\mcitemaxwidthsubitemform\space}
  {\relax}
  {\relax}

\bibitem[König \latin{et~al.}(2007)König, Wiedmann, Brüne, Roth, Buhmann,
  Molenkamp, Qi, and Zhang]{konig_quantum_2007}
König,~M.; Wiedmann,~S.; Brüne,~C.; Roth,~A.; Buhmann,~H.; Molenkamp,~L.~W.;
  Qi,~X.-L.; Zhang,~S.-C. Quantum {Spin} {Hall} {Insulator} {State} in {HgTe}
  {Quantum} {Wells}. \emph{Science} \textbf{2007}, \emph{318}, 766--770\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[McIver \latin{et~al.}(2020)McIver, Schulte, Stein, Matsuyama, Jotzu,
  Meier, and Cavalleri]{mciver_light-induced_nature}
McIver,~J.~W.; Schulte,~B.; Stein,~F.-U.; Matsuyama,~T.; Jotzu,~G.; Meier,~G.;
  Cavalleri,~A. Light-induced anomalous {Hall} effect in graphene. \emph{Nat.
  Phys.} \textbf{2020}, \relax
\mciteBstWouldAddEndPunctfalse
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[Kane and Mele(2005)Kane, and Mele]{kane_quantum_2005}
Kane,~C.~L.; Mele,~E.~J. Quantum {Spin} {Hall} {Effect} in {Graphene}.
  \emph{Phys. Rev. Lett.} \textbf{2005}, \emph{95}, 226801--\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[Haldane(1988)]{haldane_model_1988}
Haldane,~F. D.~M. Model for a {Quantum} {Hall} {Effect} without {Landau}
  {Levels}: {Condensed}-{Matter} {Realization} of the "{Parity} {Anomaly}".
  \emph{Phys. Rev. Lett.} \textbf{1988}, \emph{61}, 2015--2018\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[Kane and Mele(2005)Kane, and Mele]{KM-Z2}
Kane,~C.~L.; Mele,~E.~J. ${Z}_{2}$ Topological Order and the Quantum Spin Hall
  Effect. \emph{Phys. Rev. Lett.} \textbf{2005}, \emph{95}, 146802\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\end{mcitethebibliography}


==> anc/Opto2d-supp.tex <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% This is a (brief) model paper using the achemso class
%% The document class accepts keyval options, which should include
%% the target journal and optionally the manuscript type. 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[journal=jacsat,manuscript=article]{achemso}
\usepackage[utf8]{inputenc}
\usepackage{color}
\usepackage[normalem]{ulem}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional packages needed here.  Only include packages
%% which are essential, to avoid problems later. Do NOT use any
%% packages which require e-TeX (for example etoolbox): the e-TeX
%% extensions are not currently available on the ACS conversion
%% servers.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage[version=3]{mhchem} % Formula subscripts using \ce{}

\renewcommand{\thepage}{S\arabic{page}}  
\renewcommand\thefigure{S\arabic{figure}}  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\author{Matías Berdakin}
\affiliation{INFIQC (CONICET-UNC), Ciudad Universitaria, Pabellón Argentina, 5000 Córdoba, Argentina.}
\affiliation{Departamento de Química Teórica y Computacional, Fac. de Ciencias Químicas, Universidad Nacional de Córdoba, Ciudad Universitaria, Pabellón Argentina, X5000HUA Córdoba, Argentina.}
\author{Esteban A. Rodríguez-Mena}

\author{L. E. F. Foa Torres}%$^*$
\affiliation{Departamento de F\'{\i}sica, Facultad de Ciencias F\'{\i}sicas y Matem\'aticas, Universidad de Chile, Santiago, Chile}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title[An \textsf{achemso} demo]
  {Supplementary material for:\\ Spin-polarized tunable photocurrents}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Some journals require a list of abbreviations or keywords to be
%% supplied. These should be set up here, and will be printed after
%% the title and author information, if needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The manuscript does not need to include \maketitle, which is
%% executed automatically.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{document}

\newpage



\section{A detailed comparison between Floquet bandstructure and transport signatures}
The correspondence between the band structure and the transport results (including the asymmetry between the transmission probabilities from left to right and from right to left) can be better appreciated in figure ~\ref{fgr:BandsVsTij} which uses the data in Figs. 2e-f  and 3c-d  of the main article. 

\begin{figure}[h]
  \centering
  \includegraphics[width=1.0\linewidth]{Floquet_bandsVsTransport_V2.pdf}
    \caption{Each two-fold panel shows the quasi-energies versus quasi-momemtum (left) with a color scale encoding the weight on the zero replica, and the transmission probabilities from right to left (dash-dotted orange line) and from left to right (black solid line) on the right.}
  \label{fgr:BandsVsTij}
\end{figure}

One can see that within the bulk gap the topological states for spin-up and down show almost perfect transmission except for the regions where the laser plays a role by hybridizing with a continuum (seen as blurred lines in the quasi-energy spectra).

However, as soon as one the energies are close to the edge of the bulk gap or those regions spanning the bulk bands, more fluctuations arise as we get into the non-topological part of the spectrum. These fluctuations originate from scattering at the interface between the irradiated and non-irradiated areas and different matching problems between sample and leads (even when both are the same material, one is irradiated and the other not). This type of behavior is commonplace in transport simulations and experiments, note for example the celebrated transport experiments by Molenkamp \cite{konig_quantum_2007} on 2D Topological insulators.

Anticipating the problem of matching with leads made of different materials, as present in the alluded experiments,\cite{konig_quantum_2007} and taking advantage that the photocurrents are generated by the laser spot which might be smaller than the sample itself, one can envision an experiment where the photocurrents flow within the same material before reaching the leads far away. In this situation the matching with leads made of different materials is lessened and one recovers a cleaner response. 

Another strategy that could be pursued experimentally to separate contributions to the photocurrents coming from different sources, e.g. the ones predicted here and others of thermal origin, is to exploit that our predicted photocurrents depend strongly on the laser polarization while thermal contributions do not. This has been successfully used for example in  reference \citenum{mciver_light-induced_nature} to highlight the laser-induced Hall effect.

\section{Effect of inelastic backscattering}

The hybridization with the continuum provided by the coupling with the laser allows for inelastic processes (processes involving the absorption or emission of energy quanta) which rather than contributing to the transmission tend to suppress it in favor of  backscattering (reflection). Although at first sight it might seem that the inelastic processes influence very little the transmission (from L to R and vice versa), it is actually the opposite: over a large energy span inelastic processes almost fully suppress the transmission. For example, for negative energies Fig. 4a of the main text shows almost unity backscattering on the left lead (dotted blue line) with a concomitant nearly zero elastic transmission from left to right in the same energy range, as shown in Fig. 4b (dark full line). This information is replotted in figure \ref{fgr:backscatt} of this document which also shows the results with the laser off for comparison.

We emphasize that the magnitude of the effect is quite unprecedented, since even moderate laser intensities are able to induce backscattering with almost unit probability over a wide energy range.


\begin{figure}[h]
  \centering
  \includegraphics[width=1.0\linewidth]{fig_laser_off_V4.pdf}
    \caption{Each two-fold panel shows the transmission probabilities for each spin component with and without the laser. Only elastic components of the transmission are shown. The parameters are the same as in Fig. 4 of the main manuscript}
  \label{fgr:backscatt}
\end{figure}


\section{The interplay between laser frequency and other relevant parameters}

The effect reported in our manuscript relies on two crucial points: 
\begin{itemize}
    \item First we need an undriven system with broken inversion symmetry hosting topological states. Within the Kane-Mele model this immediately puts a constraint on the relative magnitude of the staggering and the spin-orbit coupling, since a large staggering will lead to a transition to a topologically trivial phase after a gap closing. The topological phase appears for $2\Delta/\gamma_{SO}<3\sqrt{3}$~\cite{kane_quantum_2005,haldane_model_1988}. 
    \item Furthermore, for the effect to be observable one would need a sizable gap of several $k_{B}T$. Then we need to introduce the hybridization of the topological states with the continuum provided by the Floquet replicas. For this to occur we need for the frequency to be not smaller than the bulk gap of the non-irradiated system and not so large so that there are no continuum states $\hbar\Omega$ above a given energy. Fortunately, these conditions do not impose a restriction within the experimentally relevant regime of laser frequencies spanning from the mid-infrared to the visible range. 
\end{itemize}

\begin{figure}[h]
  \centering
  \includegraphics[width=0.8\linewidth]{Fig_Bands_V4.png}
    \caption{Non-irradiated $n=0$ (black) and $n \pm 1$ replicas (orange) bandstructures  together with the corresponding Floquet bandstructure obtained when the laser is on. Panels (a-c)  for $\hbar\Omega = 1.5$ and (d-f) for $\hbar\Omega = 0.5$}
  \label{fgr:BandsVsfreq}
\end{figure}

The latter can be appreciated by plotting the non-irradiated bandstructure together with those of the replicas (just the shifted bandstructure) and checking that geometrically the replicas provide a background of states with which the edge states can hybridize. This is shown in figure \ref{fgr:BandsVsfreq} of this document (left and center panels). To further support our argument the full Floquet bandstructure is shown in the right panel. 

\section{Effect of Rashba spin-orbit coupling}

The scattering region, described in the main text, can be generalized by adding a Rashba spin-orbit term.\cite{KM-Z2} This term typically arises because of a breaking the mirror symmetry and couples nearest neighbors. Therefore, the Hamiltonian now reads 
\begin{align}
\label{Hamiltonian}
\mathcal{H}_{0} & =\sum_{i,s_{z}}E_{i}c_{i.s_{z}}^{\dagger}c_{i,s_{z}}-\gamma_{0}\sum_{\left\langle i,j\right\rangle }c_{i,s_{z}}^{\dagger}c_{j,s_{z}}\\
 & -i\gamma_{\text{SO}}\sum_{\left\langle \left\langle i,j\right\rangle \right\rangle }\nu_{i,j}s_{z}c_{i,s_{z}}^{\dagger}c_{j,s_{z}}+i\gamma_{\text{r}}\sum_{\left\langle i,j\right\rangle }c_{i,s_{z}}^{\dagger}\left(\mathbf{s}\times\hat{\mathbf{d}}_{ij}\right)c_{i,s_{z}}
\end{align}

\begin{figure}[ht]
  \centering
  \includegraphics[width=1.0\linewidth]{fig_supp_linV2.png}
  \caption{Two terminal total transmission probability and pumped currents for linear polarization and both spin projections in direction $\hat{z}$. The panels (a-c) show the case when the Rashba term $\gamma_\text{r}$ is set to 0. Panels (d-f) show the effect of mirror symmetry breaking due to Rashba spin-orbit coupling $\gamma_{\text{r}}=0.0075$, alike as heavy materials such as germanene. As in the main text we have set the energy scale such that $\gamma_0=1$ and we consider $\Delta=0.1$, $\gamma_{\text{SO}}=0.05$, $\hbar \Omega=1.5$ and $z_x=z_y=0.15$.}

  \label{fgr:rashba_lin}
\end{figure}


\begin{figure}[ht]
  \centering
  \includegraphics[width=1.0\linewidth]{fig_supp_circV2.png}
     \caption{Two terminal total transmission probability and pumped currents for circular polarization and both spin projections in direction $\hat{z}$. The panels (a-c) show the case when the Rashba term $\gamma_\text{r}=0$. Panels (d-f) show the effect of mirror symmetry breaking due to Rashba spin-orbit coupling $\gamma_{\text{r}}=0.0075$, alike as heavy materials such as germanene. As in the main text we have set the energy scale such that $\gamma_0=1$ and we consider $\Delta=0.1$, $\gamma_{\text{SO}}=0.05$, $\hbar \Omega=1.5$ and $z_x=z_y=0.15$.}
  \label{fgr:rashba_circ}
\end{figure}



\noindent with $c_{i, s_z}^{\dagger}$ and $c_{i, s_z}^{{}}$ are the creation and annihilation operators for electrons at the $\pi$-orbital on site
$i$ with spin up $s_z=1$ or spin down $s_z=-1$. $\gamma_{0}$ is the nearest-neighbors hopping amplitude and $\gamma_{\text{SO}}$ is the intrinsic spin-orbit coupling. $\nu_{i,j}$ is $+1$ ($-1$) if the path from $j$ to $i$ is clockwise (anticlockwise). The on-site energies $E_{i}$ are chosen equal to $\Delta$ ($-\Delta$) for the sites on the $A$ ($B$) sublattice. The last term introduces Rashba spin-orbit coupling with amplitude $\gamma_{\text{r}}$, where $\textbf{s}$ is a vector with the Pauli matrices as components and $\hat{\mathbf{d}}_{ij}$  denotes first neighbors hopping vector connecting the sites $i$ and $j$,  hence, this term explicitly mixes the spin degrees of freedom, making $s_z$ no longer a good quantum number.

Figures S1 and S2 of this supplementary material show our numerical results including the Rashba term demonstrating the robustness of the predicted photocurrents. Note that results with Rashba spin-orbit coupling show transmission probabilities per spin component which might be greater than 1, this does not violate unitarity as the total transmission (the sum over the two spin components) remains bounded by the number of channels in this energy range (2) and shows that the Rashba term induces a conversion between spin up and down.   



%\bibliographystyle{apsrev4-1_title}
\bibliography{2dTI_floquet.bib}
\end{document}

\section{Time averaged density of states}
\textcolor{red}{Esteban fijate si estas son las citas que quer\ías \cite{rudner2019floquet} bla \cite{datta_electronic_1995}, bla \cite{PhysRevB.83.245436} }

It is know from literature about quantum transport in equilibrium, for the non-interacting regime, that retarded Green functions corrected by the self-energy due to the leads, $G^R(\mathbf{r}, \mathbf{r}';E)$, determine many of the quantities of interest: one particular example is the \emph{local density of states} expressed by

\begin{aligned}
\label{ldos}
\text{LDOS}(\mathbf{r}; E) =\sum_{\alpha} \delta(E-\epsilon_{\alpha, 0}) \left| \psi_{\alpha}(\mathbf{r}) \right|^2 = -\frac{1}{\pi} \text{Im\,} \left[G^R(\mathbf{r}, \mathbf{r}; E) \right],
\end{aligned}

\noindent with $\epsilon_{\alpha, 0}$ the eigenvalues of the isolated scattering region and $\psi_{\alpha}(\mathbf{r})$ denoting the eigenvalues of the effective problem of the scattering region coupled with the leads. Taking $\text{LDOS}$ trace, we obtain what is called the \emph{density of states} 

\begin{aligned}
\rho (E) = -\dfrac{1}{\pi} \text{Tr\,Im} \left[G^R(\mathbf{r}, \mathbf{r}; E) \right].
\end{aligned}


Although this is described for a transport setup, the density of states for a lead can be computed as well by using Bloch theorem. 

In contrast to the equilibrium situation, the retarded Green function for Floquet system averaged over one period can be described in terms of the $m$-th harmonic of the $\nu$-th Floquet state $\phi_{\nu}^{(m)}(\mathbf{r})$, as Rudner and Lindner showed

\begin{aligned}
G^R_0 (\mathbf{r}, \mathbf{r}'; \varepsilon) = \displaystyle{\lim_{\eta \to 0^+}} \displaystyle{\sum_{\nu, m}} \dfrac{\phi_{\nu}^{(m)} (\mathbf{r})\left[\phi_{\nu}^{(m)}(\mathbf{r}') \right]^{*}}{\varepsilon_{\nu} +m\hbar \Omega - \varepsilon+ \text{i}\eta},
\end{aligned}

\noindent with $\Omega$ the frequency of the driving and $\varepsilon_{\nu}$ the quasi-energy associated to $\nu$ Floquet mode within the first Floquet zone $[-\hbar \Omega/2, \hbar \Omega/2]$. Analogously to \ref{ldos}, it is customary to define the \emph{time averaged local density of states}, $\rho_0$ by

\begin{aligned}
\rho_0 (\varepsilon) &= \sum_{\nu, m} A_{\nu}^{(m)}  \delta(\varepsilon_{\nu}-m\hbar \Omega - \varepsilon), = \displaystyle{\lim_{\eta \to 0^+} -\frac{1}{\pi} \text{Im} \left[ G_0^R(\varepsilon)\right],\\ &= \sum_{\nu, m} A_{\nu}^{(m)}  \delta(\varepsilon-\mathcal{E}_{\nu, m})\\ &= \displaystyle{\sum_{\nu}}A^{(0)}_{\nu} \delta (\varepsilon - \mathcal{E}_{\nu, 0}) .
\end{aligned}

\noindent with $A_{\nu}^{(m)} \equiv \phi_{\nu}^{(m)} (\mathbf{r}) [\phi_{\nu}^{(m)}(\mathbf{r})]^{*}$, term which determines the weight in the $m$-th harmonic of the Floquet state $\nu$ on the spectrum. In the last term we have chosen replica zero as the replica of reference, since an arbitrary $m$ would suffice to give the independent information. After taking the trace in the Sambe space, we obtain the \emph{time averaged density of states}. This relation unveils the connection of the time average density of states and the weight of Floquet states over the replica zero. This quantity provides insight in how the states couple with higher order replicas.



==> anc/achemso-demo.bib <==
@ARTICLE{Abernethy2003,
  author = {Colin D. Abernethy and Gareth M. Codd and Mark D. Spicer
    and Michelle K. Taylor},
  title = {{A} highly stable {N}-heterocyclic carbene complex of
    trichloro-oxo-vanadium(\textsc{v}) displaying novel
    {C}l---{C}(carbene) bonding interactions},
  journal = {{J}. {A}m. {C}hem. {S}oc.},
  year = {2003},
  volume = {125},
  pages = {1128--1129},
  number = {5},
  doi = {10.1021/ja0276321},
}

@MISC{ACS2007,
  url = {http://pubs.acs.org/books/references.shtml},
}

@ARTICLE{Arduengo1992,
  author = {Arduengo, III, Anthony J. and H. V. Rasika Dias and
    Richard L. Harlow and Michael Kline},
  title = {{E}lectronic stabilization of nucleophilic carbenes},
  journal = {{J}.~{A}m.\ {C}hem.\ {S}oc.},
  year = {1992},
  volume = {114},
  pages = {5530--5534},
  number = {14},
  doi = {10.1021/ja00040a007},
}

@ARTICLE{Arduengo1994,
  author = {Arduengo, III, Anthony J. and Siegfried F. Gamper and
    Joseph C. Calabrese and Fredric Davidson},
  title = {{L}ow-coordinate carbene complexes of nickel(0) and
    platinum(0)},
  journal = jacsat,
  year = {1994},
  volume = {116},
  pages = {4391--4394},
  number = {10},
  doi = {10.1021/ja00089a029},
}

@ARTICLE{Eisenstein2005,
  author = {Appelhans, Leah N. and Zuccaccia, Daniele and Kovacevic,
    Anes and Chianese, Anthony R. and Miecznikowski, John R. and
    Macchioni, Aleco and Clot, Eric and Eisenstein, Odile and
    Crabtree, Robert H.},
  title = {{A}n anion-dependent switch in selectivity results from a
    change of {C}---{H} activation mechanism in the reaction of an
    imidazolium salt with \ce{IrH5(PPh3)2}},
  journal = {{J}.~{A}m.\ {C}hem. {S}oc.},
  year = {2005},
  volume = {127},
  pages = {16299--16311},
  number = {46},
  doi = {10.1021/ja055317j},
}

@BOOK{Coghill2006,
  title = {{T}he {ACS} {S}tyle {G}uide},
  publisher = {{O}xford {U}niversity {P}ress, {I}nc. and
               {T}he {A}merican {C}hemical {S}ociety},
  year = {2006},
  editor = {Coghill, Anne M. and Garson, Lorrin R.},
  address = {{N}ew {Y}ork},
  edition = {3},
  subtitle = {{E}ffective {C}ommunication of {S}cientific
    {I}nformation},
}

@BOOK{Cotton1999,
  title = {{A}dvanced {I}norganic {C}hemistry},
  publisher = {Wiley},
  year = {1999},
  author = {Cotton, Frank Albert and Wilkinson, Geoffrey and
    Murillio, Carlos A. and Bochmann, Manfred},
  address = {Chichester, United Kingdom},
  edition = {6},
}

@TECHREPORT{EuropeanCommission2008,
  address = {Brussels, Belgium},
  organization = {European Commission},
  title = {Communication from the European Commission to the
   European Council and the European Parliament:
   20 20 by 2020: Europe's climate change opportunity},
  year = {2008}
}

@INBOOK{Friedman-Hill2003,
  author         = {E. Friedman-Hill},
  booktitle      = {{J}ess in {A}ction: {J}ava {R}ule-based {S}ystems},
  publisher      = {Manning Publications Co.},
  address        = {Greenwich, CT, USA},
  title          = {Writing Rules in Jess},
  edition        = {1},
  year           = {2003}
}

@PATENT{Johnson1972,
  author       = {Johnson, Alexander Lawrence},
  organization = {E.~I.~du Pont de Nemours},
  number       = {3637731},
  title        = {1-(Alkylsubstituted phenyl)imidazoles useful in ACTH
    reverse assay},
  type         = {US~Patent},
  year         = {1972}
}

@MANUAL{Pople2003,
  title = {{G}aussian 03},
  author = {M.~J. Frisch and G.~W. Trucks and H.~B. Schlegel and G.~E. Scuseria
and M.~A. Robb and J.~R. Cheeseman and Montgomery and Jr. and J.
A. and T. Vreven and K.~N. Kudin and J.~C. Burant and J.~M. Millam
and S.~S. Iyengar and J. Tomasi and V. Barone and B. Mennucci and
M. Cossi and G. Scalmani and N. Rega and G.~A. Petersson and H. Nakatsuji
and M. Hada and M. Ehara and K. Toyota and R. Fukuda and J. Hasegawa
and M. Ishida and T. Nakajima and Y. Honda and O. Kitao and H. Nakai
and M. Klene and X. Li and J.~E. Knox and H.~P. Hratchian and J.~B.
Cross and V. Bakken and C. Adamo and J. Jaramillo and R. Gomperts
and R.~E. Stratmann and O. Yazyev and A.~J. Austin and R. Cammi and
C. Pomelli and J.~W. Ochterski and P.~Y. Ayala and K. Morokuma and
G.~A. Voth and P. Salvador and J.~J. Dannenberg and V.~G. Zakrzewski
and S. Dapprich and A.~D. Daniels and M.~C. Strain and O. Farkas
and D.~K. Malick and A.~D. Rabuck and K. Raghavachari and J.~B. Foresman
and J.~V. Ortiz and Q. Cui and A.~G. Baboul and S. Clifford and J.
Cioslowski and B.~B. Stefanov and G. Liu and A. Liashenko and P.
Piskorz and I. Komaromi and R.~L. Martin and D.~J. Fox and T. Keith
and M.~A. Al-Laham and C.~Y. Peng and A. Nanayakkara and M. Challacombe
and P.~M.~W. Gill and B. Johnson and W. Chen and M.~W. Wong and C.
Gonzalez and J.~A. Pople},
  organization = {Gaussian, Inc.},
  address = {Wallingford, CT},
  year = {2004},
  howpublished = {Gaussian, Inc., Wallingford, CT, USA},
  institution = {Gaussian, Inc.},
  publisher = {Gaussian, Inc.}
}

@ARTICLE{Mena2000,
  author = {Angel Abarca and Pilar G\'omez-Sal and Avelino Mart\'in
    and Miguel Mena and Josep Mar\'ia Poblet and Carlos Y\'elamos},
  title = {{A}mmonolysis of mono(pentamethylcyclopentadienyl)
    titanium(\textsc{iv}) derivatives},
  journal = {Inorg. Chem.},
  year = {2000},
  volume = {39},
  pages = {642--651},
  number = {4},
  doi = {10.1021/ic9907718},
}

==> anc/acs-achemso.bib <==
This is an auxiliary file used by the `achemso' bundle.
This file may safely be deleted. It will be recreated as required.
 
@Control{achemso-control,
  ctrl-article-title  = "no",
  ctrl-chapter-title  = "no",
  ctrl-etal-number    = "15",
  ctrl-etal-firstonly = "yes",
}

@Misc{Note-1,
  note = {This note text will be in the bibliography},
}

==> anc/natmove.sty <==
%%
%% This is file `natmove.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% achemso.dtx  (with options: `natmove')
%% ----------------------------------------------------------------
%% achemso --- Support for submissions to American Chemical Society
%%   journals
%% E-mail: joseph.wright@morningstar2.co.uk
%% Released under the LaTeX Project Public License v1.3c or later
%% See http://www.latex-project.org/lppl.txt
%% ----------------------------------------------------------------
%% 
\NeedsTeXFormat{LaTeX2e}

\ProvidesPackage{natmove}
  [2010/01/15 v1.1a Automatic citation moving with natbib]
\RequirePackage{natbib}
\newcommand*\nmv@ifmtarg{}
\newcommand*\nmv@xifmtarg{}
\begingroup
  \catcode`\Q 3\relax
  \long\gdef\nmv@ifmtarg#1{%
    \nmv@xifmtarg#1QQ\@secondoftwo\@firstoftwo\@nil
  }
  \long\gdef\nmv@xifmtarg#1#2Q#3#4#5\@nil{#4}
\endgroup
\newif\ifnmv@cite
\newcommand*\nmv@citex{%
  \ifnmv@cite
    \expandafter\nmv@citex@moving
  \else
    \expandafter\nmv@citex@nat
  \fi
}
\newcommand*\nmv@after{}
\newcommand*\nmv@citex@moving{}
\def\nmv@citex@moving[#1][#2]#3{%
  \leavevmode
  \skip@\lastskip\relax
  \unskip
  \begingroup
    \def\nmv@after{\nmv@citex@nat[#1][#2]{#3}}%
    \global\nmv@citefalse
    \nmv@citex@get@next\relax
}
\newcommand*\nmv@citex@end{%
    \nmv@after
  \endgroup
}
\newcommand*\nmv@citex@get@next[1]{%
  \futurelet\nmv@citex@next\nmv@citex@punct
}
\newcommand*\nmv@citex@punct{%
  \let\nmv@citex@loop\nmv@citex@end
  \ifx\nmv@citex@next.\relax
    \ifnum\spacefactor<\nmv@citex@sfac\else
      \expandafter\expandafter\expandafter\nmv@citex@punct@undouble
    \fi
  \fi
  \expandafter\nmv@citex@punct@aux\natmovechars\@nil
  \nmv@citex@loop
}
\newcommand*\nmv@citex@punct@undouble{%
  \let\nmv@citex@next\relax
  \let\nmv@citex@loop\nmv@citex@get@next
}
\newcommand*\nmv@citex@loop{}
\newcommand*\nmv@citex@punct@aux[1]{%
  \ifx\nmv@citex@next#1\@empty
    #1%
    \let\nmv@citex@loop\nmv@citex@get@next
  \fi
  \ifx#1\@nil\else
    \expandafter\nmv@citex@punct@aux
  \fi
}
\mathchardef\nmv@citex@sfac3000\relax
\expandafter\def\expandafter\frenchspacing\expandafter{%
  \frenchspacing
  \mathchardef\nmv@citex@sfac1001\relax
  \sfcode`\.\nmv@citex@sfac
  \sfcode`\?\nmv@citex@sfac
  \sfcode`\!\nmv@citex@sfac
}
\ifnum\sfcode`\.=\@m
  \frenchspacing
\fi
\newcommand*\nmv@citex@nat{}
\newcommand*\nmv@activate{%
  \let\nmv@citex@nat\@citex
  \let\@citex\nmv@citex
  \let\nmv@cite\cite
  \renewcommand*{\cite}[2][]{%
    \nmv@ifmtarg{##1}{%
      \nmv@citetrue
      \nmv@cite{##2}%
    }{%
      \nmv@citefalse
      \nmv@cite[##1]{##2}}%
  }%
}
\newcommand*\nmv@natbib@detect{%
  \@ifpackageloaded{natbib}{%
    \ifNAT@super
      \expandafter\nmv@activate
    \fi
  }{%
    \PackageInfo{natmove}{%
      The natbib package is not loaded.\MessageBreak
      Loading natmove will do nothing
    }%
  }%
}
\AtBeginDocument{\nmv@natbib@detect}
\newcommand*\natmovechars{.,;:}
%% 
%% Originally developed by Mats Dahlgren
%% Copyright (C) 1996-1998 by Mats Dahlgren
%% Copyright (C) 2008-2014 by
%%   Joseph Wright <joseph.wright@morningstar2.co.uk>
%% 
%% Part of this bundle is derived from cite.sty, to which the
%% following license applies:
%%   Copyright (C) 1989-2009 by Donald Arseneau
%%   These macros may be freely transmitted, reproduced, or
%%   modified provided that this notice is left intact.
%% 
%% It may be distributed and/or modified under the conditions of
%% the LaTeX Project Public License (LPPL), either version 1.3c of
%% this license or (at your option) any later version.  The latest
%% version of this license is in the file:
%% 
%%    http://www.latex-project.org/lppl.txt
%% 
%% This work is "maintained" (as per LPPL maintenance status) by
%%   Joseph Wright.
%% 
%% This work consists of the file  achemso.dtx
%%           and the derived files achemso.cls,
%%                                 achemso.ins,
%%                                 achemso.pdf,
%%                                 achemso.sty,
%%                                 achemso-demo.bib,
%%                                 achemso-demo.tex,
%%                                 natmove.sty and
%%                                 a number of configuration files.
%% 
%%
%% End of file `natmove.sty'.
